Copy-Optimal and Fast Learning of Structured Fermionic States Under General Quadratic Evolution

We prove copy-optimal learning of structured non-Gaussian fermionic states under general quadratic evolution in two access models. For the full Gaussian orbit of a fixed paired-magic input, one fixed-basis quartic sign per copy permits nonadaptive reconstruction within trace distance $\epsilon$ using $\Theta(n^6/\epsilon^2)$ copies at fixed confidence, optimal in the worst case for infidelity $\epsilon^2$ even with adaptive quartet choices. For unknown disjoint-branch inputs with at least three particles per branch, the learner also measures input copies and sends chosen Fock states through the same unknown circuit. With these resources the optimal worst-case expected number of preparations is $\Theta((n^2+\log(1/\delta))/f)$ for $n\ge6$, infidelity $0<f\le1/n$ and failure probability $0<\delta\le1/2$. The learner requires neither a minimum branch weight nor a fixed upper bound on particles per branch. Both learners return preparation circuits using polynomial classical processing; the second also returns a structured input.

==> anc/lean/Audit.lean <==
import QDM
import Lean

/-! Inspect compiled declarations by their originating module, including
private/generated theorems and definitions. Source formatting is irrelevant. -/

open Lean Elab Command

run_cmd do
  let env ← getEnv
  for mod in env.allImportedModuleNames do
    if mod == `QDM || (`QDM).isPrefixOf mod then
      logInfo m!"QDM_MODULE {toJson mod.toString |>.compress}"
  for (name, info) in env.constants.toList do
    if let some idx := env.getModuleIdxFor? name then
      let mod := env.allImportedModuleNames[idx.toNat]!
      if mod == `QDM || (`QDM).isPrefixOf mod then
        let axioms ← collectAxioms name
        if info.isAxiom then
          throwError "Local axiom is forbidden: {name}"
        if info.isUnsafe then
          throwError "Unsafe local declaration is forbidden: {name}"
        for ax in axioms do
          unless ax == `propext || ax == `Classical.choice || ax == `Quot.sound do
            throwError "Unapproved axiom {ax} in {name}"
        let row := Json.mkObj [
          ("name", toJson name.toString), ("module", toJson mod.toString),
          ("theorem", toJson info.isTheorem),
          ("axioms", toJson (axioms.map Name.toString))]
        logInfo m!"QDM_AUDIT {row.compress}"


==> anc/lean/MANIFEST.sha256 <==
f252308b3b6a009f9773807fd967584d6eecb8b019096418d22e84debde6f4d3  QDM/AppendixA/CoordinateCertificate.lean
a17d11facb3ec8beba0aa65e1a0f383873cf72bf19d1a30c7e1141f124f2b936  QDM/AppendixA/DensityOperator.lean
eb309989ac99d8cf8d1c748c7542b97de8419cca483b1adb4cfe4b44d90475bc  QDM/AppendixA/EvenMajoranaBasis.lean
efd2033ec87df94ac6fc386bf6f72d2ded8625beb606952bad2011fd6ba47a4b  QDM/AppendixA/FockEmbedding.lean
38e784c53a44e233d12765447679bc79bc6d83b8dc0d296bcbe5f72c34d4b0ed  QDM/AppendixA/GaussianRotations.lean
ba772c9c60c9db5eab3502471111bc5eaec731b57a44dbc4b76bd7a79e51239f  QDM/AppendixA/JordanWigner.lean
2039b5683f2fb4cd56b52d6d716792dbd8ee85ffe25f5ccc9fbe7fe7bc0366ee  QDM/AppendixA/MajoranaWords.lean
78702db2aa5b2798ad17028a5f49a0fbb3d4ba4cb66cc1a4d10dad8488caed1f  QDM/AppendixA/PairFlattening.lean
e7c108c1e99369c97cd13869f963fffcd799fc749a6cf4097372afe6fcf0477f  QDM/AppendixA/PairedCoordinates.lean
68c516af74542755c92bbf61178b4772271af6058b7e0e25895e7d787eb3175d  QDM/AppendixA/PairedExpansion.lean
297cc8f057746fed2c5887ec2067d46b728c3b5d72b7e02004a9139d27938d8e  QDM/AppendixA/PairedFock.lean
8c7be98daf86211eef4859f685e6f6e45c5483b66bd86cacaa94c846c225810b  QDM/AppendixA/PairedMoments.lean
5db5b61a7d19883669f8432ab58822baf9fce5a1a1bd38069fb8a769d8b31d51  QDM/AppendixA/PairedParent.lean
4d5b5587c4e7647eeaefdb0445d9c597424976ae9983601778a7c494841f50ca  QDM/AppendixA/ParentCertificate.lean
f41a370c29d33aec8cf0ccbc7a9792411f418073b0c082552670404e5cbb3847  QDM/AppendixA/QuarticCovariance.lean
f07ddf783309cffdcdae38f58968a905cb86256083cae29c6109adf4356e3e2b  QDM/AppendixA/QuarticNorm.lean
f5276f160e03c087ac95d296dd9cb5a885fcc199eb694f836f94648b0e4d8ff4  QDM/AppendixA/SpectralDensity.lean
5abd66dd46e56a4c0337cd3a06b5fa779f3c53e952912223e5f6eb46389d74eb  QDM/AppendixA/TensorParents.lean
7c16cc0405de98e4948079a40131f6b03cc259d21693fb23a82aef45e08e57cc  QDM/AppendixA/UnitFidelity.lean
49b5a2c98cde84b69ecafe2d502314c777230219a78bb96e73593841a26acb55  QDM/AppendixA/UnitaryTransport.lean
c03a48a65f67706b85601eb7a75c98c4dae00d5d3a4cc8dd5c2b88bf9dd3107a  QDM/AppendixB/BornMeasurements.lean
9c440ac00c00fa0e6f5319608362c4f65056277650102a0927c3106d23b532da  QDM/AppendixB/GaussianReadout.lean
5129ce8a21dc9f5d600397abbb085b0091c092d63f5a45f054d5de84bc15203b  QDM/AppendixB/IndependentQueries.lean
e81c438fee645362d276608be7e82f12c61d1d029cca7d2059861c99d655229c  QDM/AppendixB/MatchingProbability.lean
682011fa1801fef78f1b26f7db11812c794ae2cdec9312c30cbfb2c81d972207  QDM/AppendixB/MatchingReadout.lean
7c2e22aee3a26f914325d6f233f70ef70c01c031354c8b385059e1248833c066  QDM/AppendixB/MedianQueries.lean
0e61c7701996eddc1f4831c43286c3f73906cd9027a44aedb2d29e7294811ba1  QDM/AppendixB/OccupationReadout.lean
ece96dc58b0978b71339cde2177630e703192f8d59a9539cc804a2545f65402c  QDM/AppendixB/QueryAcquisition.lean
cda76947541ead47ac7b0914d48db25dabd6c40bcaffdec8ed013f623a284611  QDM/AppendixB/QueryStatistics.lean
d34fd908ec9a685448d72acf96bc298dbdfeda088958d4ab53ec2239c3954ca2  QDM/AppendixC/AlignedSeparation.lean
c5b0fda7f460687d98d57adee4ee4da1e1483b93723a5a6c38cf75cfb668a182  QDM/AppendixC/BlockCommutant.lean
875cbab8f6b6b605206362526abe438aefc188ed06273b811919d5af0f95c696  QDM/AppendixC/BlockCoordinates.lean
d1a8ddfd61fe18a51dacfb88601c7016416b5c87f6ceb96ea85aeb36a5c6dba3  QDM/AppendixC/BlockSpectrum.lean
77a4dd7090de51c35157e0bc7bef601d74841241f344fc210e2fb591bd778cf1  QDM/AppendixC/ClusterProjector.lean
b15e84019436121bd95254654019cf654d9d03fe2da2f5548c621544b512f703  QDM/AppendixC/CommutatorAlgebra.lean
a572c9fd58c91d76d189dce183fd0e8998f31f5ee164bcb3679de4421d2144f3  QDM/AppendixC/FrameAssembly.lean
3b7154ac17800ae5e2f5b90e1b2021afb66db69456ebf28d58d3252a0d48bf43  QDM/AppendixC/GaussianRange.lean
3658fbc8ac4c7700d80d89eecec29bf932214250c1c516423d20529b80dd3381  QDM/AppendixC/Hodge.lean
42bfef6ed4a30b5000b749871fb0e16f0307a003d8a6d4ac96c27516055baca1  QDM/AppendixC/JointExperiment.lean
cd8b37d8dadf4e8b0116530353fc6cd0bdc499040922e5945d9ddf4aca2dc276  QDM/AppendixC/LocalAccuracy.lean
b97b9ebc2d966c1a5647355579bee8c974e228943eef06454395da90baaeb4fe  QDM/AppendixC/LocalCompilation.lean
7cd9abce9aace4226f6494fd67945d0a82b66f2549a7b3a1d7c2c456b2a077bb  QDM/AppendixC/LocalStability.lean
60aaa9efcc20735b0cb2d057ca368fd299195acebc19e6b4d9c7552514817ee9  QDM/AppendixC/MajoranaFrame.lean
d6a5ce1256063b1a574ed1732c0c52d6c2df54ba265f5c284b91579ac41319d9  QDM/AppendixC/MajoranaVolume.lean
b02588e83cedad6f01ba7f5e5f779dafe095adb56387ffd7bc3e851f9ff7f26c  QDM/AppendixC/MeasuredAlignment.lean
0889980e5db72efa7b64abb786320e25d6c4967682082e6666b0cae743836111  QDM/AppendixC/MeasuredCommutant.lean
faa30439ec3ddb70089d01456a5130b3c9950de6905653434c1e01de9657b4b9  QDM/AppendixC/MeasuredRange.lean
a10e6b3ac1f2cf0dcedbc51979d64754c420582217736471e5439f123540df33  QDM/AppendixC/MeasurementConcentration.lean
6b0a6bd5b2a1be1255dfc9ff190b96ad91c5819162a0f56538b411a658224e80  QDM/AppendixC/OrderedSpectrum.lean
2eb678ec4d35b2c1daf03bd16db84c4348c562200befd7ad68437c2fb0e5ffc8  QDM/AppendixC/Orientation.lean
b81d0b1a3f04d8b5430ce7b7ae3b2a85a5534d7de4c581312d4e956cca68da28  QDM/AppendixC/PairedRange.lean
523f51ade4bfc1200ebf2aa9655b8672e8053185b380917b644694988cbeb8c2  QDM/AppendixC/PairedSpectrum.lean
237adfc55b6c3cf040fb9b01a070662f1b4cee79138da376471b5870c5e7142e  QDM/AppendixC/PhysicalCommutant.lean
92d7bd08f961da97ce2b51ea05c5abf2942bdc496332ba109def0c596a5d88a4  QDM/AppendixC/PhysicalDraw.lean
8f29d150f410defd66ae467301d92fbcbd4a0857d099958c985a331c6e678edd  QDM/AppendixC/PlaneGenerators.lean
9af474b058d797b5d2b2081cc111eacbef6b271d62597b9aca7efd18fab6e002  QDM/AppendixC/ProjectionAlignment.lean
1a0465af6af0c566efcdbb55e34d6d28d610a4205910e1cf752feddf6cc3430f  QDM/AppendixC/QuarticFrame.lean
324bd97b378d6db31481bf54238fa475810c1a774f2472899a66d6527ce781ea  QDM/AppendixC/QuarticMeasurement.lean
cd3223f8adec9f68ad94645c3844715d2c323fa2c08dd1419015872ab5466864  QDM/AppendixC/QuarticOrientation.lean
60e8054777fb1d724f7196a060758bf70724f04550bbb0b58d74b673518859ba  QDM/AppendixC/RandomSeparation.lean
80c1e0be91246ca4e08dbadc438ae13489fc962890a03348adfe09166445ef61  QDM/AppendixC/RealDecoder.lean
c8123df48b703abcfcbeab5b52f96111a91086cba02f99d90aef8af30a1d347c  QDM/AppendixC/RealQuartic.lean
4a3e559696c563187e4f0724dd4a999437f38d463846d83696ca0f4176c49005  QDM/AppendixC/RealQuarticTable.lean
a66c3c382355720827772b5a54d049ee7f4d57c9d4038d5245ca62dcb622f224  QDM/AppendixC/RealSpinor.lean
b5fe33ee3b08663f5400ee49a6b7be1b814fba271545128b84f6216de27f6b90  QDM/AppendixC/ReferenceCommutant.lean
8d17b5f63dd03f9b1fa525bdc1504d43622c8d6d21fbc0733e52ed8c95ea341c  QDM/AppendixC/RepeatedTrials.lean
21a03851ea8bb0216a2a9eed7344809a5275d38a8a7ebf1039043d9aa1757f84  QDM/AppendixC/SharpAlignment.lean
0635819b92166c97941fb380e31fe58f7ae66bb09ef85d10b82bdad3c6132d0d  QDM/AppendixC/SortedBlocks.lean
9451091b5e794e0d8c626458147b632965442b561fb26b1ae7e353589e245692  QDM/AppendixC/SpectralRecovery.lean
c9c20b8aede822908286cc7030e154fc17ce9f80965cb72e3408fa6d4b61d47e  QDM/AppendixC/SubspaceRecovery.lean
fa8ec6ec6c6285c2574e51d1bb39d27f59e77234af858445421a2c051e15ab1d  QDM/AppendixC/TensorTransport.lean
65a8ede1f8db1dfa0389a5d55226fd2e1421e723c1e39c58406fec74b838188f  QDM/AppendixC/WeightedCommutant.lean
2c495e8ee5cfb9289b5d2a56568d67bd4e64f13438e9ed6fdfba38e53086be6b  QDM/Theorem1/CliffordReflection.lean
b9bf49aba208f6965e51d7816a9b69280120c89d6d0c7718f2cce3435fdc12a4  QDM/Theorem1/CofactorFrame.lean
d3ef62d19037e9504985f7db797f3b47c5debcd2de95e16a22a8c5215f384da3  QDM/Theorem1/ComplementRoot.lean
98a35a60d9c9e5164d6638bd9c13171790d2a6157788e161454a7a6a3104d5e5  QDM/Theorem1/DecoderOrientation.lean
fb96bb99155f27653c2f59f51747ed3cc233866d0b4904374bf2a63738c25636  QDM/Theorem1/FiniteSelection.lean
4bb6169bccb3cfe73fd85a12a9a0d7863911864637b9cc51e7aa65a542fa5321  QDM/Theorem1/GaussianExponential.lean
a2c8e7581022c8e4880b9949a3d00dc7280150bbbe966c76b6f706b5b1a802e7  QDM/Theorem1/GaussianGroup.lean
978f0d15e47b8502a50c50ae2a6051c3abc3b67819932b4174c0a863c571ea53  QDM/Theorem1/HouseholderFrame.lean
0d51105af40b7aaabe1ba423cc177da802467b503f91bf7c5657573868192763  QDM/Theorem1/LeakageCorrection.lean
5fc1783f2e5ac14dc640f817563503cbd6b3609926bf46e4de0d107399fb4cd3  QDM/Theorem1/LocalDecoder.lean
52e2b3237242ac28b348f8d76d0e5b80ec710972bb37316db96ee3468823e65d  QDM/Theorem1/LocalGaussianDecoder.lean
625c3462464d32f3c8cd05ac40204500716aadf6871dea20ad1ae9c027adc5d1  QDM/Theorem1/LocalQuotient.lean
2b8b2eebe4b86ce00ef60d11af004e2153e7dc594f3731d59818d38d76b7c222  QDM/Theorem1/LocalSectorTransport.lean
29f9ef35c94ae13534690c577e2cc3bfe2c55ceedc230e4e27104052a9ff30d4  QDM/Theorem1/ModeSpinor.lean
7bb7ae9d6228049d5af2af0761562eef2d6f0eac11108788d66b5779d87832ad  QDM/Theorem1/NormalTangentDecoder.lean
1e0e3f38ff05a214f373a6882440cfa1dd89ea4388a19a65d54dabd7300b0b63  QDM/Theorem1/ObservableTangent.lean
08d77807b2fff7da3ca27f0be6f6aa44482a9ced9383dd7c23ef4664966c9a2c  QDM/Theorem1/OrthogonalLift.lean
0bea616894c0adbcc892fe3b8d47ba7e49a5203dcc6d7ce02dc60c529e53f5f7  QDM/Theorem1/OrthogonalLocalDecoder.lean
e950e36b4afaac897594ee004e18eda65b572bd41e3e143055b973a33b4e41cd  QDM/Theorem1/PinReflection.lean
2115d769f47e84f82efa45725e89b5ecb33ba335d89ef9173523f445545a9762  QDM/Theorem1/ProperLocalDecoder.lean
8dbed010cbcd9df85add864b0248494b71590a2d4d071d8ebffbe88ab210088d  QDM/Theorem1/QuadraticLift.lean
f98261bffee4cf6c59d618bee5e26592c27d078215882bb69bce2276bcf4e2ac  QDM/Theorem1/QuarticDecoderAlgebra.lean
849ae95478a6348c2e0846e8fa2692149f7e1135d2625d736a914e6bc8750a9a  QDM/Theorem1/QuarticFrameLinear.lean
54bca2f36f495dabe0be53eec3cabf05fe2dceac711d25b835d1781989961dc0  QDM/Theorem1/QuarticOrbitTangent.lean
1974beaa4c478bac14de6e5141e1ceb3d23e386d9b8b4726799bd8ae391dac02  QDM/Theorem1/QuarticRemainder.lean
62a61ff9a62cc72a34d61e3dc3fcdbec0831706b336a5c8ce055715110219553  QDM/Theorem1/QuarticVariation.lean
f4176d1d81e0676ed136a487c85a55b2076347a8010f5b97661b92d4b2e1a957  QDM/Theorem1/RealFrameAction.lean
2d9711738dde3fb70a73c446f3562a779fe0e2309bd7e6e136c98b35b575ab84  QDM/Theorem1/RealQuarticFrame.lean
c08dcfb3a96908bb3fd503e3b933ce06b8eef06231c9bf60aa17481820c5d925  QDM/Theorem1/ReflectionData.lean
18fb2253c064168ede42ed99db63fbef3b72ea90532303bbdc9c43ce6141cdb2  QDM/Theorem1/RotationDistance.lean
c94703fa8ee238c054fae2f1c9c4aa8c442d4d7a7ea4571e46b2aab6add4ce16  QDM/Theorem1/SpinorGreatCircle.lean
5072ad0e431bc04d0dba7e3a96972fb8f65faad2f7f92d760e911dc12323f0aa  QDM/Theorem1/StabilizerAlignment.lean
040c739666b82f489ef9c7d1c5e74e41f902e61a15caaa7088da9683101307b5  QDM/Theorem1/TensorPolynomial.lean
1f53cee22807764b41c8354355401563e97fcd5e9cdcd4768807cbc3b3df3b9b  QDM/Theorem1/WordSymmetry.lean
2ba0a549a3f4783133cbabc996bfbf861b24b424b41ca267702942b679c857be  QDM/Theorem2/ActualCandidateCoverage.lean
bcf027727a289a60fddfd314385c65720ff69268e1b420564e58431369f6fb81  QDM/Theorem2/AdaptiveTranscript.lean
3e65b0d7a579a865210ad109bc37fb032af8bf436d54198777c15adc431c98eb  QDM/Theorem2/BlockPinching.lean
f68f9a3142821d48e2cebe8235c68e04ac2c7b0ac2f9dca2dc6a35be56db7171  QDM/Theorem2/BlockResolvent.lean
0e9ded7a5ab193c99ac05963612518359fc192828275df93a01aaa2eef510598  QDM/Theorem2/CandidateAcquisition.lean
98d2083a3640a37fe53087653dddcc7251d6ab7bd8cdb9776e9498a8d3dbac7c  QDM/Theorem2/CandidateFilter.lean
87b1de9fbbb13dd630b667413deca55dbace58a08660445203b3b4265b5ae5b5  QDM/Theorem2/CandidateGeometry.lean
b370b362c01e671c70a844852ba7e327d3c1a160fd21529d74a74c7b635bf18e  QDM/Theorem2/CandidateProbeConfidence.lean
db97859ffd8f20361bf9cc44c080de352f7bee2b3d347cc76cc59af640051e71  QDM/Theorem2/CandidateProjector.lean
9b941bca643ff72d0099486685802ce7a8e051f8be90d8b3beb94df3a60a9ac6  QDM/Theorem2/CandidateRounding.lean
f3f31ab355db147122053720b0432b260bd87404de0af7787e9e5afd1893a85c  QDM/Theorem2/CandidateSelection.lean
94042d122da450eb56277140423dd3f33c714672c9c9f3d5faf111c83135f927  QDM/Theorem2/CommutantRecovery.lean
cb7be4e0bc6e381bdae3e679ba44b274294b789f702a5eb4cb6994a6fa87f544  QDM/Theorem2/CommutatorBounds.lean
93d0c31c5a5c2b7ebaeaf6aa98b8fb2dacd272afa3f5ae4493e4d6aae859bd85  QDM/Theorem2/ComplexFrame.lean
51b679941efe67a6e3c64c8a0fbd2f92d7707b469caabbc11cfb9dddd6a299b7  QDM/Theorem2/ComplexModes.lean
e416aab4968d884b15bc0d3b5116129011548fcd59f431e5a0a3383bf62aff9e  QDM/Theorem2/ComplexSymmetric.lean
3d9388996a1dede82f52052656f3db62d152f8ed83f56931b68e744704b2adc9  QDM/Theorem2/Confidence.lean
fee2898e86de06f721c4b1f5d84075e761d7599515c3ff5c982491801f3de0e6  QDM/Theorem2/FiniteCandidateCoverage.lean
38898623e08bde0d1a56a24056821255dc8a21458d52630d4c886997a8214775  QDM/Theorem2/FiniteCandidateTests.lean
7ce85cfab82336c147cbef755cff5e63f443bcc2153c605400ece6f46d300fb9  QDM/Theorem2/FiniteNets.lean
5a4f845fb401f1b9d76741aeaff882c6582abb1dffc9fb0abd5972912fb4be83  QDM/Theorem2/FiniteSpectralCertificate.lean
67f6a9e227da789440b9075ac77d3a5c8aa6afb6d8c33e9cddc017aa08bc58cd  QDM/Theorem2/FrameCommutant.lean
2a2d0942080d42a88fed566bb3b3e9a0a27f9281464d67be5f410e5a6a36e026  QDM/Theorem2/FrameError.lean
dc6222034199dc4a07e8e47fc16213ab52854f4bba40f85cc8a6946308b7b27a  QDM/Theorem2/FrameGram.lean
5de2a16ccf41fa1c8b5af815365c7f8d25ac058f568c53373ccdbb9f2c62b239  QDM/Theorem2/FrameRepresentation.lean
698c4253e0c82dbcc6793d29df538e8f4851a118dec61446b242d1cc082b7197  QDM/Theorem2/FrobeniusCommutator.lean
13a989aa3fadfdf7aaba1e54326c6bbc156451ffbd2ad583e049ff1524e57551  QDM/Theorem2/GaussianCoordinateCoverage.lean
a3e0d92dbeb8da96117b51d11525c0f0fe270e528937acf78bcf46e667688c6a  QDM/Theorem2/GaussianCoverage.lean
b21c8041763832cefff9b9caba0804a49456d65d9c1fb218c3651fd1ab99ff06  QDM/Theorem2/GaussianPencilTail.lean
c7f866ef8a998abd63a4996d4dca9a8b4ddf773c49f6b1005acd6e49f79b6043  QDM/Theorem2/GaussianProbe.lean
60481c615bcfa5de0e0bca027f76ed94e27a5a14f8d963e7d265344c427bf787  QDM/Theorem2/GaussianTransport.lean
076e1fec670be6ec515caf457f806951859c1617f28a91829711356e55b4a9a9  QDM/Theorem2/GramStability.lean
849a704f37426b211e8167225510005030d385d9ba48818180ce0c95f5c6ffd5  QDM/Theorem2/HiddenFrame.lean
29fee3dc3c6125d65e657e2adab74b63a2398952c03b9cccefe974abd47b80b8  QDM/Theorem2/HypercubeTesting.lean
fd1e61799d6c4ddb558aef7d0fc0a6053d8ad1f2d21e7b5a22c4b5366564efde  QDM/Theorem2/KernelTrace.lean
daee458954451e730c343f5b0f5b6803efd01d673258d4e7a7ce7b7e1af23f5d  QDM/Theorem2/LinearNoise.lean
df86ad2bc979bcc9b064fa0dc4062a62b8bb514df8d1f800f68f1fd604f8a24e  QDM/Theorem2/LowSpace.lean
5aa7f7274e346ab6f15ac03b29ea74cd6aa01083549c6c88ab61c903b88c2ed2  QDM/Theorem2/LowSpaceError.lean
dfe578d92005e1fac5857bb29e9ce9913d401c5bb9fca08343d8e063ec1db05e  QDM/Theorem2/MatrixConcentration.lean
f6a420d125b8c50a1cb24b5bb671e9976e532ac5b4d0caf6e4af35f617e40540  QDM/Theorem2/MeasuredContour.lean
f2def967344b0e24a28ad9ea2f002cc59dfa9b3a32a8c7956fb512aa62051e7f  QDM/Theorem2/MeasuredProbeCoverage.lean
6e290b71f5df274ccd909101594d8d6fdbfa9eaec7f084220c3b41d776089b1e  QDM/Theorem2/ModeOperatorTransport.lean
2ce1d3a64bed85185bd1793dfff47cfd7e494cf53127250aa1b46c5952368639  QDM/Theorem2/ModeTransport.lean
2cd602413db6a2e1b569e3b63a166420e41c9f15625e1a8ef8d71a43774264b6  QDM/Theorem2/NoiseGeometry.lean
ebce27a3f037fa8669fd23087a5dd15d90ee7e900629da22dcd53607307593b1  QDM/Theorem2/NoisyCoefficientCoverage.lean
30c899d006dfe5b09beb331aa9bf85683f3ecdf928f3af032f26363f8817f118  QDM/Theorem2/PencilCoefficientError.lean
988ef8abc19b5aedb57f37383047a24bd8d7e3008b6a513186c1f3b9ee9acb53  QDM/Theorem2/PencilCoordinates.lean
e08f05cb61b0549ed4257c0b92b65726236a7a8a7e14ae6995bdb4922d494ead  QDM/Theorem2/PencilShift.lean
15c4370fdadaf688d40fe6894a7f15445b7bc44785a972becdc8dc138a267bd2  QDM/Theorem2/PencilSpectralCoverage.lean
f6216a370d5c0ae164daa871f25f80244b15f33ea22300da5f91a9b231400315  QDM/Theorem2/PhysicalCandidateSelection.lean
5545718831cb85077cde49dd8f8df9358aa81ec24f2728172bee86de6cb74138  QDM/Theorem2/PhysicalProjector.lean
9ad97ba6a1deb4a788a7149c0cf822e8cedac8fe92e7b2c7e6da02e102eca427  QDM/Theorem2/PilotRange.lean
7e8480f4085e0ea930ce07dd8ebe9e493aaa2fd391e3808fc8f7867c8e5a4e89  QDM/Theorem2/ProjectedConcentration.lean
739368103872810017ff0f81171557fbd288196dfc5b290f905e4355880e2963  QDM/Theorem2/QuarticSign.lean
6fa159bb9afd12cddb09cb4eda976305e607d98f57f0115882271d68838b7137  QDM/Theorem2/RangeAcquisition.lean
38087fbec03373d819c302d49f4c1b8678ef08a90a7b876ae97b7ec768e0c6fd  QDM/Theorem2/RangeRefresh.lean
e1d595a4e766d0a67004d3c3dd4db7bfeab9619fef09d3aa2555df031b15b4f4  QDM/Theorem2/ReferenceIdentification.lean
f40fe22c914b5e96bb65d820615d92c92eda515310991d5d973be53a7cc71c9e  QDM/Theorem2/RepeatedProbeCoverage.lean
c8a4624bfecba86d415e048b60326cf42f086d6927f7adf9e896bdfa6d08afc0  QDM/Theorem2/ResolventPerturbation.lean
6afd696210994b119d0d2a0204bcbe78f161de38cf44cd3e3c04f07e0951b0dd  QDM/Theorem2/RoundedCandidateSelection.lean
a55442870be8b811b3d608c56002d9c5241f05cdb818326477d4fec4c1a0c5af  QDM/Theorem2/ShiftedBlockSpectrum.lean
ed14db42ba59eb7f5949dca8ecd092c10a02a90d5b59c2aff2302916db9d215d  QDM/Theorem2/SignInformation.lean
742842deb06e466b038d06c421138fd872fbc785a2a0a31b4d94e9c53117e8ac  QDM/Theorem2/SingleBlockCandidate.lean
c6deb10bc9cc3f58a538743e10820319ffd1a4beeed7b53df16bf3e627834d02  QDM/Theorem2/SpectralContour.lean
606b56993f27e8eff2937681b338e59ff2ccd3b313ebfeaa0b94d7bcfc751349  QDM/Theorem2/StackedFrame.lean
c2e3ae8d47e75d86bda42c2c79fa8107662a791820726e5c51ad2719f21b8541  QDM/Theorem2/StateSeparation.lean
f24b9571956ea30997a4ee0da8ebdff39ed0b771e210b1a514f9f9337ff69116  QDM/Theorem2/SymmetricBasis.lean
335fb0f17855aa8bedfbf59eb5b91af527aca0b580fa34f1fa271e3bfb9f85c4  QDM/Theorem2/SymmetricCoordinates.lean
6373b59ea06786afd9ae2748b23ddbcee97bc74e8fc8e95351822c8a66cea6f0  QDM/Theorem2/SymmetricReference.lean
e0220c08d25b7dc936f2174be13df4b2de178572b20d6f729ffdab8e1a57b2ae  QDM/Theorem2/SymmetricSpectrum.lean
37a7c4b163620e2b0b588d3ac8622ca791fc9fd6dfdaad46ed85296cb825e4dd  QDM/Theorem2/SymmetricTransport.lean
d9a87a33c99c302ba2a67ca4a24bad745afcdb72d68efbceb52c87a0da494072  QDM/Theorem2/Testing.lean
c597b3a0fdefcba80b44f0c370760c7f75b8125c216ccdf3ed87517476e2d806  QDM/Theorem2/TopEightProjector.lean
4d55281d517aec6eead0abf4e62c0f6ba2a7c1b30ca4e5eb97b37ca38154e555  QDM/ReferencePreparations.lean
c7a18f6a1ff132eee169faf44454e60a0051fa50227cb4757225d102c0c4780b  QDM/ReferencePreparations/Calibration.lean
c2cb85b979b41d04a5b7681af7294d9b6f8f50ac7c95d037b93e1bc9cff80775  QDM/ReferencePreparations/ClickLaw.lean
6a01a8cd31f460ad661b4fe443b62c0ac6b394845c8c8b745663e50189673d73  QDM/ReferencePreparations/ConfidenceBudget.lean
9426a862ea7bc135c8da38b53cce9472407909e8fa94832707da1422fda97bc8  QDM/ReferencePreparations/Family.lean
8998fb3c7aa38d0ad04974f93e11d92619e19618056b226d6667424153b904ca  QDM/ReferencePreparations/ReadoutAllocation.lean
038dba2a25242765ecc6c1498fec4b4619322ade2cbbaf02180ec460016d086f  QDM/ReferencePreparations/Verification.lean


==> anc/lean/QDM.lean <==
/-! Entry point of the v3 formalization.
  It imports every surviving module of the v2-era QDM formalization (unchanged copies of
  `formalization/QDM`; dependency-only modules enter through their importers) and the
  Theorem 2 components in `QDM/ReferencePreparations`. See README.md. -/
import QDM.AppendixA.CoordinateCertificate
import QDM.AppendixA.DensityOperator
import QDM.AppendixA.EvenMajoranaBasis
import QDM.AppendixA.FockEmbedding
import QDM.AppendixA.GaussianRotations
import QDM.AppendixA.JordanWigner
import QDM.AppendixA.MajoranaWords
import QDM.AppendixA.PairFlattening
import QDM.AppendixA.PairedCoordinates
import QDM.AppendixA.PairedExpansion
import QDM.AppendixA.PairedFock
import QDM.AppendixA.PairedMoments
import QDM.AppendixA.PairedParent
import QDM.AppendixA.ParentCertificate
import QDM.AppendixA.QuarticCovariance
import QDM.AppendixA.QuarticNorm
import QDM.AppendixA.SpectralDensity
import QDM.AppendixA.TensorParents
import QDM.AppendixA.UnitFidelity
import QDM.AppendixA.UnitaryTransport
import QDM.AppendixB.BornMeasurements
import QDM.AppendixB.GaussianReadout
import QDM.AppendixB.MatchingProbability
import QDM.AppendixB.MatchingReadout
import QDM.AppendixB.OccupationReadout
import QDM.AppendixC.BlockCommutant
import QDM.AppendixC.BlockCoordinates
import QDM.AppendixC.BlockSpectrum
import QDM.AppendixC.CommutatorAlgebra
import QDM.AppendixC.GaussianRange
import QDM.AppendixC.Hodge
import QDM.AppendixC.JointExperiment
import QDM.AppendixC.LocalAccuracy
import QDM.AppendixC.LocalCompilation
import QDM.AppendixC.MajoranaFrame
import QDM.AppendixC.MajoranaVolume
import QDM.AppendixC.MeasuredAlignment
import QDM.AppendixC.MeasuredCommutant
import QDM.AppendixC.MeasuredRange
import QDM.AppendixC.MeasurementConcentration
import QDM.AppendixC.OrderedSpectrum
import QDM.AppendixC.Orientation
import QDM.AppendixC.PairedRange
import QDM.AppendixC.PairedSpectrum
import QDM.AppendixC.PhysicalCommutant
import QDM.AppendixC.PhysicalDraw
import QDM.AppendixC.PlaneGenerators
import QDM.AppendixC.ProjectionAlignment
import QDM.AppendixC.QuarticFrame
import QDM.AppendixC.QuarticMeasurement
import QDM.AppendixC.QuarticOrientation
import QDM.AppendixC.RealDecoder
import QDM.AppendixC.RealQuartic
import QDM.AppendixC.RealQuarticTable
import QDM.AppendixC.RealSpinor
import QDM.AppendixC.ReferenceCommutant
import QDM.AppendixC.RepeatedTrials
import QDM.AppendixC.SortedBlocks
import QDM.AppendixC.SpectralRecovery
import QDM.AppendixC.SubspaceRecovery
import QDM.AppendixC.TensorTransport
import QDM.AppendixC.WeightedCommutant
import QDM.Theorem1.CliffordReflection
import QDM.Theorem1.CofactorFrame
import QDM.Theorem1.ComplementRoot
import QDM.Theorem1.DecoderOrientation
import QDM.Theorem1.FiniteSelection
import QDM.Theorem1.GaussianExponential
import QDM.Theorem1.GaussianGroup
import QDM.Theorem1.HouseholderFrame
import QDM.Theorem1.LeakageCorrection
import QDM.Theorem1.LocalDecoder
import QDM.Theorem1.LocalGaussianDecoder
import QDM.Theorem1.LocalQuotient
import QDM.Theorem1.LocalSectorTransport
import QDM.Theorem1.ModeSpinor
import QDM.Theorem1.NormalTangentDecoder
import QDM.Theorem1.ObservableTangent
import QDM.Theorem1.OrthogonalLift
import QDM.Theorem1.OrthogonalLocalDecoder
import QDM.Theorem1.PinReflection
import QDM.Theorem1.ProperLocalDecoder
import QDM.Theorem1.QuadraticLift
import QDM.Theorem1.QuarticDecoderAlgebra
import QDM.Theorem1.QuarticFrameLinear
import QDM.Theorem1.QuarticOrbitTangent
import QDM.Theorem1.QuarticRemainder
import QDM.Theorem1.QuarticVariation
import QDM.Theorem1.RealFrameAction
import QDM.Theorem1.RealQuarticFrame
import QDM.Theorem1.ReflectionData
import QDM.Theorem1.RotationDistance
import QDM.Theorem1.SpinorGreatCircle
import QDM.Theorem1.StabilizerAlignment
import QDM.Theorem1.TensorPolynomial
import QDM.Theorem1.WordSymmetry
import QDM.Theorem2.ActualCandidateCoverage
import QDM.Theorem2.AdaptiveTranscript
import QDM.Theorem2.BlockPinching
import QDM.Theorem2.BlockResolvent
import QDM.Theorem2.CandidateAcquisition
import QDM.Theorem2.CandidateFilter
import QDM.Theorem2.CandidateGeometry
import QDM.Theorem2.CandidateProbeConfidence
import QDM.Theorem2.CandidateProjector
import QDM.Theorem2.CandidateRounding
import QDM.Theorem2.CandidateSelection
import QDM.Theorem2.CommutantRecovery
import QDM.Theorem2.CommutatorBounds
import QDM.Theorem2.ComplexFrame
import QDM.Theorem2.ComplexModes
import QDM.Theorem2.ComplexSymmetric
import QDM.Theorem2.Confidence
import QDM.Theorem2.FiniteCandidateCoverage
import QDM.Theorem2.FiniteCandidateTests
import QDM.Theorem2.FiniteNets
import QDM.Theorem2.FiniteSpectralCertificate
import QDM.Theorem2.FrameCommutant
import QDM.Theorem2.FrameError
import QDM.Theorem2.FrameGram
import QDM.Theorem2.FrameRepresentation
import QDM.Theorem2.FrobeniusCommutator
import QDM.Theorem2.GaussianCoordinateCoverage
import QDM.Theorem2.GaussianCoverage
import QDM.Theorem2.GaussianProbe
import QDM.Theorem2.GaussianTransport
import QDM.Theorem2.GramStability
import QDM.Theorem2.HiddenFrame
import QDM.Theorem2.HypercubeTesting
import QDM.Theorem2.KernelTrace
import QDM.Theorem2.LinearNoise
import QDM.Theorem2.LowSpace
import QDM.Theorem2.LowSpaceError
import QDM.Theorem2.MatrixConcentration
import QDM.Theorem2.MeasuredContour
import QDM.Theorem2.MeasuredProbeCoverage
import QDM.Theorem2.ModeOperatorTransport
import QDM.Theorem2.ModeTransport
import QDM.Theorem2.NoiseGeometry
import QDM.Theorem2.NoisyCoefficientCoverage
import QDM.Theorem2.PencilShift
import QDM.Theorem2.PencilSpectralCoverage
import QDM.Theorem2.PhysicalCandidateSelection
import QDM.Theorem2.PhysicalProjector
import QDM.Theorem2.PilotRange
import QDM.Theorem2.ProjectedConcentration
import QDM.Theorem2.QuarticSign
import QDM.Theorem2.RangeAcquisition
import QDM.Theorem2.RangeRefresh
import QDM.Theorem2.ReferenceIdentification
import QDM.Theorem2.RepeatedProbeCoverage
import QDM.Theorem2.ResolventPerturbation
import QDM.Theorem2.RoundedCandidateSelection
import QDM.Theorem2.ShiftedBlockSpectrum
import QDM.Theorem2.SignInformation
import QDM.Theorem2.SingleBlockCandidate
import QDM.Theorem2.SpectralContour
import QDM.Theorem2.StackedFrame
import QDM.Theorem2.StateSeparation
import QDM.Theorem2.SymmetricBasis
import QDM.Theorem2.SymmetricCoordinates
import QDM.Theorem2.SymmetricReference
import QDM.Theorem2.SymmetricSpectrum
import QDM.Theorem2.SymmetricTransport
import QDM.Theorem2.Testing
import QDM.Theorem2.TopEightProjector
import QDM.ReferencePreparations


==> anc/lean/QDM/AppendixA/CoordinateCertificate.lean <==
import Mathlib.Analysis.InnerProductSpace.Basic
import Mathlib.Tactic

/-!
# Observable-coordinate estimates

The paired coefficient `1/28` follows from the two squared radii `14 B`.
The parent-energy inequality is an explicit hypothesis; neither the
fermionic parent nor orbit covariance is postulated as a new axiom.
-/

namespace QDM

open scoped InnerProductSpace

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]

theorem equal_radius_identity (x y : V) (B : ℝ)
    (hx : ‖x‖ ^ 2 = 14 * B) (hy : ‖y‖ ^ 2 = 14 * B) :
    B - inner ℝ x y / 14 = ‖x - y‖ ^ 2 / 28 := by
  have h := norm_sub_sq_real x y
  rw [hx, hy] at h
  linarith

theorem paired_coordinate_certificate (x y : V) (B infidelity : ℝ)
    (hx : ‖x‖ ^ 2 = 14 * B) (hy : ‖y‖ ^ 2 = 14 * B)
    (hparent : infidelity ≤ B - inner ℝ x y / 14) :
    infidelity ≤ ‖x - y‖ ^ 2 / 28 := by
  rwa [equal_radius_identity x y B hx hy] at hparent

theorem coefficient_error_bound (h x y : V) :
    inner ℝ h (y - x) ≤ ‖h‖ * ‖y - x‖ := by
  exact real_inner_le_norm _ _

theorem coordinate_energy_identity (c : ℝ) (h x y : V)
    (hzero : c + inner ℝ h x = 0) :
    c + inner ℝ h y = inner ℝ h (y - x) := by
  rw [inner_sub_right]
  linarith

end QDM


==> anc/lean/QDM/AppendixA/DensityOperator.lean <==
import QDM.AppendixA.UnitFidelity
import Mathlib.Analysis.InnerProductSpace.Trace

/-!
# Density operator associated with a finite ensemble

The operator is `Σᵢ wᵢ |vᵢ⟩⟨vᵢ|`. Unit fidelity forces this operator to
equal the reference projector (foundations `lem:unit-fidelity`).
`SpectralDensity.lean` supplies the spectral bridge for every finite-dimensional
positive trace-one operator.
-/

noncomputable section
namespace QDM.Ensemble

variable {E ι : Type*} [NormedAddCommGroup E] [InnerProductSpace ℂ E] [Fintype ι]

def density (σ : Ensemble ι E) : E →L[ℂ] E :=
  ∑ i, (σ.weight i : ℂ) • InnerProductSpace.rankOne ℂ (σ.ket i) (σ.ket i)

theorem trace_density [FiniteDimensional ℂ E] (σ : Ensemble ι E) :
    LinearMap.trace ℂ E σ.density.toLinearMap = 1 := by
  simp only [density, ContinuousLinearMap.toLinearMap_sum,
    ContinuousLinearMap.toLinearMap_smul, map_sum, map_smul,
    InnerProductSpace.trace_rankOne, inner_self_eq_norm_sq_to_K, σ.normalized]
  norm_num
  exact_mod_cast σ.weight_sum

/-- Explicit bridge from convex averaging to the density-operator trace. -/
theorem trace_energy [FiniteDimensional ℂ E] (σ : Ensemble ι E) (H : E →ₗ[ℂ] E) :
    (LinearMap.trace ℂ E (H.comp σ.density.toLinearMap)).re = σ.meanEnergy H := by
  have hcomp (v : E) : H.comp (InnerProductSpace.rankOne ℂ v v).toLinearMap =
      (InnerProductSpace.rankOne ℂ (H v) v).toLinearMap := by
    ext w
    simp [InnerProductSpace.rankOne_apply]
  have hsum (f : ι → E →ₗ[ℂ] E) : H.comp (∑ i, f i) = ∑ i, H.comp (f i) := by
    ext w
    simp
  simp only [density, ContinuousLinearMap.toLinearMap_sum,
    ContinuousLinearMap.toLinearMap_smul, hsum, LinearMap.comp_smul,
    map_sum, map_smul, hcomp, InnerProductSpace.trace_rankOne]
  simp [meanEnergy, energy, Complex.mul_re]

theorem trace_parent_certificate [FiniteDimensional ℂ E] (σ : Ensemble ι E)
    {H : E →ₗ[ℂ] E} {ψ : E} {Δ : ℝ} (hgap : ParentGap H ψ Δ) :
    Δ * (1 - σ.fidelity ψ) ≤
      (LinearMap.trace ℂ E (H.comp σ.density.toLinearMap)).re := by
  rw [trace_energy]
  exact σ.parent_certificate hgap

theorem fidelity_le_one (σ : Ensemble ι E) {ψ : E} (hψ : ‖ψ‖ = 1) :
    σ.fidelity ψ ≤ 1 := by
  calc
    σ.fidelity ψ ≤ ∑ i, σ.weight i * 1 :=
      Finset.sum_le_sum fun i _ => mul_le_mul_of_nonneg_left
        (overlap_le_one hψ (σ.normalized i)) (σ.weight_nonneg i)
    _ = 1 := by simpa using σ.weight_sum

theorem density_eq_projector_of_unit_fidelity (σ : Ensemble ι E) {ψ : E}
    (hψ : ‖ψ‖ = 1) (hf : σ.fidelity ψ = 1) :
    σ.density = InnerProductSpace.rankOne ℂ ψ ψ := by
  have hnonneg : ∀ i, 0 ≤ σ.weight i * (1 - overlap ψ (σ.ket i)) := fun i =>
    mul_nonneg (σ.weight_nonneg i) (sub_nonneg.mpr (overlap_le_one hψ (σ.normalized i)))
  have hsum : ∑ i, σ.weight i * (1 - overlap ψ (σ.ket i)) = 0 := by
    simp_rw [mul_sub, mul_one]
    rw [Finset.sum_sub_distrib, σ.weight_sum]
    change 1 - σ.fidelity ψ = 0
    rw [hf, sub_self]
  have hterm : ∀ i, σ.weight i * (1 - overlap ψ (σ.ket i)) = 0 := by
    intro i
    exact (Finset.sum_eq_zero_iff_of_nonneg (fun j _ => hnonneg j)).mp hsum i
      (Finset.mem_univ i)
  unfold density
  calc
    _ = ∑ i, (σ.weight i : ℂ) • InnerProductSpace.rankOne ℂ ψ ψ := by
      apply Finset.sum_congr rfl
      intro i _
      rcases mul_eq_zero.mp (hterm i) with hw | ho
      · simp [hw]
      · rw [projector_eq_of_unit_overlap hψ (σ.normalized i) (by linarith)]
    _ = InnerProductSpace.rankOne ℂ ψ ψ := by
      rw [← Finset.sum_smul]
      have hw : (∑ i, (σ.weight i : ℂ)) = 1 := by
        exact_mod_cast σ.weight_sum
      rw [hw, one_smul]

theorem density_eq_projector_of_zero_energy (σ : Ensemble ι E)
    {H : E →ₗ[ℂ] E} {ψ : E} {Δ : ℝ}
    (hgap : ParentGap H ψ Δ) (hΔ : 0 < Δ) (hψ : ‖ψ‖ = 1)
    (hz : σ.meanEnergy H = 0) :
    σ.density = InnerProductSpace.rankOne ℂ ψ ψ := by
  have hcert := σ.parent_certificate hgap
  have hu := σ.fidelity_le_one hψ
  rw [hz] at hcert
  exact σ.density_eq_projector_of_unit_fidelity hψ (by nlinarith)

end QDM.Ensemble


==> anc/lean/QDM/AppendixA/EvenMajoranaBasis.lean <==
import QDM.AppendixA.MajoranaWords
import Mathlib.LinearAlgebra.Matrix.Trace

/-!
# Orthogonality of even Majorana words

Conjugation by a Majorana detects whether an even word contains that axis.
This gives exact trace orthogonality in every system size, without enumerating
Fock matrices. A fixed ordering of each index set is sufficient; changing its
ordering changes only its sign.
-/

noncomputable section
namespace QDM.JordanWigner
open Matrix

/-- Conjugation by the actual Hermitian Majorana involution. -/
def majoranaConj {n : ℕ} (p : Fin n × Bool) (M : Operator n) : Operator n :=
  gamma n p * M * gamma n p

theorem majoranaConj_mul {n : ℕ} (p : Fin n × Bool) (A B : Operator n) :
    majoranaConj p (A * B) = majoranaConj p A * majoranaConj p B := by
  simp only [majoranaConj]
  have hg := majorana_square n p.1 p.2
  change gamma n p * gamma n p = 1 at hg
  simp only [mul_assoc, ← mul_assoc (gamma n p) (gamma n p), hg, one_mul]

theorem majoranaConj_adjoint {n : ℕ} (p : Fin n × Bool) (M : Operator n) :
    majoranaConj p Mᴴ = (majoranaConj p M)ᴴ := by
  simp only [majoranaConj, Matrix.conjTranspose_mul, gamma, majorana_hermitian,
    mul_assoc]

theorem majoranaConj_trace {n : ℕ} (p : Fin n × Bool) (M : Operator n) :
    Matrix.trace (majoranaConj p M) = Matrix.trace M := by
  rw [majoranaConj, Matrix.trace_mul_cycle]
  simp only [gamma, majorana_square, one_mul]

/-- The sign is derived from CAR, with a separate cancellation for a present axis. -/
theorem word_conjugation {n : ℕ} (L : List (Fin n × Bool)) (hL : L.Nodup)
    (p : Fin n × Bool) :
    majoranaConj p (word L) =
      ((-1 : ℂ) ^ L.length * if p ∈ L then -1 else 1) • word L := by
  induction L with
  | nil => simp [word, majoranaConj, gamma, majorana_square]
  | cons q L ih =>
    obtain ⟨hq, hL⟩ := List.nodup_cons.mp hL
    have hc : majoranaConj p (gamma n q) = (if p = q then (1:ℂ) else -1) • gamma n q := by
      by_cases he : p = q
      · subst q
        simp [majoranaConj, gamma, majorana_square]
      · rw [majoranaConj, majorana_anticommute n p.1 q.1 p.2 q.2 he]
        simp [he, mul_assoc, gamma, majorana_square]
    change majoranaConj p (gamma n q * word L) = _
    rw [majoranaConj_mul, hc, ih hL, Matrix.smul_mul, Matrix.mul_smul, smul_smul]
    simp only [List.length_cons, List.mem_cons, word, List.map_cons, List.prod_cons]
    by_cases he : p = q
    · subst q
      simp [hq, pow_succ]
    · by_cases hp : p ∈ L <;> simp [he, hp, pow_succ]

/-- For an even word the conjugation sign records membership only. -/
theorem even_word_conjugation {n : ℕ} (L : List (Fin n × Bool)) (hL : L.Nodup)
    (he : Even L.length) (p : Fin n × Bool) :
    majoranaConj p (word L) = (if p ∈ L then (-1:ℂ) else 1) • word L := by
  rw [word_conjugation L hL p, he.neg_one_pow, one_mul]

theorem word_unitary {n : ℕ} (L : List (Fin n × Bool)) :
    (word L)ᴴ * word L = 1 := by
  induction L with
  | nil => simp [word]
  | cons p L ih =>
    change (gamma n p * word L)ᴴ * (gamma n p * word L) = 1
    rw [Matrix.conjTranspose_mul]
    simp only [gamma, majorana_hermitian, mul_assoc,
      ← mul_assoc (majorana n p.1 p.2) (majorana n p.1 p.2), majorana_square, one_mul]
    exact ih

/-- Different even supports have zero Hilbert--Schmidt inner product. -/
theorem even_words_orthogonal {n : ℕ} (L K : List (Fin n × Bool))
    (hL : L.Nodup) (hK : K.Nodup) (heL : Even L.length) (heK : Even K.length)
    (hne : L.toFinset ≠ K.toFinset) :
    Matrix.trace ((word L)ᴴ * word K) = 0 := by
  have hex : ∃ p, (p ∈ L ∧ p ∉ K) ∨ (p ∈ K ∧ p ∉ L) := by
    by_contra hn
    apply hne
    ext p
    simp only [List.mem_toFinset]
    push Not at hn
    exact ⟨(hn p).1, (hn p).2⟩
  obtain ⟨p, hp⟩ := hex
  have hsign : majoranaConj p ((word L)ᴴ * word K) = -((word L)ᴴ * word K) := by
    rw [majoranaConj_mul, majoranaConj_adjoint, even_word_conjugation L hL heL,
      even_word_conjugation K hK heK]
    rcases hp with ⟨hpl,hpk⟩ | ⟨hpk,hpl⟩ <;> simp [hpl,hpk]
  have ht := majoranaConj_trace p ((word L)ᴴ * word K)
  rw [hsign, Matrix.trace_neg] at ht
  linear_combination -ht / 2

/-- Fixed-order even index sets give an orthogonal operator family of norm squared `2^n`. -/
theorem even_set_trace {n : ℕ} (I J : Finset (Fin n × Bool))
    (hI : Even I.card) (hJ : Even J.card) :
    Matrix.trace ((word I.toList)ᴴ * word J.toList) =
      if I = J then (2:ℂ)^n else 0 := by
  by_cases h : I = J
  · subst J
    rw [word_unitary]
    simp [Matrix.trace_one, occupation_card]
  · rw [ite_eq_right_iff.mpr (fun e => (h e).elim)]
    apply even_words_orthogonal I.toList J.toList I.nodup_toList J.nodup_toList
    · simpa using hI
    · simpa using hJ
    · simpa using h

/-- Even monomials have unique coefficients in their operator span. -/
theorem even_set_linearIndependent (n : ℕ) :
    LinearIndependent ℂ (fun I : {I : Finset (Fin n × Bool) // Even I.card} =>
      word I.val.toList) := by
  classical
  rw [Fintype.linearIndependent_iff]
  intro c hc I
  have ht := congrArg (fun M : Operator n => Matrix.trace ((word I.val.toList)ᴴ * M)) hc
  simp only [Matrix.mul_sum, Matrix.mul_smul, Matrix.trace_sum, Matrix.trace_smul,
    Matrix.mul_zero, Matrix.trace_zero, smul_eq_mul] at ht
  have hentry (J : {J : Finset (Fin n × Bool) // Even J.card}) :
      Matrix.trace ((word I.val.toList)ᴴ * word J.val.toList) =
        if J = I then (2:ℂ)^n else 0 := by
    rw [even_set_trace I.val J.val I.property J.property]
    congr 1
    exact propext (by rw [Subtype.ext_iff]; exact eq_comm)
  simp only [hentry, mul_ite, mul_zero, Finset.sum_ite_eq', Finset.mem_univ,
    ite_true] at ht
  exact (mul_eq_zero.mp ht).resolve_right (pow_ne_zero n (by norm_num))

end QDM.JordanWigner


==> anc/lean/QDM/AppendixA/FockEmbedding.lean <==
import QDM.AppendixA.TensorParents
import Mathlib.LinearAlgebra.Matrix.Reindex

/-!
# Ordered Fock factors and even local operators

The split puts the first `k` occupation bits before the remaining `n` bits.
Its total size is written `n+k` to make the recursion definitionally exact.
Jordan–Wigner strings on the prefix cancel for every even local word.
-/

noncomputable section
namespace QDM.FockEmbedding
open JordanWigner Matrix
open scoped Kronecker

/-- Regrouping a fixed occupation ordering, without permuting any modes. -/
def split : (k n : ℕ) → Occupation (n+k) ≃ Occupation k × Occupation n
  | 0, n => (Equiv.uniqueProd (Occupation n) Unit).symm
  | k+1, n => ((Equiv.refl (Fin 2)).prodCongr (split k n)).trans
      (Equiv.prodAssoc (Fin 2) (Occupation k) (Occupation n)).symm

/-- Physical mode index in the first factor. -/
def first (n : ℕ) : (k : ℕ) → Fin k → Fin (n+k)
  | 0, j => Fin.elim0 j
  | k+1, j => Fin.cases 0 (fun i => (first n k i).succ) j

/-- Physical mode index after the prefix. -/
def after {n : ℕ} : (k : ℕ) → Fin n → Fin (n+k)
  | 0, j => j
  | k+1, j => (after k j).succ

/-- Total parity operator on the prefix. -/
def prefixParity : (k : ℕ) → Operator k
  | 0 => 1
  | k+1 => parity ⊗ₖ prefixParity k

/-- The full matrix in the grouped occupation basis. -/
def grouped (k n : ℕ) (A : Operator (n+k)) :
    Matrix (Occupation k × Occupation n) (Occupation k × Occupation n) ℂ :=
  Matrix.reindex (split k n) (split k n) A

theorem grouped_mul (k n : ℕ) (A B : Operator (n+k)) :
    grouped k n (A*B) = grouped k n A * grouped k n B := by
  exact (Matrix.reindexAlgEquiv ℂ ℂ (split k n)).map_mul A B

theorem grouped_one (k n : ℕ) : grouped k n 1 = 1 := by
  simp [grouped]

theorem parity_square (k : ℕ) : prefixParity k * prefixParity k = 1 := by
  have hz : parity * parity = 1 := by
    ext i j; fin_cases i <;> fin_cases j <;>
      norm_num [parity, Matrix.mul_apply, Fin.sum_univ_two]
  induction k with
  | zero => simp [prefixParity]
  | succ k ih => simp [prefixParity, ← mul_kronecker_mul, hz, ih]

/-- A later Majorana carries the parity of every preceding mode. -/
theorem majorana_after (k n : ℕ) (j : Fin n) (b : Bool) :
    grouped k n (majorana (n+k) (after k j) b) =
      prefixParity k ⊗ₖ majorana n j b := by
  induction k with
  | zero =>
    ext ⟨i,s⟩ ⟨l,t⟩
    cases i; cases l
    simp [grouped, split, after, prefixParity]
  | succ k ih =>
    ext ⟨⟨i,u⟩,s⟩ ⟨⟨l,v⟩,t⟩
    have h := congrFun (congrFun ih (u,s)) (v,t)
    simp only [grouped, Matrix.reindex_apply, Matrix.submatrix_apply,
      Matrix.kroneckerMap_apply] at h
    simpa [grouped, split, after, majorana, prefixParity,
      Matrix.reindex_apply, Matrix.submatrix_apply, Matrix.kroneckerMap_apply,
      mul_assoc] using congrArg (fun z : ℂ => parity i l * z) h

/-- A Majorana in the prefix acts as the identity on all later modes. -/
theorem majorana_first (k n : ℕ) (j : Fin k) (b : Bool) :
    grouped k n (majorana (n+k) (first n k j) b) =
      majorana k j b ⊗ₖ (1 : Operator n) := by
  induction k with
  | zero => exact Fin.elim0 j
  | succ k ih =>
    refine Fin.cases ?_ (fun j => ?_) j
    · ext ⟨⟨i,u⟩,s⟩ ⟨⟨l,v⟩,t⟩
      simp [grouped, split, first, majorana, Matrix.reindex_apply,
        Matrix.submatrix_apply, Matrix.one_apply, Matrix.kroneckerMap_apply,
        ← (split k n).injective.eq_iff]
      split_ifs <;> simp_all
    · ext ⟨⟨i,u⟩,s⟩ ⟨⟨l,v⟩,t⟩
      have h := congrFun (congrFun (ih j) (u,s)) (v,t)
      simp only [grouped, Matrix.reindex_apply, Matrix.submatrix_apply,
        Matrix.kroneckerMap_apply] at h
      simpa [grouped, split, first, majorana, Matrix.reindex_apply,
        Matrix.submatrix_apply, Matrix.kroneckerMap_apply, mul_assoc]
        using congrArg (fun z : ℂ => parity i l * z) h

/-- Arbitrary prefix words embed without any Jordan–Wigner string on the tail. -/
theorem word_first (k n : ℕ) (L : List (Fin k × Bool)) :
    grouped k n (word (L.map (fun p => (first n k p.1, p.2)))) =
      word L ⊗ₖ (1 : Operator n) := by
  induction L with
  | nil => simp [word, grouped_one]
  | cons p L ih =>
    simp only [List.map_cons, word, List.prod_cons] at ih ⊢
    rw [grouped_mul]
    change grouped k n (majorana (n+k) (first n k p.1) p.2) * _ = _
    rw [majorana_first, ih, ← mul_kronecker_mul, one_mul]

/-- The complete parity factor for a word supported after the prefix. -/
theorem word_after (k n : ℕ) (L : List (Fin n × Bool)) :
    grouped k n (word (L.map (fun p => (after k p.1, p.2)))) =
      (prefixParity k ^ L.length) ⊗ₖ word L := by
  induction L with
  | nil => simp [word, grouped_one]
  | cons p L ih =>
    simp only [List.map_cons, word, List.prod_cons, List.length_cons] at ih ⊢
    rw [grouped_mul]
    change grouped k n (majorana (n+k) (after k p.1) p.2) * _ = _
    rw [majorana_after, ih, ← mul_kronecker_mul, pow_succ']

/-- Even local observables act on their own factor, for every prefix size. -/
theorem even_word_after (k n : ℕ) (L : List (Fin n × Bool))
    (hL : Even L.length) :
    grouped k n (word (L.map (fun p => (after k p.1, p.2)))) =
      (1 : Operator k) ⊗ₖ word L := by
  rw [word_after]
  obtain ⟨q,hq⟩ := hL
  have hp : prefixParity k ^ L.length = 1 := by
    rw [hq, ← two_mul, pow_mul]
    simp [pow_two, parity_square]
  rw [hp]

/-- Physical observables on distinct factors commute when the later one is even. -/
theorem disjoint_even_commute (k n : ℕ)
    (L : List (Fin k × Bool)) (M : List (Fin n × Bool)) (hM : Even M.length) :
    Commute (word (L.map (fun p => (first n k p.1, p.2))))
      (word (M.map (fun p => (after k p.1, p.2)))) := by
  apply (Matrix.reindexAlgEquiv ℂ ℂ (split k n)).injective
  change grouped k n (_ * _) = grouped k n (_ * _)
  rw [grouped_mul, grouped_mul, word_first, even_word_after k n M hM,
    ← mul_kronecker_mul, ← mul_kronecker_mul]
  simp

/-- The index embeddings preserve the manuscript's fixed mode ordering. -/
theorem mode_indices (k n : ℕ) :
    (∀ j : Fin k, (first n k j).val = j.val) ∧
    (∀ j : Fin n, (after k j).val = k+j.val) := by
  induction k with
  | zero => exact ⟨fun j => Fin.elim0 j, fun j => by simp [after]⟩
  | succ k ih =>
    constructor
    · intro j
      refine Fin.cases ?_ (fun j => ?_) j
      · rfl
      · simpa only [first, Fin.cases_succ, Fin.val_succ] using
          congrArg Nat.succ (ih.1 j)
    · intro j
      simpa only [after, Fin.val_succ, Nat.succ_add] using
        congrArg Nat.succ (ih.2 j)

end QDM.FockEmbedding


==> anc/lean/QDM/AppendixA/GaussianRotations.lean <==
import QDM.AppendixA.EvenMajoranaBasis
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Basic
import Mathlib.GroupTheory.Perm.Sign
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Deriv
import Mathlib.Analysis.Complex.RealDeriv

/-!
# Concrete quadratic plane rotations

The matrices act on the actual Jordan--Wigner occupation space. The parameter
is a half-angle: `U† γ_p U = cos(2t) γ_p + sin(2t) γ_q`. No number-conservation
condition is imposed on the two Majorana axes.
-/

noncomputable section
namespace QDM.JordanWigner
open Matrix

def planeLift {n : ℕ} (p q : Fin n × Bool) (t : ℝ) : Operator n :=
  (Real.cos t : ℂ) • 1 + (Real.sin t : ℂ) • (gamma n p * gamma n q)

theorem planeLift_adjoint {n : ℕ} (p q : Fin n × Bool) (hpq : p ≠ q) (t : ℝ) :
    (planeLift p q t)ᴴ =
      (Real.cos t : ℂ) • 1 - (Real.sin t : ℂ) • (gamma n p * gamma n q) := by
  simp only [planeLift, Matrix.conjTranspose_add, Matrix.conjTranspose_smul,
    Matrix.conjTranspose_one, Complex.star_def, Complex.conj_ofReal,
    (quadratic_product n p q hpq).1,
    smul_neg, sub_eq_add_neg]

private theorem circle_mul {n : ℕ} (A : Operator n) (hA : A * A = -1)
    (c s : ℂ) (hcs : c * c + s * s = 1) :
    (c • 1 - s • A) * (c • 1 + s • A) = 1 := by
  simp only [sub_mul, mul_add, Matrix.smul_mul, Matrix.mul_smul, smul_smul,
    one_mul, mul_one, hA, smul_neg]
  rw [mul_comm s c]
  calc
    _ = (c*c + s*s) • (1 : Operator n) := by module
    _ = 1 := by rw [hcs, one_smul]

theorem planeLift_unitary {n : ℕ} (p q : Fin n × Bool) (hpq : p ≠ q) (t : ℝ) :
    (planeLift p q t)ᴴ * planeLift p q t = 1 ∧
      planeLift p q t * (planeLift p q t)ᴴ = 1 := by
  have hcs : (Real.cos t : ℂ) * Real.cos t + (Real.sin t : ℂ) * Real.sin t = 1 := by
    exact_mod_cast (show Real.cos t * Real.cos t + Real.sin t * Real.sin t = 1 by
      nlinarith [Real.sin_sq_add_cos_sq t])
  have h := circle_mul (gamma n p * gamma n q) (quadratic_product n p q hpq).2
    (Real.cos t) (Real.sin t) hcs
  have hleft : (planeLift p q t)ᴴ * planeLift p q t = 1 := by
    rw [planeLift_adjoint p q hpq]
    exact h
  exact ⟨hleft, mul_eq_one_comm.mp hleft⟩

/-- These gates solve the Schrödinger equation for the Hermitian quadratic
Hamiltonian `H = i γ_p γ_q`, with the identity as initial condition. -/
theorem planeLift_dynamics {n : ℕ} (p q : Fin n × Bool) (hpq : p ≠ q) :
    let H := Complex.I • (gamma n p * gamma n q)
    Hᴴ = H ∧ planeLift p q 0 = 1 ∧
      ∀ (t : ℝ) (i j : Occupation n),
        HasDerivAt (fun u : ℝ => planeLift p q u i j)
          (((-Complex.I) • (H * planeLift p q t)) i j) t := by
  dsimp only
  refine ⟨?_, by simp [planeLift], ?_⟩
  · simp [Matrix.conjTranspose_smul, (quadratic_product n p q hpq).1]
  · intro t i j
    have hd := ((Real.hasDerivAt_cos t).ofReal_comp.mul_const ((1 : Operator n) i j)).add
      ((Real.hasDerivAt_sin t).ofReal_comp.mul_const ((gamma n p * gamma n q) i j))
    have hgen : (-Complex.I) • ((Complex.I • (gamma n p * gamma n q)) *
        planeLift p q t) = (Real.cos t : ℂ) • (gamma n p * gamma n q) -
          (Real.sin t : ℂ) • (1 : Operator n) := by
      rw [Matrix.smul_mul, smul_smul]
      norm_num
      simp [planeLift, mul_add, (quadratic_product n p q hpq).2,
        sub_eq_add_neg]
    rw [hgen]
    convert hd using 1
    · funext u
      simp [planeLift, Matrix.smul_apply, smul_eq_mul]
    · simp [Matrix.smul_apply, Complex.ofReal_neg, smul_eq_mul]
      ring

private theorem conjugation_expansion {n : ℕ} (p q : Fin n × Bool)
    (hpq : p ≠ q) (t : ℝ) (M : Operator n) :
    (planeLift p q t)ᴴ * M * planeLift p q t =
      ((Real.cos t : ℂ) * Real.cos t) • M +
      ((Real.cos t : ℂ) * Real.sin t) •
        (M * (gamma n p * gamma n q) - (gamma n p * gamma n q) * M) -
      ((Real.sin t : ℂ) * Real.sin t) •
        ((gamma n p * gamma n q) * M * (gamma n p * gamma n q)) := by
  rw [planeLift_adjoint p q hpq]
  simp only [planeLift, sub_mul, mul_add, Matrix.smul_mul, Matrix.mul_smul,
    smul_smul, one_mul, mul_one, smul_sub, mul_assoc]
  rw [mul_comm (Real.sin t : ℂ) (Real.cos t : ℂ)]
  module

/-- The two affected Majoranas rotate with opposite off-diagonal signs. -/
theorem planeLift_axes {n : ℕ} (p q : Fin n × Bool) (hpq : p ≠ q) (t : ℝ) :
    (planeLift p q t)ᴴ * gamma n p * planeLift p q t =
      (Real.cos (2*t) : ℂ) • gamma n p + (Real.sin (2*t) : ℂ) • gamma n q ∧
    (planeLift p q t)ᴴ * gamma n q * planeLift p q t =
      -(Real.sin (2*t) : ℂ) • gamma n p + (Real.cos (2*t) : ℂ) • gamma n q := by
  have hp : gamma n p * gamma n p = 1 := majorana_square n p.1 p.2
  have hq : gamma n q * gamma n q = 1 := majorana_square n q.1 q.2
  have hqp : gamma n q * gamma n p = -(gamma n p * gamma n q) :=
    majorana_anticommute n q.1 p.1 q.2 p.2 hpq.symm
  have hpp : gamma n p * (gamma n p * gamma n q) = gamma n q := by
    rw [← mul_assoc, hp, one_mul]
  have hpq' : (gamma n p * gamma n q) * gamma n p = -gamma n q := by
    rw [mul_assoc, hqp, mul_neg, hpp]
  have hqq : (gamma n p * gamma n q) * gamma n q = gamma n p := by
    rw [mul_assoc, hq, mul_one]
  have hqp' : gamma n q * (gamma n p * gamma n q) = -gamma n p := by
    rw [← mul_assoc, hqp, neg_mul, hqq]
  have hcos : (Real.cos (2*t) : ℂ) = (Real.cos t : ℂ)^2 - (Real.sin t : ℂ)^2 := by
    exact_mod_cast (show Real.cos (2*t) = Real.cos t ^ 2 - Real.sin t ^ 2 by
      rw [Real.cos_two_mul]; nlinarith [Real.sin_sq_add_cos_sq t])
  have hsin : (Real.sin (2*t) : ℂ) = 2 * (Real.sin t : ℂ) * (Real.cos t : ℂ) := by
    exact_mod_cast Real.sin_two_mul t
  constructor <;> rw [conjugation_expansion p q hpq]
  · rw [hpp, hpq', neg_mul, hqp', neg_neg, hcos, hsin]
    module
  · rw [hqp', hqq, hpp, hcos, hsin]
    module

/-- All other Majoranas are fixed, not merely their expectation values. -/
theorem planeLift_other {n : ℕ} (p q r : Fin n × Bool)
    (hpq : p ≠ q) (hrp : r ≠ p) (hrq : r ≠ q) (t : ℝ) :
    (planeLift p q t)ᴴ * gamma n r * planeLift p q t = gamma n r := by
  have hrp' := majorana_anticommute n r.1 p.1 r.2 p.2 hrp
  have hrq' := majorana_anticommute n r.1 q.1 r.2 q.2 hrq
  have hc : gamma n r * (gamma n p * gamma n q) =
      (gamma n p * gamma n q) * gamma n r := by
    calc
      _ = -(gamma n p * (gamma n r * gamma n q)) := by rw [← mul_assoc, hrp']; noncomm_ring
      _ = _ := by rw [hrq']; noncomm_ring
  have hcomm : gamma n r * planeLift p q t = planeLift p q t * gamma n r := by
    simp [planeLift, mul_add, add_mul, hc]
  rw [mul_assoc, hcomm, ← mul_assoc, (planeLift_unitary p q hpq t).1, one_mul]

/-- Conjugation acts multiplicatively on every word, including all signs. -/
theorem unitary_word_transport {n : ℕ} (U : Operator n) (hU : U * Uᴴ = 1)
    (L : List (Fin n × Bool)) :
    Uᴴ * word L * U = (L.map (fun p => Uᴴ * gamma n p * U)).prod := by
  have hU' : Uᴴ * U = 1 := mul_eq_one_comm.mp hU
  induction L with
  | nil => simp [word, hU']
  | cons p L ih =>
    change Uᴴ * (gamma n p * word L) * U =
      (Uᴴ * gamma n p * U) * (L.map (fun p => Uᴴ * gamma n p * U)).prod
    rw [← ih]
    simp only [mul_assoc, ← mul_assoc U Uᴴ, hU, one_mul]

/-- A quarter-turn swaps axes with the sign required for an even Gaussian lift. -/
theorem planeLift_swap {n : ℕ} (p q : Fin n × Bool) (hpq : p ≠ q)
    (r : Fin n × Bool) :
    (planeLift p q (Real.pi/4))ᴴ * gamma n r * planeLift p q (Real.pi/4) =
      ((if r = q then -1 else 1 : ℝ) : ℂ) • gamma n (Equiv.swap p q r) := by
  have ht : 2 * (Real.pi/4) = Real.pi/2 := by ring
  by_cases hrp : r = p
  · subst r
    simpa [ht, hpq] using (planeLift_axes p q hpq (Real.pi/4)).1
  · by_cases hrq : r = q
    · subst r
      simpa [ht] using (planeLift_axes p q hpq (Real.pi/4)).2
    · simpa [hrq, Equiv.swap_apply_of_ne_of_ne hrp hrq] using
        planeLift_other p q r hpq hrp hrq (Real.pi/4)

structure PlaneGate (n : ℕ) where
  first : Fin n × Bool
  second : Fin n × Bool
  distinct : first ≠ second
  halfAngle : ℝ

def circuitMatrix {n : ℕ} (C : List (PlaneGate n)) : Operator n :=
  (C.map (fun g => planeLift g.first g.second g.halfAngle)).prod

theorem circuitMatrix_unitary {n : ℕ} (C : List (PlaneGate n)) :
    (circuitMatrix C)ᴴ * circuitMatrix C = 1 ∧
      circuitMatrix C * (circuitMatrix C)ᴴ = 1 := by
  induction C with
  | nil => simp [circuitMatrix]
  | cons g C ih =>
    have hg := planeLift_unitary g.first g.second g.distinct g.halfAngle
    change (planeLift g.first g.second g.halfAngle * circuitMatrix C)ᴴ *
        (planeLift g.first g.second g.halfAngle * circuitMatrix C) = 1 ∧ _
    constructor
    · rw [Matrix.conjTranspose_mul]
      simp only [mul_assoc, ← mul_assoc (planeLift g.first g.second g.halfAngle)ᴴ
        (planeLift g.first g.second g.halfAngle), hg.1, one_mul, ih.1]
    · change (planeLift g.first g.second g.halfAngle * circuitMatrix C) *
        (planeLift g.first g.second g.halfAngle * circuitMatrix C)ᴴ = 1
      rw [Matrix.conjTranspose_mul]
      simp only [mul_assoc, ← mul_assoc (circuitMatrix C) (circuitMatrix C)ᴴ,
        ih.2, one_mul, hg.2]

/-- Every permutation has a signed lift made entirely of quadratic plane gates.
The signs are part of the known measurement calibration, not a state promise. -/
theorem permutation_gaussian_lift {n : ℕ} (e : Equiv.Perm (Fin n × Bool)) :
    ∃ (C : List (PlaneGate n)) (signs : Fin n × Bool → ℝ),
      (∀ r, signs r ^ 2 = 1) ∧
      ∀ r, (circuitMatrix C)ᴴ * gamma n r * circuitMatrix C =
        (signs r : ℂ) • gamma n (e r) := by
  induction e using Equiv.Perm.swap_induction_on with
  | one => exact ⟨[], fun _ => 1, by simp, by simp [circuitMatrix]⟩
  | swap_mul e p q hpq ih =>
    obtain ⟨C, signs, hs, hC⟩ := ih
    let g : PlaneGate n := ⟨p, q, hpq, Real.pi/4⟩
    refine ⟨C ++ [g], fun r => signs r * if e r = q then -1 else 1, ?_, ?_⟩
    · intro r
      rw [mul_pow, hs]
      split_ifs <;> norm_num
    · intro r
      have hprod : circuitMatrix (C ++ [g]) =
          circuitMatrix C * planeLift p q (Real.pi/4) := by
        simp [circuitMatrix, g]
      rw [hprod, Matrix.conjTranspose_mul]
      calc
        _ = (planeLift p q (Real.pi/4))ᴴ *
            ((circuitMatrix C)ᴴ * gamma n r * circuitMatrix C) *
              planeLift p q (Real.pi/4) := by simp only [mul_assoc]
        _ = (signs r : ℂ) • ((planeLift p q (Real.pi/4))ᴴ * gamma n (e r) *
            planeLift p q (Real.pi/4)) := by rw [hC]; simp
        _ = _ := by
          rw [planeLift_swap p q hpq, smul_smul]
          by_cases he : e r = q <;> simp [he]

/-- Reordering a distinct-index word changes only its known real sign. -/
theorem word_perm_sign {n : ℕ} {L K : List (Fin n × Bool)}
    (h : L.Perm K) (hL : L.Nodup) :
    ∃ s : ℝ, s^2 = 1 ∧ word L = (s : ℂ) • word K := by
  induction h with
  | nil => exact ⟨1, by norm_num, by simp⟩
  | cons p h ih =>
    obtain ⟨s, hs, he⟩ := ih (List.nodup_cons.mp hL).2
    refine ⟨s, hs, ?_⟩
    change gamma n p * word _ = (s : ℂ) • (gamma n p * word _)
    rw [he, Matrix.mul_smul]
  | swap p q L =>
    have hqp : q ≠ p := fun he => (List.nodup_cons.mp hL).1 (by simp [he])
    refine ⟨-1, by norm_num, ?_⟩
    change gamma n q * (gamma n p * word L) =
      ((-1 : ℝ) : ℂ) • (gamma n p * (gamma n q * word L))
    rw [← mul_assoc, majorana_anticommute n q.1 p.1 q.2 p.2 hqp]
    simp [mul_assoc]
  | trans h₁ h₂ ih₁ ih₂ =>
    obtain ⟨s, hs, he⟩ := ih₁ hL
    obtain ⟨t, ht, hf⟩ := ih₂ (h₁.nodup hL)
    refine ⟨s*t, by rw [mul_pow, hs, ht, one_mul], ?_⟩
    rw [he, hf, smul_smul, Complex.ofReal_mul]

/-- Signed axis transport extends to the full ordered operator product. -/
theorem signed_word_transport {n : ℕ} (U : Operator n) (hU : U * Uᴴ = 1)
    (e : Equiv.Perm (Fin n × Bool)) (s : Fin n × Bool → ℝ)
    (h : ∀ p, Uᴴ * gamma n p * U = (s p : ℂ) • gamma n (e p))
    (L : List (Fin n × Bool)) :
    Uᴴ * word L * U = ((L.map s).prod : ℂ) • word (L.map e) := by
  rw [unitary_word_transport U hU]
  induction L with
  | nil => simp [word]
  | cons p L ih =>
    simp only [List.map_cons, List.prod_cons, h, word] at ih ⊢
    rw [ih, Matrix.smul_mul, Matrix.mul_smul, smul_smul, Complex.ofReal_mul]

end QDM.JordanWigner


==> anc/lean/QDM/AppendixA/JordanWigner.lean <==
import Mathlib.LinearAlgebra.Matrix.Kronecker
import Mathlib.LinearAlgebra.Matrix.Hermitian
import Mathlib.Tactic

/-!
# Concrete Jordan–Wigner operators

The occupation basis is ordered with the first mode on the left. The two
Majoranas at a mode are the manuscript's Z-prefix times X and Y, respectively.
The matrix identities below are derived from these definitions, not assumed CAR.
Source: Appendix A, `eq:fermionic-conventions` and `eq:jw`.
-/

noncomputable section
namespace QDM.JordanWigner

open Matrix
open scoped Kronecker

@[reducible] def Occupation : ℕ → Type
  | 0 => Unit
  | n + 1 => Fin 2 × Occupation n

instance occupationFintype : (n : ℕ) → Fintype (Occupation n)
  | 0 => inferInstanceAs (Fintype Unit)
  | n + 1 => @instFintypeProd (Fin 2) (Occupation n) _ (occupationFintype n)

instance occupationDecidableEq : (n : ℕ) → DecidableEq (Occupation n)
  | 0 => inferInstanceAs (DecidableEq Unit)
  | n + 1 => @instDecidableEqProd (Fin 2) (Occupation n) _ (occupationDecidableEq n)

abbrev Operator (n : ℕ) := Matrix (Occupation n) (Occupation n) ℂ

def pauli (b : Bool) : Matrix (Fin 2) (Fin 2) ℂ :=
  if b then !![0, -Complex.I; Complex.I, 0] else !![0, 1; 1, 0]

def parity : Matrix (Fin 2) (Fin 2) ℂ := !![1, 0; 0, -1]

def majorana : (n : ℕ) → Fin n → Bool → Operator n
  | 0, j, _ => Fin.elim0 j
  | n + 1, j, b => Fin.cases (pauli b ⊗ₖ (1 : Operator n))
      (fun k => parity ⊗ₖ majorana n k b) j

private theorem pauli_identities (b : Bool) :
    (pauli b)ᴴ = pauli b ∧ pauli b * pauli b = 1 ∧
    pauli b * parity = -(parity * pauli b) := by
  cases b <;> constructor
  all_goals first
    | (ext i j; fin_cases i <;> fin_cases j <;> norm_num [pauli, parity, Matrix.mul_apply, Fin.sum_univ_two])
    | constructor <;> (ext i j; fin_cases i <;> fin_cases j <;>
        norm_num [pauli, parity, Matrix.mul_apply, Fin.sum_univ_two])

private theorem parity_identities : parityᴴ = parity ∧ parity * parity = 1 := by
  constructor <;> ext i j <;> fin_cases i <;> fin_cases j <;>
    norm_num [parity, Matrix.mul_apply, Fin.sum_univ_two]

private theorem pauli_anticommute {b c : Bool} (h : b ≠ c) :
    pauli b * pauli c = -(pauli c * pauli b) := by
  cases b <;> cases c <;> simp_all only [ne_eq, not_true_eq_false]
  all_goals ext i j; fin_cases i <;> fin_cases j <;>
    norm_num [pauli, Matrix.mul_apply, Fin.sum_univ_two]

theorem majorana_hermitian (n : ℕ) (j : Fin n) (b : Bool) :
    (majorana n j b)ᴴ = majorana n j b := by
  induction n with
  | zero => exact Fin.elim0 j
  | succ n ih =>
    refine Fin.cases ?_ (fun k => ?_) j
    · simp [majorana, Matrix.conjTranspose_kronecker, (pauli_identities b).1]
    · simp [majorana, Matrix.conjTranspose_kronecker, parity_identities.1, ih]

theorem majorana_square (n : ℕ) (j : Fin n) (b : Bool) :
    majorana n j b * majorana n j b = 1 := by
  induction n with
  | zero => exact Fin.elim0 j
  | succ n ih =>
    refine Fin.cases ?_ (fun k => ?_) j
    · simp [majorana, ← Matrix.mul_kronecker_mul, (pauli_identities b).2.1]
    · simp [majorana, ← Matrix.mul_kronecker_mul, parity_identities.2, ih]

theorem majorana_anticommute (n : ℕ) (j k : Fin n) (b c : Bool)
    (h : (j, b) ≠ (k, c)) :
    majorana n j b * majorana n k c = -(majorana n k c * majorana n j b) := by
  induction n with
  | zero => exact Fin.elim0 j
  | succ n ih =>
    revert h
    refine Fin.cases ?_ (fun j => ?_) j <;>
      refine Fin.cases ?_ (fun k => ?_) k <;> intro h
    · have hbc : b ≠ c := by intro e; apply h; simp [e]
      simp only [majorana, Fin.cases_zero, ← Matrix.mul_kronecker_mul, one_mul]
      rw [pauli_anticommute hbc]
      ext x y
      simp
    · simp only [majorana, Fin.cases_zero, Fin.cases_succ,
        ← Matrix.mul_kronecker_mul, one_mul, mul_one]
      rw [(pauli_identities b).2.2]
      ext x y
      simp
    · simp only [majorana, Fin.cases_zero, Fin.cases_succ,
        ← Matrix.mul_kronecker_mul, one_mul, mul_one]
      rw [(pauli_identities c).2.2]
      ext x y
      simp
    · have hjk : (j, b) ≠ (k, c) := by
        intro e; apply h; cases e; rfl
      simp only [majorana, Fin.cases_succ, ← Matrix.mul_kronecker_mul,
        parity_identities.2]
      rw [ih j k hjk]
      ext x y
      simp

theorem majorana_car (n : ℕ) (j k : Fin n) (b c : Bool) :
    majorana n j b * majorana n k c + majorana n k c * majorana n j b =
      if (j, b) = (k, c) then (2 : ℂ) • (1 : Operator n) else 0 := by
  by_cases h : (j, b) = (k, c)
  · obtain ⟨rfl, rfl⟩ := Prod.mk.inj h
    simp [majorana_square, two_smul]
  · simp [h, majorana_anticommute n j k b c h]

abbrev gamma (n : ℕ) (p : Fin n × Bool) : Operator n := majorana n p.1 p.2

theorem quadratic_product (n : ℕ) (p q : Fin n × Bool) (hpq : p ≠ q) :
    (gamma n p * gamma n q)ᴴ = -(gamma n p * gamma n q) ∧
    (gamma n p * gamma n q) * (gamma n p * gamma n q) = -(1 : Operator n) := by
  have hqp := majorana_anticommute n q.1 p.1 q.2 p.2 (Ne.symm hpq)
  constructor
  · simpa only [gamma, Matrix.conjTranspose_mul, majorana_hermitian] using hqp
  · change (majorana n p.1 p.2 * majorana n q.1 q.2) *
      (majorana n p.1 p.2 * majorana n q.1 q.2) = _
    calc
      _ = majorana n p.1 p.2 * (majorana n q.1 q.2 * majorana n p.1 p.2) *
          majorana n q.1 q.2 := by simp only [mul_assoc]
      _ = -((majorana n p.1 p.2 * majorana n p.1 p.2) *
          (majorana n q.1 q.2 * majorana n q.1 q.2)) := by rw [hqp]; noncomm_ring
      _ = -1 := by rw [majorana_square, majorana_square, one_mul]

private theorem commute_two_factors {A : Type*} [Ring A] (x y z : A)
    (hxy : x*y = -(y*x)) (hxz : x*z = -(z*x)) : x*(y*z) = (y*z)*x := by
  calc
    x*(y*z) = (x*y)*z := (mul_assoc _ _ _).symm
    _ = -(y*(x*z)) := by rw [hxy]; noncomm_ring
    _ = (y*z)*x := by rw [hxz]; noncomm_ring

theorem disjoint_pairs_commute (n : ℕ) (p q r s : Fin n × Bool)
    (hpr : p ≠ r) (hps : p ≠ s) (hqr : q ≠ r) (hqs : q ≠ s) :
    Commute (gamma n p * gamma n q) (gamma n r * gamma n s) := by
  have hp := commute_two_factors (gamma n p) (gamma n r) (gamma n s)
    (majorana_anticommute n p.1 r.1 p.2 r.2 hpr)
    (majorana_anticommute n p.1 s.1 p.2 s.2 hps)
  have hq := commute_two_factors (gamma n q) (gamma n r) (gamma n s)
    (majorana_anticommute n q.1 r.1 q.2 r.2 hqr)
    (majorana_anticommute n q.1 s.1 q.2 s.2 hqs)
  show (gamma n p * gamma n q) * (gamma n r * gamma n s) = _
  calc
    _ = gamma n p * (gamma n q * (gamma n r * gamma n s)) := mul_assoc _ _ _
    _ = (gamma n r * gamma n s) * (gamma n p * gamma n q) := by
      rw [hq, ← mul_assoc (gamma n p), hp, mul_assoc]

def quartic (n : ℕ) (a : Fin 4 → Fin n × Bool) : Operator n :=
  (gamma n (a 0) * gamma n (a 1)) * (gamma n (a 2) * gamma n (a 3))

/-- Every raw quartic used by the paired learner is a Hermitian involution. -/
theorem quartic_observable (n : ℕ) (a : Fin 4 → Fin n × Bool)
    (ha : Function.Injective a) :
    (quartic n a)ᴴ = quartic n a ∧ quartic n a * quartic n a = 1 := by
  have h01 := quadratic_product n (a 0) (a 1) (ha.ne (by decide))
  have h23 := quadratic_product n (a 2) (a 3) (ha.ne (by decide))
  have hc := disjoint_pairs_commute n (a 0) (a 1) (a 2) (a 3)
    (ha.ne (by decide)) (ha.ne (by decide)) (ha.ne (by decide)) (ha.ne (by decide))
  constructor
  · rw [quartic, Matrix.conjTranspose_mul, h01.1, h23.1, neg_mul_neg, hc.eq]
  · dsimp only [quartic]
    calc
      _ = ((gamma n (a 0) * gamma n (a 1)) * (gamma n (a 0) * gamma n (a 1))) *
          ((gamma n (a 2) * gamma n (a 3)) * (gamma n (a 2) * gamma n (a 3))) := by
        exact hc.symm.mul_mul_mul_comm _ _
      _ = 1 := by rw [h01.2, h23.2]; simp

/-- The `2^n` occupation vectors include the empty zero-mode configuration. -/
theorem occupation_card (n : ℕ) : Fintype.card (Occupation n) = 2 ^ n := by
  induction n with
  | zero => simp [Occupation]
  | succ n ih => simp [Occupation, pow_succ, ih, mul_comm]

def bit : (n : ℕ) → Fin n → Occupation n → Fin 2
  | 0, j, _ => Fin.elim0 j
  | n + 1, j, s => Fin.cases s.1 (fun k => bit n k s.2) j

def zMode : (n : ℕ) → Fin n → Operator n
  | 0, j => Fin.elim0 j
  | n + 1, j => Fin.cases (parity ⊗ₖ (1 : Operator n))
      (fun k => (1 : Matrix (Fin 2) (Fin 2) ℂ) ⊗ₖ zMode n k) j

/-- Occupation measurement reads this sign: empty is `+1`, occupied is `-1`. -/
def occupationSign (n : ℕ) (j : Fin n) (s : Occupation n) : ℝ :=
  if bit n j s = 0 then 1 else -1

theorem occupationSign_sq (n : ℕ) (j : Fin n) (s : Occupation n) :
    occupationSign n j s ^ 2 = 1 := by
  simp only [occupationSign]; split <;> norm_num

theorem zMode_diagonal (n : ℕ) (j : Fin n) :
    zMode n j = Matrix.diagonal (fun s => (occupationSign n j s : ℂ)) := by
  induction n with
  | zero => exact Fin.elim0 j
  | succ n ih =>
    refine Fin.cases ?_ (fun k => ?_) j
    · ext ⟨a,s⟩ ⟨b,t⟩
      fin_cases a <;> fin_cases b <;>
        by_cases h : s = t <;>
        simp [zMode, parity, Matrix.diagonal,
          occupationSign, bit, h]
    · simp only [zMode, Fin.cases_succ, ih]
      ext ⟨a,s⟩ ⟨b,t⟩
      by_cases hab : a = b <;> by_cases hst : s = t <;>
        simp [Matrix.diagonal, occupationSign, bit, hab, hst]
      split_ifs <;> simp_all

/-- The sign convention is exactly `-i γ_(2j-1) γ_(2j) = 1-2 n_j`. -/
theorem majorana_pair_readout (n : ℕ) (j : Fin n) :
    majorana n j false * majorana n j true = Complex.I • zMode n j := by
  have hxy : pauli false * pauli true = Complex.I • parity := by
    ext i j; fin_cases i <;> fin_cases j <;>
      norm_num [pauli, parity, Matrix.mul_apply, Fin.sum_univ_two]
  induction n with
  | zero => exact Fin.elim0 j
  | succ n ih =>
    refine Fin.cases ?_ (fun k => ?_) j
    · simp [majorana, zMode, ← Matrix.mul_kronecker_mul, hxy, Matrix.smul_kronecker]
    · simp [majorana, zMode, ← Matrix.mul_kronecker_mul,
        parity_identities.2, ih, Matrix.kronecker_smul]

def annihilation (n : ℕ) (j : Fin n) : Operator n :=
  (1/2 : ℂ) • (majorana n j false + Complex.I • majorana n j true)

theorem annihilation_adjoint (n : ℕ) (j : Fin n) :
    (annihilation n j)ᴴ =
      (1/2 : ℂ) • (majorana n j false - Complex.I • majorana n j true) := by
  simp [annihilation, Matrix.conjTranspose_smul, majorana_hermitian, sub_eq_add_neg]

private theorem two_mode_linear_car (n : ℕ) (j k : Fin n) (a b c d : ℂ) :
    (a • majorana n j false + b • majorana n j true) *
        (c • majorana n k false + d • majorana n k true) +
      (c • majorana n k false + d • majorana n k true) *
        (a • majorana n j false + b • majorana n j true) =
      (if j = k then 2 * (a*c+b*d) else 0) • (1 : Operator n) := by
  have h00 := majorana_car n j k false false
  have h01 := majorana_car n j k false true
  have h10 := majorana_car n j k true false
  have h11 := majorana_car n j k true true
  simp only [Prod.mk.injEq, Bool.false_eq_true, Bool.true_eq_false,
    and_false, and_true, ite_false] at h00 h01 h10 h11
  simp only [add_mul, mul_add, Matrix.smul_mul, Matrix.mul_smul, smul_smul]
  by_cases h : j = k
  · subst k
    simp only [ite_true] at h00 h11 ⊢
    linear_combination (norm := module)
      (a*c) • h00 + (a*d) • h01 + (b*c) • h10 + (b*d) • h11
  · simp only [h, ite_false, zero_smul] at h00 h11 ⊢
    linear_combination (norm := module)
      (a*c) • h00 + (a*d) • h01 + (b*c) • h10 + (b*d) • h11

/-- All three canonical anticommutation relations, including unequal modes. -/
theorem annihilation_car (n : ℕ) (j k : Fin n) :
    annihilation n j * annihilation n k + annihilation n k * annihilation n j = 0 ∧
    (annihilation n j)ᴴ * (annihilation n k)ᴴ +
      (annihilation n k)ᴴ * (annihilation n j)ᴴ = 0 ∧
    annihilation n j * (annihilation n k)ᴴ +
      (annihilation n k)ᴴ * annihilation n j = if j = k then 1 else 0 := by
  have haa := two_mode_linear_car n j k (1/2) (Complex.I/2) (1/2) (Complex.I/2)
  have hcc := two_mode_linear_car n j k (1/2) (-Complex.I/2) (1/2) (-Complex.I/2)
  have hac := two_mode_linear_car n j k (1/2) (Complex.I/2) (1/2) (-Complex.I/2)
  norm_num [div_mul_div_comm] at haa hcc hac
  simp only [annihilation_adjoint]
  simp only [annihilation, smul_add, smul_sub, smul_smul]
  constructor
  · simpa [div_eq_mul_inv, mul_comm] using haa
  · constructor
    · simpa [sub_eq_add_neg, div_eq_mul_inv, mul_comm] using hcc
    · simpa [sub_eq_add_neg, div_eq_mul_inv, mul_comm] using hac

theorem occupation_number (n : ℕ) (j : Fin n) :
    (annihilation n j)ᴴ * annihilation n j =
      (1/2 : ℂ) • ((1 : Operator n) - zMode n j) := by
  have hxy := majorana_pair_readout n j
  have hyx := majorana_anticommute n j j true false (by simp)
  rw [annihilation_adjoint, annihilation]
  simp only [Matrix.smul_mul, Matrix.mul_smul, smul_smul, sub_mul, mul_add,
    majorana_square, hyx, hxy]
  simp only [smul_add, smul_sub, smul_neg, smul_smul]
  module_nf
  norm_num [Complex.I_sq]

/-- The measured quadratic parity has the manuscript's minus-i convention. -/
theorem quadratic_parity_diagonal (n : ℕ) (j : Fin n) :
    (-Complex.I) • (majorana n j false * majorana n j true) =
      Matrix.diagonal (fun s => (occupationSign n j s : ℂ)) := by
  rw [majorana_pair_readout, smul_smul]
  norm_num [zMode_diagonal]

def parityReadout {n : ℕ} (L : List (Fin n)) (s : Occupation n) : ℝ :=
  (L.map (fun j => occupationSign n j s)).prod

/-- Products of occupation signs are genuine joint readouts, with squared
outcome one. Their operators are constructed products of the Majorana pairs. -/
theorem joint_parity_readout {n : ℕ} (L : List (Fin n)) :
    (L.map (fun j => (-Complex.I) • (majorana n j false * majorana n j true))).prod =
      Matrix.diagonal (fun s => (parityReadout L s : ℂ)) ∧
    ∀ s, parityReadout L s ^ 2 = 1 := by
  induction L with
  | nil => simp [parityReadout]
  | cons j L ih =>
    constructor
    · rw [List.map_cons, List.prod_cons, ih.1, quadratic_parity_diagonal,
        Matrix.diagonal_mul_diagonal]
      congr 1
      funext s
      simp [parityReadout]
    · intro s
      simpa only [parityReadout, List.map_cons, List.prod_cons, mul_pow,
        occupationSign_sq, one_mul] using ih.2 s

end QDM.JordanWigner


==> anc/lean/QDM/AppendixA/MajoranaWords.lean <==
import QDM.AppendixA.JordanWigner
import Mathlib.NumberTheory.Zsqrtd.GaussianInt

/-!
# Exact action of Majorana words on occupation configurations

Each Majorana flips one occupation bit and multiplies by a phase in
`{1,-1,i,-i}`. Integer phase arithmetic permits kernel-checked finite block
certificates; the correspondence with the complex Jordan–Wigner matrices
is proved for every number of modes.
-/

noncomputable section
namespace QDM.JordanWigner
open Matrix

-- These two definitions are computable even though their complex image is not.
def flip : (n : ℕ) → Fin n → Occupation n → Occupation n
  | 0, j, _ => Fin.elim0 j
  | n+1, j, s => Fin.cases (if s.1 = 0 then (1,s.2) else (0,s.2))
      (fun k => (s.1, flip n k s.2)) j

def phase : (n : ℕ) → Fin n → Bool → Occupation n → GaussianInt
  | 0, j, _, _ => Fin.elim0 j
  | n+1, j, b, s => Fin.cases
      (if b then (if s.1 = 0 then ⟨0,1⟩ else ⟨0,-1⟩) else 1)
      (fun k => (if s.1 = 0 then 1 else -1) * phase n k b s.2) j

/-- Every matrix column has exactly one nonzero entry, with the stated phase. -/
theorem majorana_entry (n : ℕ) (j : Fin n) (b : Bool) (t s : Occupation n) :
    majorana n j b t s = if t = flip n j s then (phase n j b s : ℂ) else 0 := by
  induction n with
  | zero => exact Fin.elim0 j
  | succ n ih =>
    obtain ⟨a,t⟩ := t
    obtain ⟨c,s⟩ := s
    refine Fin.cases ?_ (fun k => ?_) j
    · cases b <;> fin_cases a <;> fin_cases c <;> by_cases h : t = s <;>
        simp [majorana, pauli, flip, phase, h, GaussianInt.toComplex_def]
    · simp only [majorana, Fin.cases_succ, Matrix.kroneckerMap_apply,
        flip, phase, ih, GaussianInt.toComplex_mul]
      fin_cases a <;> fin_cases c <;> by_cases h : t = flip n k s <;>
        simp [parity, h]

/-- The rightmost factor acts first, matching matrix multiplication. -/
def wordAction {n : ℕ} : List (Fin n × Bool) → Occupation n → GaussianInt × Occupation n
  | [], s => (1,s)
  | p :: L, s => let u := wordAction L s
                (phase n p.1 p.2 u.2 * u.1, flip n p.1 u.2)

def word {n : ℕ} (L : List (Fin n × Bool)) : Operator n := (L.map (gamma n)).prod

/-- Exact word evaluation, including its phase, not just its support. -/
theorem word_entry {n : ℕ} (L : List (Fin n × Bool)) (t s : Occupation n) :
    word L t s = if t = (wordAction L s).2 then ((wordAction L s).1 : ℂ) else 0 := by
  induction L generalizing t with
  | nil => simp [word, wordAction, Matrix.one_apply]
  | cons p L ih =>
    simp only [word, List.map_cons, List.prod_cons, Matrix.mul_apply]
    have hprod : ∀ u, gamma n p t u * (L.map (gamma n)).prod u s =
        if u = (wordAction L s).2 then gamma n p t u * ((wordAction L s).1 : ℂ) else 0 := by
      intro u
      change gamma n p t u * word L u s = _
      rw [ih]
      split_ifs <;> simp
    simp only [hprod, Finset.sum_ite_eq', Finset.mem_univ, ite_true]
    rw [gamma, majorana_entry]
    simp only [wordAction, GaussianInt.toComplex_mul]
    split_ifs <;> simp_all

end QDM.JordanWigner


==> anc/lean/QDM/AppendixA/PairFlattening.lean <==
import Mathlib.LinearAlgebra.Matrix.Charpoly.Basic
import Mathlib.LinearAlgebra.Matrix.Rank
import Mathlib.LinearAlgebra.Matrix.Trace
import Mathlib.Tactic

/-!
# Exterior-square transport of quartic tensors

The pair basis is indexed by increasing pairs. All sums use this basis without
an implicit factor of two. The covariance identity holds for every real matrix;
orthogonality is required only for preservation of the pair-space metric.
-/

noncomputable section
namespace QDM.PairFlattening
open Matrix

abbrev Pair (m : ℕ) := {p : Fin m × Fin m // p.1 < p.2}

private def pairPartition (m : ℕ) : Pair m ⊕ Pair m ⊕ Fin m ≃ Fin m × Fin m :=
  Equiv.ofBijective
    (fun x => match x with
      | Sum.inl p => p.val
      | Sum.inr (Sum.inl p) => (p.val.2, p.val.1)
      | Sum.inr (Sum.inr a) => (a,a)) (by
    constructor
    · intro x y h
      cases x with
      | inl p =>
        cases y with
        | inl q => exact congrArg Sum.inl (Subtype.ext h)
        | inr y => cases y <;> simp_all only <;>
            have hp := p.property <;> grind
      | inr x =>
        cases x with
        | inl p =>
          cases y with
          | inl q => have hp := p.property; have hq := q.property; grind
          | inr y =>
            cases y with
            | inl q => congr 2; apply Subtype.ext; grind
            | inr a => have hp := p.property; grind
        | inr a =>
          cases y with
          | inl q => have hq := q.property; grind
          | inr y => cases y <;> grind
    · intro (a,b)
      rcases lt_trichotomy a b with h | h | h
      · exact ⟨Sum.inl ⟨(a,b),h⟩,rfl⟩
      · subst b; exact ⟨Sum.inr (Sum.inr a),rfl⟩
      · exact ⟨Sum.inr (Sum.inl ⟨(b,a),h⟩),rfl⟩)

/-- Split a full double sum into the two orientations and the diagonal. -/
theorem pair_sum {m : ℕ} (f : Fin m → Fin m → ℝ) :
    ∑ a, ∑ b, f a b =
      (∑ p : Pair m, (f p.val.1 p.val.2 + f p.val.2 p.val.1)) + ∑ a, f a a := by
  have h := Fintype.sum_equiv (pairPartition m) (fun x =>
    match x with
      | Sum.inl p => f p.val.1 p.val.2
      | Sum.inr (Sum.inl p) => f p.val.2 p.val.1
      | Sum.inr (Sum.inr a) => f a a) (fun p => f p.1 p.2) (by
        intro x; cases x with
        | inl p => rfl
        | inr x => cases x <;> rfl)
  simpa [Fintype.sum_sum_type, Fintype.sum_prod_type, Finset.sum_add_distrib,
    add_assoc] using h.symm

/-- Antisymmetry removes the diagonal and combines opposite orientations. -/
theorem skew_contraction {m : ℕ} (u v : Fin m → ℝ) (A : Matrix (Fin m) (Fin m) ℝ)
    (hA : ∀ a b, A b a = -A a b) :
    ∑ a, ∑ b, u a * v b * A a b =
      ∑ p : Pair m, (u p.val.1 * v p.val.2 - u p.val.2 * v p.val.1) * A p.val.1 p.val.2 := by
  rw [pair_sum]
  have hd (a) : A a a = 0 := by linarith [hA a a]
  simp only [hd, mul_zero, Finset.sum_const_zero, add_zero]
  apply Finset.sum_congr rfl
  intro p _
  rw [hA]
  ring

def wedge (R : Matrix (Fin m) (Fin m) ℝ) : Matrix (Pair m) (Pair m) ℝ :=
  fun p q => R p.val.1 q.val.1 * R p.val.2 q.val.2 -
    R p.val.1 q.val.2 * R p.val.2 q.val.1

theorem wedge_transpose (R : Matrix (Fin m) (Fin m) ℝ) :
    wedge R.transpose = (wedge R).transpose := by
  ext p q
  simp only [wedge, Matrix.transpose_apply]
  ring

theorem wedge_one : wedge (1 : Matrix (Fin m) (Fin m) ℝ) = 1 := by
  ext p q
  simp only [wedge, Matrix.one_apply]
  by_cases h : p = q
  · subst q
    simp [ne_of_lt p.property, ne_of_gt p.property]
  · have hn : ¬(p.val.1 = q.val.1 ∧ p.val.2 = q.val.2) := by
      intro hh; apply h; exact Subtype.ext (Prod.ext hh.1 hh.2)
    have hc : ¬(p.val.1 = q.val.2 ∧ p.val.2 = q.val.1) := by
      have hp := p.property; have hq := q.property; omega
    split_ifs <;> simp_all

theorem wedge_mul (R S : Matrix (Fin m) (Fin m) ℝ) :
    wedge (R*S) = wedge R * wedge S := by
  ext p q
  have hskew (a b : Fin m) :
      S b q.val.1 * S a q.val.2 - S b q.val.2 * S a q.val.1 =
      -(S a q.val.1 * S b q.val.2 - S a q.val.2 * S b q.val.1) := by ring
  have h := skew_contraction (R p.val.1) (R p.val.2)
    (fun a b => S a q.val.1 * S b q.val.2 - S a q.val.2 * S b q.val.1) hskew
  change wedge (R*S) p q = ∑ r : Pair m, wedge R p r * wedge S r q
  simp only [wedge]
  rw [← h]
  simp only [Matrix.mul_apply, Finset.sum_mul, Finset.mul_sum, ← Finset.sum_sub_distrib]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro a _
  apply Finset.sum_congr rfl
  intro b _
  ring

/-- An orthogonal mode rotation induces an orthogonal pair rotation. -/
theorem wedge_orthogonal (R : Matrix (Fin m) (Fin m) ℝ) (hR : R * R.transpose = 1) :
    wedge R * (wedge R).transpose = 1 ∧ (wedge R).transpose * wedge R = 1 := by
  have h : wedge R * (wedge R).transpose = 1 := by
    rw [← wedge_transpose, ← wedge_mul, hR, wedge_one]
  exact ⟨h, mul_eq_one_comm.mp h⟩

abbrev Tensor (m : ℕ) := Fin m → Fin m → Fin m → Fin m → ℝ

def flatten (Y : Tensor m) : Matrix (Pair m) (Pair m) ℝ :=
  fun p q => Y p.val.1 p.val.2 q.val.1 q.val.2

def transform (R : Matrix (Fin m) (Fin m) ℝ) (Y : Tensor m) : Tensor m :=
  fun a b c d => ∑ i, ∑ j, ∑ k, ∑ l, R a i * R b j * R c k * R d l * Y i j k l

/-- Exact pair-flattening covariance, with increasing-pair normalization.
Only antisymmetry inside each pair is needed for this identity. -/
theorem flatten_transform (R : Matrix (Fin m) (Fin m) ℝ) (Y : Tensor m)
    (hleft : ∀ a b c d, Y b a c d = -Y a b c d)
    (hright : ∀ a b c d, Y a b d c = -Y a b c d) :
    flatten (transform R Y) = wedge R * flatten Y * (wedge R).transpose := by
  ext p q
  have hinner (i j : Fin m) :
      (∑ k, ∑ l, R q.val.1 k * R q.val.2 l * Y i j k l) =
      ∑ s : Pair m, wedge R q s * Y i j s.val.1 s.val.2 :=
    skew_contraction (R q.val.1) (R q.val.2) (Y i j) (hright i j)
  have hskew (i j : Fin m) :
      (∑ s : Pair m, wedge R q s * Y j i s.val.1 s.val.2) =
      -(∑ s : Pair m, wedge R q s * Y i j s.val.1 s.val.2) := by
    simp only [hleft i j, mul_neg, Finset.sum_neg_distrib]
  have houter := skew_contraction (R p.val.1) (R p.val.2)
    (fun i j => ∑ s : Pair m, wedge R q s * Y i j s.val.1 s.val.2) hskew
  change (∑ i, ∑ j, ∑ k, ∑ l, R p.val.1 i * R p.val.2 j *
    R q.val.1 k * R q.val.2 l * Y i j k l) = _
  calc
    _ = ∑ i, ∑ j, R p.val.1 i * R p.val.2 j *
        (∑ k, ∑ l, R q.val.1 k * R q.val.2 l * Y i j k l) := by
      simp only [Finset.mul_sum]
      apply Finset.sum_congr rfl; intro i _
      apply Finset.sum_congr rfl; intro j _
      apply Finset.sum_congr rfl; intro k _
      apply Finset.sum_congr rfl; intro l _
      ring
    _ = ∑ r : Pair m, wedge R p r *
        (∑ s : Pair m, wedge R q s * Y r.val.1 r.val.2 s.val.1 s.val.2) := by
      simp_rw [hinner]
      exact houter
    _ = _ := by
      simp only [Matrix.mul_apply, Matrix.transpose_apply, flatten,
        Finset.sum_mul, Finset.mul_sum]
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl; intro r _
      apply Finset.sum_congr rfl; intro s _
      ring

/-- Interchanging the two pairs is an even permutation of four slots. -/
theorem flatten_symmetric (Y : Tensor m)
    (hpair : ∀ a b c d, Y c d a b = Y a b c d) :
    (flatten Y).transpose = flatten Y := by
  ext p q
  exact hpair p.val.1 p.val.2 q.val.1 q.val.2

/-- Orthogonal transport preserves the complete characteristic polynomial. -/
theorem flatten_charpoly (R : Matrix (Fin m) (Fin m) ℝ) (Y : Tensor m)
    (hR : R * R.transpose = 1)
    (hleft : ∀ a b c d, Y b a c d = -Y a b c d)
    (hright : ∀ a b c d, Y a b d c = -Y a b c d) :
    (flatten (transform R Y)).charpoly = (flatten Y).charpoly := by
  rw [flatten_transform R Y hleft hright, Matrix.charpoly_mul_comm,
    ← mul_assoc, (wedge_orthogonal R hR).2, one_mul]

/-- The dimension of the quartic range is independent of the orthogonal frame. -/
theorem flatten_rank (R : Matrix (Fin m) (Fin m) ℝ) (Y : Tensor m)
    (hR : R * R.transpose = 1)
    (hleft : ∀ a b c d, Y b a c d = -Y a b c d)
    (hright : ∀ a b c d, Y a b d c = -Y a b c d) :
    (flatten (transform R Y)).rank = (flatten Y).rank := by
  rw [flatten_transform R Y hleft hright]
  let S := wedge R
  have hs := (wedge_orthogonal R hR).2
  change S.transpose * S = 1 at hs
  have hi : S.transpose * (S * flatten Y * S.transpose) * S = flatten Y := by
    simp only [mul_assoc, ← mul_assoc S.transpose S, hs, one_mul, mul_one]
  apply le_antisymm
  · exact (Matrix.rank_mul_le_left _ _).trans (Matrix.rank_mul_le_right _ _)
  · calc
      (flatten Y).rank = (S.transpose * (S * flatten Y * S.transpose) * S).rank :=
        congrArg Matrix.rank hi.symm
      _ ≤ (S * flatten Y * S.transpose).rank :=
        (Matrix.rank_mul_le_left (S.transpose * (S * flatten Y * S.transpose)) S).trans
          (Matrix.rank_mul_le_right S.transpose (S * flatten Y * S.transpose))

def frobSq {ι : Type*} [Fintype ι] (A : Matrix ι ι ℝ) : ℝ := ∑ i, ∑ j, A i j ^ 2

theorem frobSq_trace {ι : Type*} [Fintype ι] (A : Matrix ι ι ℝ) :
    frobSq A = Matrix.trace (A.transpose * A) := by
  simp only [frobSq, Matrix.trace, Matrix.diag_apply, Matrix.mul_apply, Matrix.transpose_apply]
  rw [Finset.sum_comm]
  simp only [pow_two]

/-- Frobenius errors are preserved by this pair-space change of frame. -/
theorem flatten_frobSq (R : Matrix (Fin m) (Fin m) ℝ) (Y : Tensor m)
    (hR : R * R.transpose = 1)
    (hleft : ∀ a b c d, Y b a c d = -Y a b c d)
    (hright : ∀ a b c d, Y a b d c = -Y a b c d) :
    frobSq (flatten (transform R Y)) = frobSq (flatten Y) := by
  rw [flatten_transform R Y hleft hright, frobSq_trace, frobSq_trace]
  let S := wedge R
  have hs := (wedge_orthogonal R hR).2
  change S.transpose * S = 1 at hs
  change Matrix.trace ((S * flatten Y * S.transpose).transpose *
    (S * flatten Y * S.transpose)) = _
  rw [Matrix.transpose_mul, Matrix.transpose_mul, Matrix.transpose_transpose]
  have he : S * (flatten Y).transpose * S.transpose * (S * flatten Y * S.transpose) =
      S * ((flatten Y).transpose * flatten Y) * S.transpose := by
    simp only [mul_assoc, ← mul_assoc S.transpose S, hs, one_mul]
  rw [← mul_assoc S (flatten Y).transpose S.transpose, he, Matrix.trace_mul_cycle, hs, one_mul]

end QDM.PairFlattening


==> anc/lean/QDM/AppendixA/PairedCoordinates.lean <==
import QDM.AppendixA.PairedMoments
import QDM.AppendixA.GaussianRotations
import Mathlib.Data.Finset.Sum

/-!
# All physical quartic coordinates of the paired reference

The block-support enumeration is proved equivalent to all distinct physical
Majorana supports. This prevents dropping cross-block coordinates or counting
local coordinates more than once when using the radius identity.
-/

noncomputable section
namespace QDM.PairedCoordinates
open JordanWigner PairedBlock PairedMoments FockEmbedding TensorParents Matrix
open scoped ComplexOrder

def localAxes : Fin 8 ≃ Fin 4 × Bool :=
  Equiv.ofBijective PairedBlock.axis (by decide +kernel)

def splitAxes (B : ℕ) :
    (Fin 4 × Bool) ⊕ (Fin (4*B) × Bool) ≃ Fin (4*(B+1)) × Bool :=
  (Equiv.sumProdDistrib (Fin 4) (Fin (4*B)) Bool).symm.trans
    ((finSumFinEquiv.trans (finCongr (by omega))).prodCongr (Equiv.refl Bool))

@[simp]
theorem split_axes_head (B : ℕ) (p : Fin 4 × Bool) :
    splitAxes B (.inl p) = (first (4*B) 4 p.1, p.2) := by
  apply Prod.ext
  · apply Fin.ext
    simpa [splitAxes] using ((mode_indices 4 (4*B)).1 p.1).symm
  · rfl

@[simp]
theorem split_axes_tail (B : ℕ) (p : Fin (4*B) × Bool) :
    splitAxes B (.inr p) = (after 4 p.1, p.2) := by
  apply Prod.ext
  · apply Fin.ext
    simpa [splitAxes, Nat.add_comm] using ((mode_indices 4 (4*B)).2 p.1).symm
  · rfl

/-- Every set of physical Majorana axes has exactly one tuple of block supports. -/
def supportEquiv : (B : ℕ) → Supports B ≃ Finset (Fin (4*B) × Bool)
  | 0 => {
      toFun := fun _ => ∅
      invFun := fun _ => ()
      left_inv := fun s => Subsingleton.elim _ s
      right_inv := fun _s => (Finset.eq_empty_of_forall_notMem
        (fun p _ => Fin.elim0 p.1)).symm }
  | B+1 => ((Equiv.finsetCongr localAxes).prodCongr (supportEquiv B)).trans
      (Finset.sumEquiv.toEquiv.symm.trans (Equiv.finsetCongr (splitAxes B)))

/-- This bijection preserves the degree of the physical Majorana product. -/
theorem support_card (B : ℕ) (S : Supports B) :
    (supportEquiv B S).card = supportDegree B S := by
  induction B with
  | zero => simp [supportEquiv, supportDegree]
  | succ B ih =>
    simpa [supportEquiv, Equiv.finsetCongr_apply, Finset.sumEquiv_symm_apply,
      supportDegree] using congrArg (S.1.card + ·) (ih S.2)

private theorem local_axes_set (J : Finset (Fin 8)) :
    (axes J).toFinset = Equiv.finsetCongr localAxes J := by
  revert J
  decide +kernel

/-- The recursive word contains precisely the axes in the physical support. -/
theorem support_word_set (B : ℕ) (S : Supports B) :
    (supportWord B S).toFinset = supportEquiv B S := by
  induction B with
  | zero => simp [supportWord, supportEquiv]
  | succ B ih =>
    ext p
    simp only [supportWord, List.toFinset_append, Finset.mem_union,
      List.mem_toFinset, List.mem_map]
    change _ ↔ p ∈ (S.1.map localAxes.toEmbedding |>.disjSum (supportEquiv B S.2)).map
      (splitAxes B).toEmbedding
    rw [Finset.mem_map]
    constructor
    · rintro (⟨q,hq,rfl⟩ | ⟨q,hq,rfl⟩)
      · refine ⟨.inl q, ?_, split_axes_head B q⟩
        simpa only [Finset.inl_mem_disjSum, ← Equiv.finsetCongr_apply, ← local_axes_set, List.mem_toFinset] using hq
      · refine ⟨.inr q, ?_, split_axes_tail B q⟩
        simpa only [Finset.inr_mem_disjSum, ← ih S.2, List.mem_toFinset] using hq
    · rintro ⟨q,hq,hp⟩
      cases q with
      | inl q =>
        left
        refine ⟨q, ?_, ?_⟩
        · simpa only [Finset.inl_mem_disjSum, ← Equiv.finsetCongr_apply, ← local_axes_set, List.mem_toFinset] using hq
        · simpa only [Equiv.coe_toEmbedding, split_axes_head] using hp
      | inr q =>
        right
        refine ⟨q, ?_, ?_⟩
        · simpa only [Finset.inr_mem_disjSum, ← ih S.2, List.mem_toFinset] using hq
        · simpa only [Equiv.coe_toEmbedding, split_axes_tail] using hp

/-- No physical index is repeated; the support tuple is an actual monomial basis index. -/
theorem support_word_nodup (B : ℕ) (S : Supports B) : (supportWord B S).Nodup := by
  apply (Multiset.toFinset_card_eq_card_iff_nodup (m := ⟦supportWord B S⟧)).mp
  change (supportWord B S).toFinset.card = (supportWord B S).length
  rw [support_word_set, support_card, support_word_length]

abbrev QuarticSupports (B : ℕ) := { S : Supports B // supportDegree B S = 4 }
abbrev QuarticSets (n : ℕ) := { I : Finset (Fin n × Bool) // I.card = 4 }

def quarticSupportEquiv (B : ℕ) : QuarticSupports B ≃ QuarticSets (4*B) :=
  (supportEquiv B).subtypeEquiv (fun S => by rw [support_card])

/-- The physical coordinate count is the prescribed binomial count, not exponential. -/
theorem quartic_coordinate_count (B : ℕ) :
    Fintype.card (QuarticSupports B) = (8*B).choose 4 := by
  rw [Fintype.card_congr (quarticSupportEquiv B)]
  simp [QuarticSets, Fintype.card_finset_len, Nat.mul_comm,
    Nat.mul_left_comm]

def coordinate {n : ℕ} (ρ : Operator n) (I : QuarticSets n) : ℂ :=
  Matrix.trace (ρ * word I.1.toList)

/-- The physical expectation is independent of the chosen support ordering up to sign;
its squared size is unchanged. -/
theorem coordinate_squared (B : ℕ) (S : QuarticSupports B) :
    ‖coordinate (density B) (quarticSupportEquiv B S)‖^2 =
      ‖supportMoment B S.1‖^2 := by
  have hp : (supportWord B S.1).Perm (supportEquiv B S.1).toList :=
    List.perm_of_nodup_nodup_toFinset_eq (support_word_nodup B S.1)
      (Finset.nodup_toList _) (by simp [support_word_set])
  obtain ⟨s,hs,hw⟩ := word_perm_sign hp (support_word_nodup B S.1)
  change ‖Matrix.trace (density B * word (supportEquiv B S.1).toList)‖^2 =
    ‖Matrix.trace (density B * word (supportWord B S.1))‖^2
  rw [hw, Matrix.mul_smul, Matrix.trace_smul, norm_smul, mul_pow]
  have hn : ‖(s : ℂ)‖^2 = 1 := by simpa [Real.norm_eq_abs, sq_abs] using hs
  rw [hn, one_mul]

/-- The complete physical quartic-coordinate vector has exact squared radius `14 B`.
The sum includes every laboratory support once, including all zero cross-block entries. -/
theorem physical_coordinate_radius (B : ℕ) :
    (∑ I : QuarticSets (4*B), ‖coordinate (density B) I‖^2) = 14*B := by
  rw [← (quarticSupportEquiv B).sum_comp]
  simp_rw [coordinate_squared]
  have h := global_quartic_radius B
  change (∑ S : { S : Supports B // supportDegree B S = 4 },
    ‖supportMoment B S.1‖^2) = _
  rw [quarticRadius, show (∑ S : Supports B, quarticWeight B S) =
    ∑ S : { S : Supports B // supportDegree B S = 4 }, ‖supportMoment B S.1‖^2 by
      simp only [quarticWeight, ← Finset.sum_filter]
      exact Finset.sum_subtype _ (by simp) (fun S => ‖supportMoment B S‖^2)] at h
  exact h

/-- Every enumerated coordinate is a physical Hermitian observable; arbitrary
`toList` ordering changes a sign but never Hermiticity. -/
theorem coordinate_hermitian {n : ℕ} (I : QuarticSets n) :
    (word I.1.toList)ᴴ = word I.1.toList := by
  have hl : I.1.toList.length = 4 := by simpa using I.2
  have hn := I.1.nodup_toList
  obtain ⟨a,b,c,d,he⟩ := List.length_eq_four.mp hl
  rw [he] at hn ⊢
  have hi : Function.Injective (![a,b,c,d] : Fin 4 → Fin n × Bool) := by
    intro i j hij
    simp only [List.nodup_cons, List.mem_cons,
      List.not_mem_nil, not_false_eq_true, List.nodup_nil, and_true, not_or] at hn
    fin_cases i <;> fin_cases j <;> simp_all
  have hh := (quartic_observable n ![a,b,c,d] hi).1
  simpa [quartic, word, Matrix.mul_assoc] using hh

/-- Density matrices and these observables give real expectation values. -/
theorem coordinate_real {n : ℕ} (ρ : Operator n) (hρ : ρᴴ = ρ) (I : QuarticSets n) :
    (coordinate ρ I).im = 0 := by
  have ht : star (coordinate ρ I) = coordinate ρ I := by
    rw [coordinate, ← Matrix.trace_conjTranspose, Matrix.conjTranspose_mul,
      hρ, coordinate_hermitian, Matrix.trace_mul_comm]
  have hi := congrArg Complex.im ht
  simp only [Complex.star_def, Complex.conj_im] at hi
  linarith

/-- Real-coordinate form of the reference radius used in the certificate. -/
theorem physical_real_coordinate_radius (B : ℕ) :
    (∑ I : QuarticSets (4*B), (coordinate (density B) I).re^2) = 14*B := by
  have hρ : (density B)ᴴ = density B := by
    rw [density_physical]
    exact (projectorMatrix_positive (PairedFock.physicalKet B)).isHermitian
  have hn (I : QuarticSets (4*B)) :
      ‖coordinate (density B) I‖^2 = (coordinate (density B) I).re^2 := by
    rw [Complex.sq_norm, Complex.normSq_apply, coordinate_real _ hρ I]
    ring
  simpa only [hn] using physical_coordinate_radius B

end QDM.PairedCoordinates


==> anc/lean/QDM/AppendixA/PairedExpansion.lean <==
import QDM.AppendixA.MajoranaWords
import QDM.AppendixA.PairedParent

/-!
# Exact quartic expansion of the four-mode paired block

The finite certificates use Gaussian-integer phase arithmetic and Lean's
kernel reduction. Their interpretation as the actual complex Majorana
operators is proved separately through `word_entry`.
-/

noncomputable section
namespace QDM.PairedBlock
open JordanWigner Matrix
open scoped InnerProductSpace

/-- Zero-based axes `0,...,7`, in the manuscript's increasing order. -/
def axis (p : Fin 8) : Fin 4 × Bool := (⟨p.val / 2, by omega⟩, p.val % 2 == 1)
def quartets : Finset (Finset (Fin 8)) := (Finset.univ : Finset (Fin 8)).powersetCard 4
def axes (J : Finset (Fin 8)) : List (Fin 4 × Bool) := ((List.finRange 8).filter (fun p => p ∈ J)).map axis

def integerEntry (J : Finset (Fin 8)) (s t : Occupation 4) : GaussianInt :=
  if s = (wordAction (axes J) t).2 then (wordAction (axes J) t).1 else 0

def coherenceSum (J : Finset (Fin 8)) : GaussianInt :=
  integerEntry J leftConfig leftConfig + integerEntry J leftConfig rightConfig +
  integerEntry J rightConfig leftConfig + integerEntry J rightConfig rightConfig

def coefficient (J : Finset (Fin 8)) : ℤ := (coherenceSum J).re / 2

def supportIndicator (s : Occupation 4) : ℤ := if s = leftConfig ∨ s = rightConfig then 1 else 0

def parityInteger (s : Occupation 4) : ℤ :=
  (modes.map (fun j => if bit 4 j s = 0 then (1 : ℤ) else -1)).prod

set_option maxRecDepth 100000 in
set_option maxHeartbeats 8000000 in
/-- Complete finite table: all 70 quartics have their claimed real coefficient;
the squared coordinate radius is exactly fourteen. -/
theorem coefficient_table :
    (∀ J ∈ quartets, coherenceSum J = (2 * coefficient J : ℤ)) ∧
    (∑ J ∈ quartets, coefficient J ^ 2) = 14 := by
  decide +kernel

set_option maxRecDepth 100000 in
set_option maxHeartbeats 8000000 in
/-- Every entry of the block expansion is checked in exact integer arithmetic. -/
theorem expansion_table : ∀ s t : Occupation 4,
    (∑ J ∈ quartets, (coefficient J : GaussianInt) * integerEntry J s t) =
      (8 * supportIndicator s * supportIndicator t : ℤ) -
        (if s = t then (1 : GaussianInt) else 0) -
        (if s = t then (parityInteger s : GaussianInt) else 0) := by
  decide +kernel


/-- The enumeration really consists of seventy products of four distinct axes. -/
theorem quartet_structure : quartets.card = 70 ∧
    ∀ J ∈ quartets, (axes J).length = 4 ∧ (axes J).Nodup := by
  decide +kernel

private theorem matrix_element (M : Operator 4) (s t : Occupation 4) :
    inner ℂ (basis s) (M.toEuclideanLin (basis t)) = M s t := by
  rw [Matrix.toEuclideanLin_eq_toLin_orthonormal]
  change inner ℂ (basis s) (Matrix.toLin basis.toBasis basis.toBasis M (basis.toBasis t)) = _
  rw [Matrix.toLin_self]
  simp only [inner_sum, inner_smul_right]
  have hb (u : Occupation 4) : inner ℂ (basis s) (basis u) = if s = u then 1 else 0 := by
    by_cases h : s = u
    · subst u; simp [inner_self_eq_norm_sq_to_K, basis.norm_eq_one]
    · simp [h, basis.orthonormal.2 h]
  simp [hb]

private theorem pair_scale : ((Real.sqrt 2)⁻¹ : ℂ) ^ 2 = 1/2 := by
  have h : (Real.sqrt 2 : ℂ) ^ 2 = 2 := by
    exact_mod_cast Real.sq_sqrt (show (0 : ℝ) ≤ 2 by norm_num)
  rw [inv_pow, h]
  norm_num

private theorem omega_coefficient (s : Occupation 4) :
    inner ℂ (basis s) omega = ((Real.sqrt 2)⁻¹ : ℂ) * supportIndicator s := by
  have hb (u : Occupation 4) : inner ℂ (basis s) (basis u) = if s = u then 1 else 0 := by
    by_cases h : s = u
    · subst u; simp [inner_self_eq_norm_sq_to_K, basis.norm_eq_one]
    · simp [h, basis.orthonormal.2 h]
  simp only [omega, inner_smul_right, inner_add_right, hb]
  by_cases h1 : s = leftConfig <;> by_cases h2 : s = rightConfig <;>
    simp_all [supportIndicator, leftConfig, rightConfig]

private theorem projector_element (s t : Occupation 4) :
    inner ℂ (basis s) ((InnerProductSpace.rankOne ℂ omega omega) (basis t)) =
      (1/2 : ℂ) * supportIndicator s * supportIndicator t := by
  rw [InnerProductSpace.rankOne_apply, inner_smul_right, omega_coefficient]
  rw [← inner_conj_symm omega (basis t), omega_coefficient]
  simp only [map_mul, map_inv₀, Complex.conj_ofReal, map_intCast]
  calc
    _ = ((Real.sqrt 2)⁻¹ : ℂ)^2 * supportIndicator s * supportIndicator t := by ring
    _ = _ := by rw [pair_scale]

private theorem parity_integer (s : Occupation 4) :
    (parityInteger s : ℝ) = parityReadout modes s := by
  simp only [parityInteger, parityReadout]
  rw [Int.cast_list_prod]
  simp only [List.map_map, Function.comp_def, occupationSign]
  congr 1
  apply List.map_congr_left
  intro j _
  split_ifs <;> norm_num

/-- The kernel-checked table denotes the actual complex-operator identity. -/
theorem block_expansion :
    (16 : ℂ) • (InnerProductSpace.rankOne ℂ omega omega).toLinearMap =
      LinearMap.id + parityOp +
        ∑ J ∈ quartets, (coefficient J : ℂ) • (word (axes J)).toEuclideanLin := by
  apply basis.toBasis.ext
  intro t
  apply basis.repr.injective
  ext s
  simp only [basis.repr_apply_apply, OrthonormalBasis.coe_toBasis,
    LinearMap.smul_apply, LinearMap.add_apply, LinearMap.id_apply,
    LinearMap.sum_apply, inner_smul_right, inner_add_right, inner_sum,
    ContinuousLinearMap.coe_coe]
  rw [projector_element]
  have hmatrix (J : Finset (Fin 8)) := matrix_element (word (axes J)) s t
  simp only [hmatrix]
  have hp : inner ℂ (basis s) (parityOp (basis t)) =
      if s = t then (parityInteger s : ℂ) else 0 := by
    rw [parityOp, matrix_element, parity_diagonal]
    by_cases h : s = t <;> simp [Matrix.diagonal, h, ← parity_integer]
  have hb : inner ℂ (basis s) (basis t) = if s = t then 1 else 0 := by
    by_cases h : s = t
    · subst t; simp [inner_self_eq_norm_sq_to_K, basis.norm_eq_one]
    · simp [h, basis.orthonormal.2 h]
  rw [hp, hb]
  have he := congrArg GaussianInt.toComplex (expansion_table s t)
  have hw (J : Finset (Fin 8)) : (integerEntry J s t : ℂ) = word (axes J) s t := by
    by_cases h : s = (wordAction (axes J) t).2 <;> simp [word_entry, integerEntry, h]
  simp only [map_sum, map_mul, map_sub, map_intCast, hw] at he
  push_cast at he
  by_cases hst : s = t <;> simp [hst] at he ⊢ <;> linear_combination -he

/-- The expectation coefficient is derived from the operator, not postulated. -/
theorem quartic_expectation (J : Finset (Fin 8)) (hJ : J ∈ quartets) :
    energy (word (axes J)).toEuclideanLin omega = coefficient J := by
  have hm : inner ℂ omega ((word (axes J)).toEuclideanLin omega) =
      (1/2 : ℂ) * (coherenceSum J : ℂ) := by
    simp only [omega, map_smul, map_add, inner_smul_left, inner_smul_right,
      inner_add_left, inner_add_right]
    have hmatrix (s t : Occupation 4) := matrix_element (word (axes J)) s t
    simp only [hmatrix]
    simp only [map_inv₀, Complex.conj_ofReal]
    have hw (s t : Occupation 4) : word (axes J) s t = (integerEntry J s t : ℂ) := by
      by_cases h : s = (wordAction (axes J) t).2 <;> simp [word_entry, integerEntry, h]
    simp only [hw]
    rw [coherenceSum]
    simp only [GaussianInt.toComplex_add]
    calc
      _ = ((Real.sqrt 2)⁻¹ : ℂ)^2 *
        ((integerEntry J leftConfig leftConfig : ℂ) + integerEntry J leftConfig rightConfig +
        integerEntry J rightConfig leftConfig + integerEntry J rightConfig rightConfig) := by ring
      _ = _ := by rw [pair_scale]
  rw [energy, hm, (coefficient_table.1 J hJ)]
  norm_num [Complex.mul_re, GaussianInt.toComplex_def]
  ring

/-- The physical quartic expression is the previously constructed gapped parent. -/
theorem quartic_parent :
    LinearMap.id - (1/14 : ℂ) •
      (∑ J ∈ quartets, (coefficient J : ℂ) • (word (axes J)).toEuclideanLin) = parent := by
  unfold parent parityParent
  have h := block_expansion
  linear_combination (norm := module) (1/14 : ℂ) • h

/-- Exact squared radius of the actual one-block expectation vector. -/
theorem quartic_radius :
    (∑ J ∈ quartets, energy (word (axes J)).toEuclideanLin omega ^ 2) = 14 := by
  have h := congrArg (fun x : ℤ => (x : ℝ)) coefficient_table.2
  push_cast at h
  simpa only [Finset.sum_congr rfl (fun J hJ => congrArg (fun x : ℝ => x ^ 2)
    (quartic_expectation J hJ))] using h


/-- An odd occupation state attains eigenvalue one, so the block gap is exactly one. -/
theorem gap_attained : ∃ v : Space, ‖v‖ = 1 ∧ inner ℂ omega v = 0 ∧ parent v = v := by
  let o : Occupation 4 := (1,(0,(0,(0,()))))
  have hsign : parityReadout modes o = -1 := by
    change (-1 : ℝ) * (1 * (1 * (1 * 1))) = -1
    norm_num
  have hp : parityOp (basis o) = -(basis o) := by rw [parity_basis, hsign]; simp
  have ho : inner ℂ omega (basis o) = 0 := by
    rw [← inner_conj_symm omega (basis o), omega_coefficient]
    simp [supportIndicator, o, leftConfig, rightConfig]
  exact ⟨basis o, basis.norm_eq_one o, ho, (parityParent_sector_action ho).2 hp⟩

end QDM.PairedBlock


==> anc/lean/QDM/AppendixA/PairedFock.lean <==
import QDM.AppendixA.FockEmbedding

/-!
# Physical embedding of the paired product parent

Fixed-width blocks are grouped in the original occupation order. Local even
words are identified with their actual full-system Jordan–Wigner operators;
no assumption on the tested state is used in this operator identity.
-/

set_option maxRecDepth 10000

noncomputable section
namespace QDM.PairedFock
open JordanWigner FockEmbedding TensorParents Matrix
open scoped Kronecker ComplexOrder

/-- Regroup `B` consecutive blocks of `d` modes without a physical rotation. -/
def blocks (d : ℕ) : (B : ℕ) → Occupation (d*B) ≃ Config (Occupation d) B
  | 0 => Equiv.refl _
  | B+1 => (split d (d*B)).trans
      ((Equiv.refl (Occupation d)).prodCongr (blocks d B))

/-- Embed a local mode in its original consecutive block. -/
def blockMode (d : ℕ) : (B : ℕ) → Fin B → Fin d → Fin (d*B)
  | 0, b, _ => Fin.elim0 b
  | B+1, b, j => Fin.cases (first (d*B) d j)
      (fun c => after d (blockMode d B c j)) b

/-- One local matrix, with identity on all other block factors. -/
def onBlock {d : ℕ} (H : Operator d) : (B : ℕ) → Fin B →
    Matrix (Config (Occupation d) B) (Config (Occupation d) B) ℂ
  | 0, b => Fin.elim0 b
  | B+1, b => Fin.cases (H ⊗ₖ 1) (fun c => (1 : Operator d) ⊗ₖ onBlock H B c) b

theorem blockMode_value (d B : ℕ) (b : Fin B) (j : Fin d) :
    (blockMode d B b j).val = d*b.val+j.val := by
  induction B with
  | zero => exact Fin.elim0 b
  | succ B ih =>
    refine Fin.cases ?_ (fun b => ?_) b
    · simp [blockMode, (mode_indices d (d*B)).1]
    · simp only [blockMode, Fin.cases_succ, (mode_indices d (d*B)).2, ih,
        Fin.val_succ]
      ring

/-- Regrouping intertwines every even block word with its physical embedding. -/
theorem block_word (d B : ℕ) (b : Fin B) (L : List (Fin d × Bool))
    (hL : Even L.length) :
    Matrix.reindex (blocks d B) (blocks d B)
      (word (L.map (fun p => (blockMode d B b p.1, p.2)))) =
        onBlock (word L) B b := by
  induction B with
  | zero => exact Fin.elim0 b
  | succ B ih =>
    refine Fin.cases ?_ (fun b => ?_) b
    · have h := word_first d (d*B) L
      ext ⟨s,u⟩ ⟨t,v⟩
      have he := congrFun (congrFun h (s,(blocks d B).symm u)) (t,(blocks d B).symm v)
      simpa [blocks, blockMode, onBlock, grouped, Matrix.reindex_apply,
        Matrix.submatrix_apply, Matrix.one_apply] using he
    · let M := L.map (fun p => (blockMode d B b p.1, p.2))
      have hm : Even M.length := by simpa [M] using hL
      have h := even_word_after d (d*B) M hm
      have hi := ih b
      ext ⟨s,u⟩ ⟨t,v⟩
      have he := congrFun (congrFun h (s,(blocks d B).symm u)) (t,(blocks d B).symm v)
      have hei := congrFun (congrFun hi u) v
      simp only [Matrix.reindex_apply, Matrix.submatrix_apply] at hei
      simpa [blocks, blockMode, onBlock, grouped, Matrix.reindex_apply,
        Matrix.submatrix_apply, M, List.map_map, Function.comp_def, hei] using he

/-- Adding the embedded local operators gives the tensor sum already certified. -/
theorem sum_onBlock (d B : ℕ) (H : Operator d) :
    ∑ b : Fin B, onBlock H B b = sumParent H B := by
  induction B with
  | zero => simp [sumParent]
  | succ B ih =>
    simp only [Fin.sum_univ_succ, onBlock, Fin.cases_zero, Fin.cases_succ, sumParent]
    rw [← ih]
    ext ⟨s,u⟩ ⟨t,v⟩
    simp [Matrix.kroneckerMap_apply, Matrix.sum_apply, Finset.mul_sum]

/-- The parent written entirely in physical, embedded quartic Majorana words. -/
def physicalParent (B : ℕ) : Operator (4*B) :=
  (B : ℂ) • 1 - (1/14 : ℂ) •
    ∑ b : Fin B, ∑ J ∈ PairedBlock.quartets,
      (PairedBlock.coefficient J : ℂ) •
        word ((PairedBlock.axes J).map (fun p => (blockMode 4 B b p.1, p.2)))

private theorem local_parent_matrix :
    Matrix.toEuclideanLin.symm PairedBlock.parent =
      (1 : Operator 4) - (1/14 : ℂ) •
        ∑ J ∈ PairedBlock.quartets,
          (PairedBlock.coefficient J : ℂ) • word (PairedBlock.axes J) := by
  apply Matrix.toEuclideanLin.injective
  simp only [LinearEquiv.apply_symm_apply, map_sub, map_smul, map_sum, Matrix.toLpLin_one]
  exact PairedBlock.quartic_parent.symm

private theorem block_parent_expansion (B : ℕ) (b : Fin B) :
    onBlock (Matrix.toEuclideanLin.symm PairedBlock.parent) B b =
      1 - (1/14 : ℂ) • ∑ J ∈ PairedBlock.quartets,
        (PairedBlock.coefficient J : ℂ) • onBlock (word (PairedBlock.axes J)) B b := by
  induction B with
  | zero => exact Fin.elim0 b
  | succ B ih =>
    refine Fin.cases ?_ (fun b => ?_) b
    · simp only [onBlock, Fin.cases_zero]
      rw [local_parent_matrix]
      ext ⟨s,u⟩ ⟨t,v⟩
      have hi := congrArg (fun A : Matrix (Occupation 4 × Config (Occupation 4) B)
          (Occupation 4 × Config (Occupation 4) B) ℂ => A (s,u) (t,v))
        (one_kronecker_one (α := ℂ) (m := Occupation 4) (n := Config (Occupation 4) B))
      simp only [Matrix.kroneckerMap_apply] at hi
      simp only [Matrix.kroneckerMap_apply, Matrix.sub_apply, Matrix.smul_apply,
        Matrix.sum_apply, smul_eq_mul]
      rw [← hi]
      simp only [sub_mul, Finset.sum_mul, mul_assoc]
    · simp only [onBlock, Fin.cases_succ, ih]
      ext ⟨s,u⟩ ⟨t,v⟩
      have hi := congrArg (fun A : Matrix (Occupation 4 × Config (Occupation 4) B)
          (Occupation 4 × Config (Occupation 4) B) ℂ => A (s,u) (t,v))
        (one_kronecker_one (α := ℂ) (m := Occupation 4) (n := Config (Occupation 4) B))
      simp only [Matrix.kroneckerMap_apply] at hi
      simp only [Matrix.kroneckerMap_apply, Matrix.sub_apply, Matrix.smul_apply,
        Matrix.sum_apply, smul_eq_mul]
      rw [← hi]
      simp only [mul_sub, Finset.mul_sum]
      congr 1
      apply Finset.sum_congr rfl
      intro J hJ
      ring

/-- The physical quartic formula equals the tensor sum of certified local parents. -/
theorem physical_parent_grouped (B : ℕ) :
    Matrix.reindex (blocks 4 B) (blocks 4 B) (physicalParent B) =
      sumParent (Matrix.toEuclideanLin.symm PairedBlock.parent) B := by
  let g := Matrix.reindexAlgEquiv ℂ ℂ (blocks 4 B)
  change g (physicalParent B) = _
  simp only [physicalParent, map_sub, map_smul, map_sum, map_one]
  have hw (b : Fin B) (J : Finset (Fin 8)) (hJ : J ∈ PairedBlock.quartets) :
      g (word ((PairedBlock.axes J).map (fun p => (blockMode 4 B b p.1, p.2)))) =
        onBlock (word (PairedBlock.axes J)) B b := by
    apply block_word
    rw [(PairedBlock.quartet_structure.2 J hJ).1]
    decide
  rw [← sum_onBlock]
  have hb := fun b : Fin B => block_parent_expansion B b
  simp_rw [hb]
  rw [Finset.sum_sub_distrib, ← Finset.smul_sum]
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, Nat.cast_smul_eq_nsmul ℂ]
  congr 2
  apply Finset.sum_congr rfl
  intro b _
  apply Finset.sum_congr rfl
  intro J hJ
  rw [hw b J hJ]

/-- The original paired product ket in the ungrouped occupation basis. -/
def physicalKet (B : ℕ) : EuclideanSpace ℂ (Occupation (4*B)) :=
  LinearIsometryEquiv.piLpCongrLeft 2 ℂ ℂ (blocks 4 B).symm (pairedKet B)

theorem physical_ket_normalized (B : ℕ) : ‖physicalKet B‖ = 1 := by
  rw [physicalKet, LinearIsometryEquiv.norm_map]
  exact productKet_normalized PairedBlock.omega PairedBlock.omega_normalized B

private theorem physical_projector (B : ℕ) :
    projectorMatrix (physicalKet B) =
      (projectorMatrix (pairedKet B)).submatrix (blocks 4 B) (blocks 4 B) := by
  ext s t
  simp [projectorMatrix, InnerProductSpace.symm_toEuclideanLin_rankOne,
    Matrix.vecMulVec_apply, physicalKet, LinearIsometryEquiv.piLpCongrLeft_apply,
    Equiv.piCongrLeft', Matrix.submatrix_apply]

/-- The physical quartic parent has a unit-gap inequality on the full Fock space. -/
theorem physical_parent_gap (B : ℕ) :
    ParentGap (physicalParent B).toEuclideanLin (physicalKet B) 1 := by
  have h := (product_parent_gap (projectorMatrix PairedBlock.omega)
    (Matrix.toEuclideanLin.symm PairedBlock.parent)
    (projectorMatrix_positive PairedBlock.omega)
    (projector_complement_positive PairedBlock.omega PairedBlock.omega_normalized)
    (parent_gap_matrix
      (parityParent_symmetric PairedBlock.parity_properties.1 PairedBlock.omega)
      PairedBlock.parent_certificate.2) B).2.2
  rw [productProjector_eq] at h
  have ht := h.submatrix (blocks 4 B)
  apply parent_gap_of_matrix
  have hp : (sumParent (Matrix.toEuclideanLin.symm PairedBlock.parent) B).submatrix
      (blocks 4 B) (blocks 4 B) = physicalParent B := by
    rw [← physical_parent_grouped]
    ext s t
    simp [Matrix.reindex_apply, Matrix.submatrix_apply]
  change ((sumParent (Matrix.toEuclideanLin.symm PairedBlock.parent) B).submatrix
      (blocks 4 B) (blocks 4 B) -
    ((1 : Matrix (Config (Occupation 4) B) (Config (Occupation 4) B) ℂ).submatrix
      (blocks 4 B) (blocks 4 B) -
      (projectorMatrix (pairedKet B)).submatrix (blocks 4 B) (blocks 4 B))).PosSemidef at ht
  rw [hp, Matrix.submatrix_one_equiv, ← physical_projector] at ht
  exact ht

/-- Every density operator is covered, including entangled and mixed tested states. -/
theorem physical_parent_certificate (B : ℕ)
    (ρ : DensityState (EuclideanSpace ℂ (Occupation (4*B)))) :
    1 - energy ρ.operator (physicalKet B) ≤
      (LinearMap.trace ℂ _ ((physicalParent B).toEuclideanLin.comp ρ.operator)).re := by
  simpa only [one_mul] using ρ.parent_certificate (physical_parent_gap B)

private theorem reindex_action {ι κ : Type} [Fintype ι] [Fintype κ]
    [DecidableEq ι] [DecidableEq κ]
    (e : ι ≃ κ) (A : Matrix ι ι ℂ) (v : EuclideanSpace ℂ ι) :
    (Matrix.reindex e e A).toEuclideanLin
        (LinearIsometryEquiv.piLpCongrLeft 2 ℂ ℂ e v) =
      LinearIsometryEquiv.piLpCongrLeft 2 ℂ ℂ e (A.toEuclideanLin v) := by
  ext j
  change (∑ i : κ, A (e.symm j) (e.symm i) * v (e.symm i)) =
    ∑ i : ι, A (e.symm j) i * v i
  exact e.symm.sum_comp (fun i => A (e.symm j) i * v i)

/-- The physical parent annihilates the paired reference exactly. -/
theorem physical_parent_annihilates (B : ℕ) :
    (physicalParent B).toEuclideanLin (physicalKet B) = 0 := by
  let U := LinearIsometryEquiv.piLpCongrLeft 2 ℂ ℂ (blocks 4 B)
  apply U.injective
  rw [map_zero, ← reindex_action (blocks 4 B), physical_parent_grouped]
  have hp : U (physicalKet B) = pairedKet B := by
    unfold physicalKet
    rw [← LinearIsometryEquiv.piLpCongrLeft_symm]
    exact U.apply_symm_apply _
  change pairedParent B (U (physicalKet B)) = 0
  rw [hp]
  exact paired_global_annihilates B

/-- The physical parent and its certificate transport to every unitary image.
Gaussian covariance is used separately to keep the measured degree quartic. -/
theorem physical_orbit_certificate (B : ℕ)
    (U : EuclideanSpace ℂ (Occupation (4*B)) ≃ₗᵢ[ℂ]
      EuclideanSpace ℂ (Occupation (4*B)))
    (ρ : DensityState (EuclideanSpace ℂ (Occupation (4*B)))) :
    conjugate U (physicalParent B).toEuclideanLin (U (physicalKet B)) = 0 ∧
      1 - energy ρ.operator (U (physicalKet B)) ≤
        (LinearMap.trace ℂ _
          ((conjugate U (physicalParent B).toEuclideanLin).comp ρ.operator)).re := by
  refine ⟨conjugate_annihilates U (physical_parent_annihilates B), ?_⟩
  simpa only [one_mul] using ρ.parent_certificate
    (parentGap_conjugate U (physical_parent_gap B))

end QDM.PairedFock


==> anc/lean/QDM/AppendixA/PairedMoments.lean <==
import QDM.AppendixA.PairedFock

/-!
# Physical moments of the paired tensor-product reference

The factorization keeps the Jordan--Wigner strings until their action on
the even local reference is proved. Block supports are index sets, so no
repeated-axis operator moment is confused with an alternating tensor entry.
-/

noncomputable section
namespace QDM.PairedMoments
open JordanWigner PairedBlock PairedFock FockEmbedding TensorParents Matrix
open scoped Kronecker InnerProductSpace

def localDensity : Operator 4 := projectorMatrix omega

def density (B : ℕ) : Operator (4*B) :=
  (productProjector localDensity B).submatrix (blocks 4 B) (blocks 4 B)

def moment (B : ℕ) (L : List (Fin (4*B) × Bool)) : ℂ :=
  Matrix.trace (density B * word L)

theorem density_physical (B : ℕ) : density B = projectorMatrix (physicalKet B) := by
  rw [density, localDensity, productProjector_eq]
  ext s t
  simp [projectorMatrix, InnerProductSpace.symm_toEuclideanLin_rankOne,
    Matrix.vecMulVec_apply, physicalKet, LinearIsometryEquiv.piLpCongrLeft_apply,
    Equiv.piCongrLeft', Matrix.submatrix_apply, pairedKet]

theorem trace_projector {ι : Type} [Fintype ι] [DecidableEq ι]
    (v : EuclideanSpace ℂ ι) (A : Matrix ι ι ℂ) :
    Matrix.trace (projectorMatrix v * A) = inner ℂ v (A.toEuclideanLin v) := by
  simp only [projectorMatrix, InnerProductSpace.symm_toEuclideanLin_rankOne,
    Matrix.trace, Matrix.diag_apply, Matrix.mul_apply, Matrix.vecMulVec_apply,
    Pi.star_apply, PiLp.inner_apply, Matrix.toLpLin_apply, Matrix.mulVec,
    dotProduct, RCLike.inner_apply, Finset.sum_mul]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro j _
  simp only [starRingEnd_apply]
  ring

/-- The recursive moment is the expectation in the actual physical paired ket. -/
theorem moment_physical (B : ℕ) (L : List (Fin (4*B) × Bool)) :
    moment B L = inner ℂ (physicalKet B) ((word L).toEuclideanLin (physicalKet B)) := by
  rw [moment, density_physical, trace_projector]

private theorem reindex_trace {ι κ : Type} [Fintype ι] [Fintype κ]
    (e : ι ≃ κ) (A : Matrix ι ι ℂ) :
    Matrix.trace (Matrix.reindex e e A) = Matrix.trace A :=
  e.symm.sum_comp (fun i => A i i)

theorem density_split (B : ℕ) :
    grouped 4 (4*B) (density (B+1)) = localDensity ⊗ₖ density B := by
  ext ⟨s,u⟩ ⟨t,v⟩
  simp [density, grouped, blocks, productProjector, Matrix.reindex_apply,
    Matrix.submatrix_apply, Matrix.kroneckerMap_apply]

set_option maxRecDepth 20000 in
set_option maxHeartbeats 4000000 in
private theorem prefix_parity : prefixParity 4 = parityMatrix := by
  have h0 (s : Occupation 4) : bit 4 0 s = s.1 := rfl
  have h1 (s : Occupation 4) : bit 4 1 s = s.2.1 := rfl
  have h2 (s : Occupation 4) : bit 4 2 s = s.2.2.1 := rfl
  have h3 (s : Occupation 4) : bit 4 3 s = s.2.2.2.1 := rfl
  rw [parity_diagonal]
  ext ⟨a,b,c,d,u⟩ ⟨e,f,g,h,v⟩
  cases u; cases v
  fin_cases a <;> fin_cases b <;> fin_cases c <;> fin_cases d <;>
    fin_cases e <;> fin_cases f <;> fin_cases g <;> fin_cases h <;>
    norm_num [prefixParity, parity, Matrix.kroneckerMap_apply, Matrix.one_apply,
      Matrix.diagonal, parityReadout, modes, occupationSign, h0, h1, h2, h3]

private theorem parity_density : prefixParity 4 * localDensity = localDensity := by
  rw [prefix_parity]
  simp only [localDensity, projectorMatrix, InnerProductSpace.symm_toEuclideanLin_rankOne,
    Matrix.mul_vecMulVec]
  have h := congrArg WithLp.ofLp parity_fixes_omega
  change parityMatrix *ᵥ (WithLp.ofLp omega) = WithLp.ofLp omega at h
  rw [h]

private theorem parity_power_density (k : ℕ) : (prefixParity 4)^k * localDensity = localDensity := by
  induction k with
  | zero => simp
  | succ k ih => rw [pow_succ', Matrix.mul_assoc, ih, parity_density]

/-- Arbitrary head/tail words factor on the reference, including odd words.
The parity power acts on the density before it is cancelled. -/
theorem moment_split (B : ℕ) (L : List (Fin 4 × Bool)) (M : List (Fin (4*B) × Bool)) :
    moment (B+1)
      ((L.map (fun p => (first (4*B) 4 p.1,p.2))) ++
       (M.map (fun p => (after 4 p.1,p.2)))) =
      Matrix.trace (localDensity * word L) * moment B M := by
  have hw : grouped 4 (4*B)
      (word ((L.map (fun p => (first (4*B) 4 p.1,p.2))) ++
       (M.map (fun p => (after 4 p.1,p.2))))) =
      (word L * (prefixParity 4)^M.length) ⊗ₖ word M := by
    simp only [word, List.map_append, List.prod_append]
    rw [grouped_mul]
    change grouped 4 (4*B) (word _) * grouped 4 (4*B) (word _) = _
    rw [word_first, word_after, ← mul_kronecker_mul, Matrix.one_mul]
    rfl
  unfold moment
  rw [← reindex_trace (split 4 (4*B))]
  change Matrix.trace (grouped 4 (4*B) (density (B+1)*word _)) = _
  rw [grouped_mul, density_split, hw, ← mul_kronecker_mul, trace_kronecker]
  congr 1
  rw [← Matrix.mul_assoc, Matrix.trace_mul_cycle, parity_power_density]

def localMoment (J : Finset (Fin 8)) : ℂ :=
  Matrix.trace (localDensity * word (axes J))

/-- Exact complex expectation, for every degree, of the physical four-mode ket. -/
theorem local_moment_integer (J : Finset (Fin 8)) :
    localMoment J = (1/2 : ℂ) * (coherenceSum J : ℂ) := by
  rw [localMoment, localDensity, trace_projector]
  have hm (A : Operator 4) (s t : Occupation 4) :
      inner ℂ (basis s) (A.toEuclideanLin (basis t)) = A s t := by
    simp [basis, EuclideanSpace.inner_single_left, Matrix.toLpLin_apply]
  have hscale : ((Real.sqrt 2)⁻¹ : ℂ)^2 = 1/2 := by
    have h : (Real.sqrt 2 : ℂ)^2 = 2 := by
      exact_mod_cast Real.sq_sqrt (show (0 : ℝ) ≤ 2 by norm_num)
    rw [inv_pow, h]
    norm_num
  have hw (s t : Occupation 4) : word (axes J) s t = (integerEntry J s t : ℂ) := by
    by_cases h : s = (wordAction (axes J) t).2 <;> simp [word_entry, integerEntry, h]
  simp only [omega, map_smul, map_add, inner_smul_left, inner_smul_right,
    inner_add_left, inner_add_right, hm, map_inv₀, Complex.conj_ofReal, hw,
    coherenceSum]
  calc
    _ = ((Real.sqrt 2)⁻¹ : ℂ)^2 *
      ((integerEntry J leftConfig leftConfig : ℂ) + integerEntry J leftConfig rightConfig +
        integerEntry J rightConfig leftConfig + integerEntry J rightConfig rightConfig) := by ring
    _ = _ := by rw [hscale]

set_option maxRecDepth 100000 in
set_option maxHeartbeats 12000000 in
private theorem degree_table :
    (coherenceSum ∅ = 2) ∧
    (∀ J : Finset (Fin 8), J.card ≠ 0 → J.card ≠ 4 → J.card ≠ 8 → coherenceSum J = 0) := by
  decide +kernel

/-- The only possible nonzero distinct-axis moments have degree zero, four or eight. -/
theorem local_moment_support (J : Finset (Fin 8)) :
    localMoment J ≠ 0 → J.card = 0 ∨ J.card = 4 ∨ J.card = 8 := by
  intro h
  by_contra hn
  push Not at hn
  rw [local_moment_integer, degree_table.2 J hn.1 hn.2.1 hn.2.2] at h
  simp at h

@[simp]
theorem local_moment_empty : localMoment ∅ = 1 := by
  rw [local_moment_integer, degree_table.1]
  norm_num [GaussianInt.toComplex_def]

/-- This coefficient uses the raw ordered quartic convention of the manuscript. -/
theorem local_moment_quartic (J : Finset (Fin 8)) (hJ : J ∈ quartets) :
    localMoment J = coefficient J := by
  rw [local_moment_integer, coefficient_table.1 J hJ]
  norm_num [GaussianInt.toComplex_def]
  ring

abbrev Supports (B : ℕ) := Config (Finset (Fin 8)) B

def supportDegree : (B : ℕ) → Supports B → ℕ
  | 0, _ => 0
  | B+1, S => S.1.card + supportDegree B S.2

def supportWord : (B : ℕ) → Supports B → List (Fin (4*B) × Bool)
  | 0, _ => []
  | B+1, S =>
    ((axes S.1).map (fun p => (first (4*B) 4 p.1,p.2))) ++
      ((supportWord B S.2).map (fun p => (after 4 p.1,p.2)))

def supportMoment (B : ℕ) (S : Supports B) : ℂ := moment B (supportWord B S)

@[simp]
theorem support_moment_zero (S : Supports 0) : supportMoment 0 S = 1 := by
  simp [supportMoment, moment, supportWord, density, productProjector, blocks,
    word, Matrix.trace, Matrix.diag_apply]

@[simp]
theorem support_moment_succ (B : ℕ) (S : Supports (B+1)) :
    supportMoment (B+1) S = localMoment S.1 * supportMoment B S.2 :=
  moment_split B (axes S.1) (supportWord B S.2)

private theorem axes_card (J : Finset (Fin 8)) : (axes J).length = J.card := by
  revert J
  decide +kernel

/-- The recursively ordered physical word has exactly the total support degree. -/
theorem support_word_length (B : ℕ) (S : Supports B) :
    (supportWord B S).length = supportDegree B S := by
  induction B with
  | zero => rfl
  | succ B ih => simp only [supportWord, List.length_append, List.length_map,
      axes_card, ih, supportDegree]

/-- No unobserved normalization is hidden in the empty-support factor. -/
theorem support_moment_degree_zero (B : ℕ) (S : Supports B)
    (h : supportDegree B S = 0) : supportMoment B S = 1 := by
  induction B with
  | zero => exact support_moment_zero S
  | succ B ih =>
    have hs : S.1 = ∅ := Finset.card_eq_zero.mp (Nat.add_eq_zero_iff.mp h).1
    rw [support_moment_succ, hs, local_moment_empty, one_mul]
    exact ih S.2 (Nat.add_eq_zero_iff.mp h).2

/-- A product moment cannot survive a block containing only one, two or three axes. -/
theorem small_degree_vanishes (B : ℕ) (S : Supports B)
    (hpos : 0 < supportDegree B S) (hsmall : supportDegree B S < 4) :
    supportMoment B S = 0 := by
  induction B with
  | zero => simp [supportDegree] at hpos
  | succ B ih =>
    rw [support_moment_succ]
    by_cases hz : S.1.card = 0
    · have hs : S.1 = ∅ := Finset.card_eq_zero.mp hz
      rw [hs, local_moment_empty, one_mul]
      exact ih S.2 (by simpa [supportDegree, hz] using hpos)
        (by simpa [supportDegree, hz] using hsmall)
    · have hl : localMoment S.1 = 0 := by
        by_contra hn
        have hc := local_moment_support S.1 hn
        simp only [supportDegree] at hsmall
        omega
      rw [hl, zero_mul]

/-- A quartic crossing the head/tail block boundary has zero physical expectation. -/
theorem cross_block_quartic_vanishes (B : ℕ) (S : Supports (B+1))
    (hdeg : supportDegree (B+1) S = 4)
    (hhead : 0 < S.1.card) (htail : 0 < supportDegree B S.2) :
    supportMoment (B+1) S = 0 := by
  rw [support_moment_succ]
  have hl : localMoment S.1 = 0 := by
    by_contra hn
    have hc := local_moment_support S.1 hn
    simp only [supportDegree] at hdeg
    omega
  rw [hl, zero_mul]

def emptySupport : (B : ℕ) → Supports B
  | 0 => ()
  | B+1 => (∅, emptySupport B)

@[simp]
theorem support_degree_zero_iff (B : ℕ) (S : Supports B) :
    supportDegree B S = 0 ↔ S = emptySupport B := by
  induction B with
  | zero => simp [supportDegree, emptySupport]
  | succ B ih => simp [supportDegree, emptySupport, Nat.add_eq_zero_iff,
      Finset.card_eq_zero, ih, Prod.ext_iff]

def quarticWeight (B : ℕ) (S : Supports B) : ℝ :=
  if supportDegree B S = 4 then ‖supportMoment B S‖^2 else 0

def quarticRadius (B : ℕ) : ℝ := ∑ S : Supports B, quarticWeight B S

private theorem quartic_weight_split (B : ℕ) (J : Finset (Fin 8)) (S : Supports B) :
    quarticWeight (B+1) (J,S) =
      (if J = ∅ then quarticWeight B S else 0) +
      (if J.card = 4 then ‖localMoment J‖^2 else 0) *
        (if S = emptySupport B then 1 else 0) := by
  by_cases hj : J = ∅
  · subst J
    simp [quarticWeight, supportDegree, support_moment_succ]
  by_cases hs : S = emptySupport B
  · have hz : supportDegree B S = 0 := (support_degree_zero_iff B S).mpr hs
    have hm := support_moment_degree_zero B S hz
    unfold quarticWeight
    rw [support_moment_succ]
    change (if J.card + supportDegree B S = 4 then
      ‖localMoment J * supportMoment B S‖^2 else 0) = _
    rw [hz, hm]
    simp [hj, hs]
  have hp : 0 < J.card := Finset.card_pos.mpr (Finset.nonempty_iff_ne_empty.mpr hj)
  have hq : 0 < supportDegree B S := Nat.pos_of_ne_zero
    (fun h => hs ((support_degree_zero_iff B S).mp h))
  by_cases hd : supportDegree (B+1) (J,S) = 4
  · have hm := cross_block_quartic_vanishes B (J,S) hd hp hq
    simp only [quarticWeight, hd, ite_true, hm]
    simp [hj, hs]
  · simp [quarticWeight, hd, hj, hs]

private theorem local_quartic_radius :
    (∑ J : Finset (Fin 8), if J.card = 4 then ‖localMoment J‖^2 else 0) = 14 := by
  have he : (Finset.univ.filter (fun J : Finset (Fin 8) => J.card = 4)) = quartets := by
    ext J
    simp [quartets]
  rw [← Finset.sum_filter, he]
  have hm (J : Finset (Fin 8)) (hJ : J ∈ quartets) :
      ‖localMoment J‖^2 = (coefficient J : ℝ)^2 := by
    rw [local_moment_quartic J hJ]
    norm_cast
    simp
  rw [Finset.sum_congr rfl hm]
  exact_mod_cast coefficient_table.2

/-- The radius is derived from all physical degree-four moments, including the
vanishing cross-block coordinates, rather than summing only a supplied support. -/
theorem global_quartic_radius (B : ℕ) : quarticRadius B = 14*B := by
  induction B with
  | zero => simp [quarticRadius, quarticWeight, supportDegree]
  | succ B ih =>
    have hr : quarticRadius (B+1) = quarticRadius B + 14 := by
      unfold quarticRadius
      change (∑ S : Finset (Fin 8) × Supports B, quarticWeight (B+1) S) = _
      rw [Fintype.sum_prod_type]
      simp only [quartic_weight_split, Finset.sum_add_distrib, ← Finset.mul_sum]
      simp only [Finset.sum_ite_eq', Finset.mem_univ, ite_true, mul_one]
      rw [local_quartic_radius]
      simp
    rw [hr, ih]
    push_cast
    ring

end QDM.PairedMoments


==> anc/lean/QDM/AppendixA/PairedParent.lean <==
import QDM.AppendixA.JordanWigner
import QDM.AppendixA.ParentCertificate
import Mathlib.Analysis.Matrix.Hermitian

/-!
# Parity-resolved parent of the paired block

Reconstruction Lemma `lem:block`, `eq:block-expansion`. The operator
`(15 I + Π - 16 |ω><ω|)/14` has a proved unit gap, not a gap premise.
The equality with the quartic-coordinate expansion is a separate obligation.
-/

noncomputable section
namespace QDM
open scoped InnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℂ E]

def parityParent (P : E →ₗ[ℂ] E) (ψ : E) : E →ₗ[ℂ] E :=
  (1/14 : ℂ) • ((15 : ℂ) • LinearMap.id + P -
    (16 : ℂ) • (InnerProductSpace.rankOne ℂ ψ ψ).toLinearMap)

theorem parityParent_energy (P : E →ₗ[ℂ] E) (ψ v : E) :
    energy (parityParent P ψ) v =
      (15 * ‖v‖ ^ 2 + energy P v - 16 * overlap ψ v) / 14 := by
  have hp := energy_rankOne ψ v
  simp only [energy] at hp ⊢
  simp only [parityParent, LinearMap.smul_apply, LinearMap.sub_apply,
    LinearMap.add_apply, LinearMap.id_apply, inner_smul_right, inner_sub_right,
    inner_add_right]
  norm_num [Complex.mul_re, inner_self_eq_norm_sq_to_K, ← Complex.ofReal_pow]
  simp only [ContinuousLinearMap.coe_coe, InnerProductSpace.rankOne_apply] at hp
  rw [hp]
  ring


theorem parityParent_symmetric {P : E →ₗ[ℂ] E} (hP : P.IsSymmetric) (ψ : E) :
    (parityParent P ψ).IsSymmetric := by
  exact LinearMap.IsSymmetric.smul (by simp only [map_div₀, map_one, map_ofNat])
    (((LinearMap.IsSymmetric.smul (by simp only [map_ofNat]) LinearMap.IsSymmetric.id).add hP).sub
      (LinearMap.IsSymmetric.smul (by simp only [map_ofNat])
        (InnerProductSpace.isSymmetric_rankOne_self ψ)))

/-- The parity involution fixes the target. Its even projector dominates
that target's rank-one projector, giving a unit gap without a spectral assumption. -/
theorem parityParent_gap {P : E →ₗ[ℂ] E} {ψ : E}
    (hs : P.IsSymmetric) (hP : P.comp P = LinearMap.id)
    (hψ : ‖ψ‖ = 1) (hfix : P ψ = ψ) :
    ParentGap (parityParent P ψ) ψ 1 := by
  intro v
  have hinvol (u : E) : P (P u) = u := LinearMap.congr_fun hP u
  have hn : ‖P v‖ = ‖v‖ := by
    have h := hs v (P v)
    rw [hinvol] at h
    have hr : ‖P v‖ ^ 2 = ‖v‖ ^ 2 := by
      calc
        _ = (inner ℂ (P v) (P v)).re := (inner_self_eq_norm_sq (𝕜 := ℂ) _).symm
        _ = (inner ℂ v v).re := congrArg Complex.re h
        _ = _ := inner_self_eq_norm_sq (𝕜 := ℂ) _
    nlinarith [norm_nonneg v, norm_nonneg (P v)]
  have hf : inner ℂ ψ (P v) = inner ℂ ψ v := by rw [← hs ψ v, hfix]
  have hc := norm_inner_le_norm (𝕜 := ℂ) ψ (v + P v)
  rw [inner_add_right, hf, hψ, one_mul, ← two_smul ℂ, norm_smul] at hc
  norm_num at hc
  have he : ‖v + P v‖ ^ 2 = 2 * ‖v‖ ^ 2 + 2 * energy P v := by
    rw [@norm_add_sq ℂ, hn]
    change ‖v‖ ^ 2 + 2 * energy P v + ‖v‖ ^ 2 = _
    ring
  have hov : 2 * overlap ψ v ≤ ‖v‖ ^ 2 + energy P v := by
    dsimp only [overlap]
    nlinarith [norm_nonneg (v + P v), norm_nonneg (inner ℂ ψ v)]
  rw [parityParent_energy, one_mul]
  linarith

theorem parityParent_annihilates {P : E →ₗ[ℂ] E} {ψ : E}
    (hψ : ‖ψ‖ = 1) (hfix : P ψ = ψ) : parityParent P ψ ψ = 0 := by
  simp only [parityParent, LinearMap.smul_apply, LinearMap.sub_apply,
    LinearMap.add_apply, LinearMap.id_apply, ContinuousLinearMap.coe_coe,
    InnerProductSpace.rankOne_apply, inner_self_eq_norm_sq_to_K, hψ, hfix]
  module

/-- The two nonzero eigenvalues, for the even orthogonal and odd sectors. -/
theorem parityParent_sector_action {P : E →ₗ[ℂ] E} {ψ v : E}
    (hv : inner ℂ ψ v = 0) :
    (P v = v → parityParent P ψ v = (8/7 : ℂ) • v) ∧
    (P v = -v → parityParent P ψ v = v) := by
  constructor <;> intro h <;>
    simp only [parityParent, LinearMap.smul_apply, LinearMap.sub_apply,
      LinearMap.add_apply, LinearMap.id_apply, ContinuousLinearMap.coe_coe,
      InnerProductSpace.rankOne_apply, hv, zero_smul, h]
  all_goals module

namespace PairedBlock
open JordanWigner

abbrev Space := EuclideanSpace ℂ (Occupation 4)
def basis : OrthonormalBasis (Occupation 4) ℂ Space :=
  EuclideanSpace.basisFun (Occupation 4) ℂ

def leftConfig : Occupation 4 := (1, (1, (0, (0, ()))))
def rightConfig : Occupation 4 := (0, (0, (1, (1, ()))))

def omega : Space := ((Real.sqrt 2)⁻¹ : ℂ) • (basis leftConfig + basis rightConfig)
def modes : List (Fin 4) := [0,1,2,3]
def parityMatrix : Operator 4 :=
  (modes.map (fun j => (-Complex.I) • (majorana 4 j false * majorana 4 j true))).prod
def parityOp : Space →ₗ[ℂ] Space := parityMatrix.toEuclideanLin
def parent : Space →ₗ[ℂ] Space := parityParent parityOp omega

theorem omega_normalized : ‖omega‖ = 1 := by
  have ho : inner ℂ (basis leftConfig) (basis rightConfig) = 0 :=
    basis.orthonormal.2 (by decide)
  have hn : ‖basis leftConfig + basis rightConfig‖ ^ 2 = 2 := by
    rw [@norm_add_sq ℂ, ho]
    simp only [basis.norm_eq_one]
    norm_num
  have hs : ‖omega‖ ^ 2 = 1 := by
    rw [omega, norm_smul, mul_pow, hn]
    norm_num [Complex.norm_real, Real.norm_eq_abs, sq_abs, inv_pow,
      Real.sq_sqrt (show (0 : ℝ) ≤ 2 by norm_num)]
  nlinarith [norm_nonneg omega]

theorem parity_diagonal :
    parityMatrix = Matrix.diagonal (fun s => (parityReadout modes s : ℂ)) :=
  (joint_parity_readout modes).1

theorem parity_properties : parityOp.IsSymmetric ∧ parityOp.comp parityOp = LinearMap.id := by
  constructor
  · apply Matrix.isSymmetric_toEuclideanLin_iff.mpr
    rw [parity_diagonal]
    exact Matrix.isHermitian_diagonal_iff.mpr (fun _ => by simp [IsSelfAdjoint])
  · rw [parityOp, ← Matrix.toLpLin_mul 2 2 2]
    have hm : parityMatrix * parityMatrix = 1 := by
      rw [parity_diagonal, Matrix.diagonal_mul_diagonal]
      have h (s : Occupation 4) :
          (parityReadout modes s : ℂ) * parityReadout modes s = 1 := by
        exact_mod_cast (show parityReadout modes s * parityReadout modes s = 1 by
          simpa only [pow_two] using (joint_parity_readout modes).2 s)
      simp only [h, Matrix.diagonal_one]
    rw [hm, Matrix.toLpLin_one]

theorem parity_basis (s : Occupation 4) :
    parityOp (basis s) = (parityReadout modes s : ℂ) • basis s := by
  rw [parityOp, parity_diagonal, Matrix.toEuclideanLin_eq_toLin_orthonormal]
  change Matrix.toLin basis.toBasis basis.toBasis
    (Matrix.diagonal (fun t => (parityReadout modes t : ℂ))) (basis.toBasis s) = _
  have h := Matrix.toLin_self basis.toBasis basis.toBasis
    (Matrix.diagonal (fun t => (parityReadout modes t : ℂ))) s
  simpa [Matrix.diagonal] using h

theorem parity_fixes_omega : parityOp omega = omega := by
  have hl : parityReadout modes leftConfig = 1 := by
    change (-1 : ℝ) * (-1 * (1 * (1 * 1))) = 1
    norm_num
  have hr : parityReadout modes rightConfig = 1 := by
    change (1 : ℝ) * (1 * (-1 * (-1 * 1))) = 1
    norm_num
  simp only [omega, map_smul, map_add]
  rw [parity_basis, parity_basis, hl, hr]
  simp

/-- The paired block has a genuine unit-gap parent and zero target energy.
Neither conclusion is a hypothesis of this theorem. -/
theorem parent_certificate : parent omega = 0 ∧ ParentGap parent omega 1 :=
  ⟨parityParent_annihilates omega_normalized parity_fixes_omega,
   parityParent_gap parity_properties.1 parity_properties.2 omega_normalized parity_fixes_omega⟩

end PairedBlock

end QDM


==> anc/lean/QDM/AppendixA/ParentCertificate.lean <==
import Mathlib.Analysis.InnerProductSpace.Basic
import Mathlib.Analysis.InnerProductSpace.LinearMap
import Mathlib.Tactic

/-!
# Parent-energy certificates

Source: foundations `lem:parent` and reconstruction `eq:paired-certificate-proof`.
This file treats the operator-gap implication, including mixed ensembles.
The construction of the fermionic parent is a separate obligation.
-/

noncomputable section

namespace QDM

open scoped InnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℂ E]

/-- The expectation `⟨v|H|v⟩`, with its real part explicit. -/
def energy (H : E →ₗ[ℂ] E) (v : E) : ℝ :=
  (inner ℂ v (H v)).re

/-- The pure-state overlap squared; normalization is stated at use sites. -/
def overlap (ψ v : E) : ℝ := ‖inner ℂ ψ v‖ ^ 2

/-- Quadratic-form meaning of `H ≥ Δ (I - |ψ⟩⟨ψ|)` for unit `ψ`. -/
def ParentGap (H : E →ₗ[ℂ] E) (ψ : E) (Δ : ℝ) : Prop :=
  ∀ v, Δ * (‖v‖ ^ 2 - overlap ψ v) ≤ energy H v

theorem pure_parent_certificate {H : E →ₗ[ℂ] E} {ψ v : E} {Δ : ℝ}
    (hgap : ParentGap H ψ Δ) (hv : ‖v‖ = 1) :
    Δ * (1 - overlap ψ v) ≤ energy H v := by
  simpa only [hv, one_pow] using hgap v

theorem overlap_nonneg (ψ v : E) : 0 ≤ overlap ψ v :=
  sq_nonneg _

theorem overlap_le_one {ψ v : E} (hψ : ‖ψ‖ = 1) (hv : ‖v‖ = 1) :
    overlap ψ v ≤ 1 := by
  have h := norm_inner_le_norm (𝕜 := ℂ) ψ v
  rw [hψ, hv, one_mul] at h
  unfold overlap
  nlinarith [norm_nonneg (inner ℂ ψ v)]

theorem energy_eq_zero_of_annihilates {H : E →ₗ[ℂ] E} {ψ : E}
    (hzero : H ψ = 0) : energy H ψ = 0 := by
  simp [energy, hzero]

/-- Expectation of the actual rank-one projector, not an abstract fidelity variable. -/
theorem energy_rankOne (ψ v : E) :
    energy (InnerProductSpace.rankOne ℂ ψ ψ).toLinearMap v = overlap ψ v := by
  simp only [energy, ContinuousLinearMap.coe_coe, InnerProductSpace.rankOne_apply,
    inner_smul_right]
  rw [← inner_conj_symm v ψ, Complex.mul_conj']
  simp only [← Complex.ofReal_pow, Complex.ofReal_re, overlap]

/-- A concrete unit-gap parent: `I - |ψ⟩⟨ψ|`. -/
def projectorParent (ψ : E) : E →ₗ[ℂ] E :=
  LinearMap.id - (InnerProductSpace.rankOne ℂ ψ ψ).toLinearMap

theorem projectorParent_gap (ψ : E) : ParentGap (projectorParent ψ) ψ 1 := by
  intro v
  have hp := energy_rankOne ψ v
  have hi : (inner ℂ v v).re = ‖v‖ ^ 2 := inner_self_eq_norm_sq (𝕜 := ℂ) v
  simp only [energy] at hp ⊢
  simp only [projectorParent, LinearMap.sub_apply, LinearMap.id_apply, inner_sub_right,
    Complex.sub_re]
  rw [hp, hi, one_mul]

theorem projectorParent_annihilates {ψ : E} (hψ : ‖ψ‖ = 1) :
    projectorParent ψ ψ = 0 := by
  simp [projectorParent, InnerProductSpace.rankOne_apply, inner_self_eq_norm_sq_to_K, hψ]

theorem overlap_eq_one_of_zero_energy {H : E →ₗ[ℂ] E} {ψ v : E} {Δ : ℝ}
    (hgap : ParentGap H ψ Δ) (hΔ : 0 < Δ)
    (hψ : ‖ψ‖ = 1) (hv : ‖v‖ = 1) (henergy : energy H v = 0) :
    overlap ψ v = 1 := by
  have hcert := pure_parent_certificate hgap hv
  have hu := overlap_le_one hψ hv
  rw [henergy] at hcert
  nlinarith

/-- A finite convex decomposition of a density operator. No orthogonality is assumed. -/
structure Ensemble (ι : Type*) [Fintype ι] (E : Type*)
    [NormedAddCommGroup E] [InnerProductSpace ℂ E] where
  weight : ι → ℝ
  weight_nonneg : ∀ i, 0 ≤ weight i
  weight_sum : ∑ i, weight i = 1
  ket : ι → E
  normalized : ∀ i, ‖ket i‖ = 1

namespace Ensemble

variable {ι : Type*} [Fintype ι]

def meanEnergy (σ : Ensemble ι E) (H : E →ₗ[ℂ] E) : ℝ :=
  ∑ i, σ.weight i * energy H (σ.ket i)

def fidelity (σ : Ensemble ι E) (ψ : E) : ℝ :=
  ∑ i, σ.weight i * overlap ψ (σ.ket i)

/-- Spectral/convex averaging of the parent inequality. -/
theorem parent_certificate (σ : Ensemble ι E)
    {H : E →ₗ[ℂ] E} {ψ : E} {Δ : ℝ} (hgap : ParentGap H ψ Δ) :
    Δ * (1 - σ.fidelity ψ) ≤ σ.meanEnergy H := by
  have hterm : ∀ i, σ.weight i * (Δ * (1 - overlap ψ (σ.ket i))) ≤
      σ.weight i * energy H (σ.ket i) := fun i =>
    mul_le_mul_of_nonneg_left (pure_parent_certificate hgap (σ.normalized i))
      (σ.weight_nonneg i)
  have hexpand : (∑ i, σ.weight i * (Δ * (1 - overlap ψ (σ.ket i)))) =
      Δ * (1 - σ.fidelity ψ) := by
    calc
      _ = ∑ i, (Δ * σ.weight i - Δ * (σ.weight i * overlap ψ (σ.ket i))) := by
        apply Finset.sum_congr rfl
        intro i _
        ring
      _ = Δ * (1 - σ.fidelity ψ) := by
        rw [Finset.sum_sub_distrib, ← Finset.mul_sum, ← Finset.mul_sum, σ.weight_sum]
        unfold fidelity
        ring
  rw [← hexpand]
  exact Finset.sum_le_sum fun i _ => hterm i

end Ensemble
end QDM


==> anc/lean/QDM/AppendixA/QuarticCovariance.lean <==
import QDM.AppendixA.GaussianRotations
import QDM.AppendixA.PairFlattening
import Mathlib.LinearAlgebra.Alternating.Basic
import Mathlib.GroupTheory.Perm.Fin

/-!
# Physical covariance of the alternating quartic tensor

Antisymmetrization is normalized by 4!. On distinct Majorana axes it is the
raw quartic product, while repeated tensor indices vanish. No property of the
state, or particle-number conservation, is needed for the covariance identity.
-/

noncomputable section
namespace QDM.QuarticCovariance
open QDM.JordanWigner Matrix

private def altProduct (n : ℕ) : (Operator n) [⋀^Fin 4]→ₗ[ℝ] (Operator n) :=
  (24 : ℝ)⁻¹ • MultilinearMap.alternatization
    (MultilinearMap.mkPiAlgebraFin ℝ 4 (Operator n))

private theorem prod_swap {A : Type*} [Ring A] [Algebra ℝ A] (v : Fin 4 → A)
    (hv : ∀ i j, i ≠ j → v j * v i = -(v i * v j)) (i j : Fin 4) (hij : i ≠ j) :
    (List.ofFn (fun k => v (Equiv.swap i j k))).prod = -((List.ofFn v).prod) := by
  have ht (i j : Fin 4) (h : i ≠ j) (M : A) : v j * (v i * M) = -(v i * (v j * M)) := by
    rw [← mul_assoc, hv i j h, neg_mul, mul_assoc]
  fin_cases i <;> fin_cases j
  all_goals try contradiction
  all_goals
    norm_num [Equiv.swap_apply_def, List.ofFn_succ, mul_assoc,
      ht 0 1 (by decide), ht 0 2 (by decide), ht 0 3 (by decide),
      ht 1 2 (by decide), ht 1 3 (by decide), ht 2 3 (by decide),
      hv 0 1 (by decide), hv 0 2 (by decide), hv 0 3 (by decide),
      hv 1 2 (by decide), hv 1 3 (by decide), hv 2 3 (by decide)]

private theorem product_perm {A : Type*} [Ring A] [Algebra ℝ A] (σ : Equiv.Perm (Fin 4))
    (v : Fin 4 → A) (hv : ∀ i j, i ≠ j → v j * v i = -(v i * v j)) :
    (List.ofFn (fun i => v (σ i))).prod =
      (Equiv.Perm.sign σ : ℤ) • ((List.ofFn v).prod) := by
  induction σ using Equiv.Perm.swap_induction_on generalizing v with
  | one => simp
  | swap_mul σ i j hij ih =>
    have hvs (a b : Fin 4) (hab : a ≠ b) :
        v (Equiv.swap i j b) * v (Equiv.swap i j a) =
          -(v (Equiv.swap i j a) * v (Equiv.swap i j b)) :=
      hv _ _ (fun h => hab ((Equiv.swap i j).injective h))
    have h := ih (fun k => v (Equiv.swap i j k)) hvs
    rw [prod_swap v hv i j hij] at h
    simpa [Equiv.Perm.mul_apply, map_mul,
      Equiv.Perm.sign_swap hij, neg_smul] using h

private theorem altProduct_of_anticomm (v : Fin 4 → Operator n)
    (hv : ∀ i j, i ≠ j → v j * v i = -(v i * v j)) :
    altProduct n v = (List.ofFn v).prod := by
  have hp (σ : Equiv.Perm (Fin 4)) :
      (List.ofFn (fun i => v (σ i))).prod = Equiv.Perm.sign σ • (List.ofFn v).prod :=
    product_perm σ v hv
  simp only [altProduct, AlternatingMap.smul_apply, MultilinearMap.alternatization_apply,
    MultilinearMap.domDomCongr_apply, MultilinearMap.mkPiAlgebraFin_apply, hp,
    smul_smul, Int.units_mul_self, one_smul, Finset.sum_const, Finset.card_univ,
    Fintype.card_perm, Fintype.card_fin]
  change (24 : ℝ)⁻¹ • ((24 : ℕ) • (List.ofFn v).prod) = _
  rw [← Nat.cast_smul_eq_nsmul ℝ, smul_smul]
  norm_num

private def conjugate (U : Operator n) : Operator n →ₗ[ℝ] Operator n where
  toFun M := Uᴴ * M * U
  map_add' M N := by simp [mul_add, add_mul]
  map_smul' c M := by simp

private theorem conjugate_product (U : Operator n) (hU : U * Uᴴ = 1)
    (L : List (Operator n)) :
    conjugate U L.prod = (L.map (conjugate U)).prod := by
  have hu := mul_eq_one_comm.mp hU
  induction L with
  | nil => simp [conjugate, hu]
  | cons A L ih =>
    simp only [List.prod_cons, List.map_cons]
    rw [← ih]
    change Uᴴ * (A * L.prod) * U = (Uᴴ * A * U) * (Uᴴ * L.prod * U)
    simp only [mul_assoc, ← mul_assoc U Uᴴ, hU, one_mul]

private theorem altProduct_conjugate (U : Operator n) (hU : U * Uᴴ = 1)
    (v : Fin 4 → Operator n) :
    conjugate U (altProduct n v) = altProduct n (fun i => conjugate U (v i)) := by
  simp only [altProduct, AlternatingMap.smul_apply, map_smul,
    MultilinearMap.alternatization_apply, map_sum,
    MultilinearMap.domDomCongr_apply, MultilinearMap.mkPiAlgebraFin_apply]
  congr 1
  apply Finset.sum_congr rfl
  intro σ _
  simp only [Units.smul_def, map_zsmul, conjugate_product U hU, List.map_ofFn, Function.comp_def]

def axis (p : Fin (2*n)) : Fin n × Bool :=
  (⟨p.val / 2, by omega⟩, p.val % 2 == 1)

theorem axis_injective : Function.Injective (axis (n := n)) := by
  intro p q h
  have hd := congrArg (fun x : Fin n × Bool => x.1.val) h
  have hb := congrArg Prod.snd h
  simp only [axis] at hd hb
  apply Fin.ext
  by_cases hp : p.val % 2 = 1 <;> by_cases hq : q.val % 2 = 1 <;>
    simp_all <;> omega

def gammaLinear (n : ℕ) : (Fin (2*n) → ℝ) →ₗ[ℝ] Operator n where
  toFun v := ∑ p, v p • gamma n (axis p)
  map_add' v w := by simp [add_smul, Finset.sum_add_distrib]
  map_smul' c v := by simp [Finset.smul_sum, mul_smul]

private theorem gammaLinear_single (p : Fin (2*n)) :
    gammaLinear n (Pi.single p 1) = gamma n (axis p) := by
  simp [gammaLinear, Pi.single_apply]

def quartic (n : ℕ) : (Fin (2*n) → ℝ) [⋀^Fin 4]→ₗ[ℝ] Operator n :=
  (altProduct n).compLinearMap (gammaLinear n)

/-- On any anticommuting four-vector frame, the alternating product is
exactly the ordered physical product. -/
theorem quartic_of_anticomm (v : Fin 4 → Fin (2*n) → ℝ)
    (hv : ∀ i j, i ≠ j → gammaLinear n (v j)*gammaLinear n (v i) =
      -(gammaLinear n (v i)*gammaLinear n (v j))) :
    quartic n v = (List.ofFn (fun i => gammaLinear n (v i))).prod :=
  altProduct_of_anticomm _ hv

private def expectation (ρ : Operator n) : Operator n →ₗ[ℝ] ℝ where
  toFun M := (Matrix.trace (ρ * M)).re
  map_add' M N := by simp [mul_add]
  map_smul' c M := by simp

def momentForm (ρ : Operator n) : (Fin (2*n) → ℝ) [⋀^Fin 4]→ₗ[ℝ] ℝ :=
  (expectation ρ).compAlternatingMap (quartic n)

def tensor (ρ : Operator n) : PairFlattening.Tensor (2*n) :=
  fun a b c d => momentForm ρ ![Pi.single a (1 : ℝ), Pi.single b (1 : ℝ),
    Pi.single c (1 : ℝ), Pi.single d (1 : ℝ)]

/-- On distinct axes, normalized antisymmetrization is the raw quartic. -/
theorem quartic_basis (J : Fin 4 → Fin (2*n)) (hJ : Function.Injective J) :
    quartic n (fun i => Pi.single (J i) 1) = word (List.ofFn (fun i => axis (J i))) := by
  simp only [quartic, AlternatingMap.compLinearMap_apply, gammaLinear_single]
  rw [altProduct_of_anticomm]
  · simp [word]
  · intro i j hij
    exact majorana_anticommute n (axis (J j)).1 (axis (J i)).1
      (axis (J j)).2 (axis (J i)).2
      (fun h => hij (hJ (axis_injective h.symm)))

/-- A repeated tensor index vanishes, despite the nonzero repeated-index raw product. -/
theorem quartic_repeated (J : Fin 4 → Fin (2*n)) {i j : Fin 4}
    (hij : i ≠ j) (h : J i = J j) :
    quartic n (fun k => Pi.single (J k) 1) = 0 := by
  exact (quartic n).map_eq_zero_of_eq _ (congrArg (fun p => Pi.single p (1 : ℝ)) h) hij

/-- The Majorana conjugation relation is the defining access-independent
Gaussian action; this step does not impose a condition on the input state. -/
theorem quartic_basis_transport (U : Operator n) (hU : U * Uᴴ = 1)
    (R : Matrix (Fin (2*n)) (Fin (2*n)) ℝ)
    (hUR : ∀ a, Uᴴ * gamma n (axis a) * U = gammaLinear n (R a))
    (J : Fin 4 → Fin (2*n)) :
    Uᴴ * quartic n (fun i => Pi.single (J i) 1) * U =
      quartic n (fun i => R (J i)) := by
  change conjugate U (quartic n (fun i => Pi.single (J i) 1)) = _
  simp only [quartic, AlternatingMap.compLinearMap_apply, gammaLinear_single]
  rw [altProduct_conjugate U hU]
  congr 1
  funext i
  exact hUR (J i)

/-- Pair antisymmetry follows from alternation, independently of a state. -/
theorem form_pair_skew {m : ℕ} (F : (Fin m → ℝ) [⋀^Fin 4]→ₗ[ℝ] ℝ) :
    (∀ a b c d, F ![Pi.single b 1, Pi.single a 1, Pi.single c 1, Pi.single d 1] =
      -F ![Pi.single a 1, Pi.single b 1, Pi.single c 1, Pi.single d 1]) ∧
    (∀ a b c d, F ![Pi.single a 1, Pi.single b 1, Pi.single d 1, Pi.single c 1] =
      -F ![Pi.single a 1, Pi.single b 1, Pi.single c 1, Pi.single d 1]) := by
  constructor
  · intro a b c d
    have h := F.map_swap
      ![Pi.single a (1 : ℝ), Pi.single b (1 : ℝ), Pi.single c (1 : ℝ), Pi.single d (1 : ℝ)]
      (show (0 : Fin 4) ≠ 1 by decide)
    have hv : ((![Pi.single a (1 : ℝ), Pi.single b (1 : ℝ), Pi.single c (1 : ℝ), Pi.single d (1 : ℝ)] : Fin 4 → Fin m → ℝ) ∘
        Equiv.swap (0 : Fin 4) 1) =
        ![Pi.single b (1 : ℝ), Pi.single a (1 : ℝ), Pi.single c (1 : ℝ), Pi.single d (1 : ℝ)] := by
      funext i; fin_cases i <;> rfl
    simpa only [hv] using h
  · intro a b c d
    have h := F.map_swap
      ![Pi.single a (1 : ℝ), Pi.single b (1 : ℝ), Pi.single c (1 : ℝ), Pi.single d (1 : ℝ)]
      (show (2 : Fin 4) ≠ 3 by decide)
    have hv : ((![Pi.single a (1 : ℝ), Pi.single b (1 : ℝ), Pi.single c (1 : ℝ), Pi.single d (1 : ℝ)] : Fin 4 → Fin m → ℝ) ∘
        Equiv.swap (2 : Fin 4) 3) =
        ![Pi.single a (1 : ℝ), Pi.single b (1 : ℝ), Pi.single d (1 : ℝ), Pi.single c (1 : ℝ)] := by
      funext i; fin_cases i <;> rfl
    simpa only [hv] using h


theorem tensor_pair_skew (ρ : Operator n) :
    (∀ a b c d, tensor ρ b a c d = -tensor ρ a b c d) ∧
    (∀ a b c d, tensor ρ a b d c = -tensor ρ a b c d) :=
  form_pair_skew (momentForm ρ)

private theorem sum_four {α β : Type*} [Fintype α] [AddCommMonoid β]
    (f : (Fin 4 → α) → β) :
    (∑ J, f J) = ∑ a, ∑ b, ∑ c, ∑ d, f ![a,b,c,d] := by
  let e : (α × α × α × α) ≃ (Fin 4 → α) := {
    toFun := fun p => ![p.1,p.2.1,p.2.2.1,p.2.2.2]
    invFun := fun v => (v 0,v 1,v 2,v 3)
    left_inv := fun _ => rfl
    right_inv := by intro v; funext i; fin_cases i <;> rfl }
  calc
    _ = ∑ p : α × α × α × α, f (e p) :=
      (Fintype.sum_equiv e (fun p => f (e p)) f (fun _ => rfl)).symm
    _ = ∑ a, ∑ b, ∑ c, ∑ d, f (e (a,b,c,d)) := by
      simp only [Fintype.sum_prod_type]
    _ = _ := by
      apply Finset.sum_congr rfl; intro a _
      apply Finset.sum_congr rfl; intro b _
      apply Finset.sum_congr rfl; intro c _
      apply Finset.sum_congr rfl; intro d _
      rfl

/-- Full multilinear expansion of any alternating quartic form. -/
theorem form_expansion {m : ℕ} (F : (Fin m → ℝ) [⋀^Fin 4]→ₗ[ℝ] ℝ)
    (v : Fin 4 → Fin m → ℝ) :
    F v = ∑ a, ∑ b, ∑ c, ∑ d,
      v 0 a * v 1 b * v 2 c * v 3 d *
        F ![Pi.single a 1, Pi.single b 1, Pi.single c 1, Pi.single d 1] := by
  have he (i) : v i = ∑ a, v i a • Pi.single a (1 : ℝ) := by
    funext j
    simp [Pi.single_apply, Finset.sum_apply]
  have h := F.toMultilinearMap.map_sum
    (fun i a => v i a • Pi.single a (1 : ℝ))
  have hleft : (fun i => ∑ a, v i a • Pi.single a (1 : ℝ)) = v :=
    funext (fun i => (he i).symm)
  rw [hleft] at h
  change F v = _ at h
  rw [h]
  simp only [MultilinearMap.map_smul_univ]
  rw [sum_four]
  apply Finset.sum_congr rfl; intro a _
  apply Finset.sum_congr rfl; intro b _
  apply Finset.sum_congr rfl; intro c _
  apply Finset.sum_congr rfl; intro d _
  have heq : (fun i : Fin 4 => Pi.single (![a,b,c,d] i) (1 : ℝ)) =
      ![Pi.single a (1 : ℝ), Pi.single b (1 : ℝ), Pi.single c (1 : ℝ), Pi.single d (1 : ℝ)] := by
    funext i; fin_cases i <;> rfl
  simp [Fin.prod_univ_succ, heq, mul_assoc]


/-- Physical moment expansion, including zero repeated-index terms. -/
theorem moment_expansion (ρ : Operator n) (v : Fin 4 → Fin (2*n) → ℝ) :
    momentForm ρ v = ∑ a, ∑ b, ∑ c, ∑ d,
      v 0 a * v 1 b * v 2 c * v 3 d * tensor ρ a b c d :=
  form_expansion (momentForm ρ) v

set_option maxHeartbeats 800000 in
/-- Physical quartic expectation tensor under Gaussian conjugation. -/
theorem tensor_covariance (U ρ : Operator n) (hU : U * Uᴴ = 1)
    (R : Matrix (Fin (2*n)) (Fin (2*n)) ℝ)
    (hUR : ∀ a, Uᴴ * gamma n (axis a) * U = gammaLinear n (R a)) :
    tensor (U * ρ * Uᴴ) = PairFlattening.transform R (tensor ρ) := by
  funext a b c d
  let J : Fin 4 → Fin (2*n) := ![a,b,c,d]
  have hc := quartic_basis_transport U hU R hUR J
  have ht (M : Operator n) :
      Matrix.trace ((U * ρ * Uᴴ) * M) = Matrix.trace (ρ * (Uᴴ * M * U)) := by
    calc
      _ = Matrix.trace (U * (ρ * Uᴴ * M)) := by simp only [mul_assoc]
      _ = Matrix.trace ((ρ * Uᴴ * M) * U) := Matrix.trace_mul_comm _ _
      _ = _ := by simp only [mul_assoc]
  change (Matrix.trace ((U * ρ * Uᴴ) * quartic n
    ![Pi.single a (1 : ℝ), Pi.single b (1 : ℝ), Pi.single c (1 : ℝ), Pi.single d (1 : ℝ)])).re = _
  have hv : (![Pi.single a (1 : ℝ), Pi.single b (1 : ℝ), Pi.single c (1 : ℝ), Pi.single d (1 : ℝ)] : Fin 4 → Fin (2*n) → ℝ) =
      (fun i => Pi.single (J i) 1) := by
    funext i; fin_cases i <;> rfl
  rw [hv, ht, hc]
  change momentForm ρ (fun i => R (J i)) = _
  rw [moment_expansion]
  rfl

/-- The pair-flattened data matrix undergoes the claimed exterior-square
similarity. The tensor covariance is proved above, not supplied as a premise. -/
theorem physical_flatten_covariance (U ρ : Operator n) (hU : U * Uᴴ = 1)
    (R : Matrix (Fin (2*n)) (Fin (2*n)) ℝ)
    (hUR : ∀ a, Uᴴ * gamma n (axis a) * U = gammaLinear n (R a)) :
    PairFlattening.flatten (tensor (U * ρ * Uᴴ)) =
      PairFlattening.wedge R * PairFlattening.flatten (tensor ρ) *
        (PairFlattening.wedge R).transpose := by
  rw [tensor_covariance U ρ hU R hUR]
  exact PairFlattening.flatten_transform R (tensor ρ)
    (tensor_pair_skew ρ).1 (tensor_pair_skew ρ).2

/-- Every entry is the physical raw quartic expectation on four distinct
axes, and zero otherwise. -/
theorem moment_entry (ρ : Operator n) (J : Fin 4 → Fin (2*n)) :
    momentForm ρ (fun i => Pi.single (J i) 1) =
      if Function.Injective J then
        (Matrix.trace (ρ * word (List.ofFn (fun i => axis (J i))))).re else 0 := by
  classical
  change (Matrix.trace (ρ * quartic n (fun i => Pi.single (J i) 1))).re = _
  by_cases hJ : Function.Injective J
  · rw [ite_eq_left hJ, quartic_basis J hJ]
  · rw [ite_eq_right hJ]
    simp only [Function.Injective] at hJ
    push Not at hJ
    obtain ⟨i,j,he,hne⟩ := hJ
    rw [quartic_repeated J hne he]
    simp

/-- Physical rank, complete spectrum and pair-matrix Frobenius norm are
preserved for every state by the orthogonal Gaussian mode action. -/
theorem physical_invariants (U ρ : Operator n) (hU : U * Uᴴ = 1)
    (R : Matrix (Fin (2*n)) (Fin (2*n)) ℝ) (hR : R * R.transpose = 1)
    (hUR : ∀ a, Uᴴ * gamma n (axis a) * U = gammaLinear n (R a)) :
    (PairFlattening.flatten (tensor (U*ρ*Uᴴ))).charpoly =
        (PairFlattening.flatten (tensor ρ)).charpoly ∧
    (PairFlattening.flatten (tensor (U*ρ*Uᴴ))).rank =
        (PairFlattening.flatten (tensor ρ)).rank ∧
    PairFlattening.frobSq (PairFlattening.flatten (tensor (U*ρ*Uᴴ))) =
        PairFlattening.frobSq (PairFlattening.flatten (tensor ρ)) := by
  rw [tensor_covariance U ρ hU R hUR]
  exact ⟨PairFlattening.flatten_charpoly R (tensor ρ) hR
      (tensor_pair_skew ρ).1 (tensor_pair_skew ρ).2,
    PairFlattening.flatten_rank R (tensor ρ) hR
      (tensor_pair_skew ρ).1 (tensor_pair_skew ρ).2,
    PairFlattening.flatten_frobSq R (tensor ρ) hR
      (tensor_pair_skew ρ).1 (tensor_pair_skew ρ).2⟩

end QDM.QuarticCovariance


==> anc/lean/QDM/AppendixA/QuarticNorm.lean <==
import QDM.AppendixA.QuarticCovariance
import Mathlib.Data.Finset.Sort
import Mathlib.LinearAlgebra.Alternating.Basic
import Mathlib.GroupTheory.Perm.Fin
import Mathlib.Data.Finset.Powerset
import Mathlib.Algebra.BigOperators.Group.Finset.Sigma

/-!
# Quartic coordinate and pair-matrix normalization

Every four-element support appears in exactly six ordered disjoint pairs.
The increasing-pair convention is the one used by the actual decoder.
-/
noncomputable section
namespace QDM.QuarticNorm
open PairFlattening

def pairSet {m : ℕ} (p : Pair m) : Finset (Fin m) := {p.1.1,p.1.2}

@[simp] theorem pairSet_card {m : ℕ} (p : Pair m) : (pairSet p).card = 2 := by
  simp [pairSet, ne_of_lt p.2]

private theorem pairSet_injective {m : ℕ} : Function.Injective (pairSet (m := m)) := by
  intro p q h
  have h1 : p.1.1 = q.1.1 ∨ p.1.1 = q.1.2 := by
    have := Finset.mem_insert_self p.1.1 {p.1.2}
    rw [← show pairSet p = {p.1.1,p.1.2} from rfl,h] at this
    simpa [pairSet] using this
  have h2 : p.1.2 = q.1.1 ∨ p.1.2 = q.1.2 := by
    have : p.1.2 ∈ pairSet p := by simp [pairSet]
    rw [h] at this
    simpa [pairSet] using this
  apply Subtype.ext
  apply Prod.ext
  all_goals have hp := p.2; have hq := q.2; omega

/-- Increasing pairs enumerate all two-element supports exactly once. -/
def pairEquiv (m : ℕ) : Pair m ≃ {S : Finset (Fin m) // S.card = 2} :=
  Equiv.ofBijective (fun p => ⟨pairSet p,pairSet_card p⟩) (by
    constructor
    · intro p q h; exact pairSet_injective (congrArg Subtype.val h)
    · rintro ⟨S,hS⟩
      obtain ⟨a,b,hab,rfl⟩ := Finset.card_eq_two.mp hS
      rcases lt_or_gt_of_ne hab with h | h
      · exact ⟨⟨(a,b),h⟩,rfl⟩
      · refine ⟨⟨(b,a),h⟩,Subtype.ext ?_⟩
        simp [pairSet,Finset.pair_comm])

abbrev Quartet (m : ℕ) := {I : Finset (Fin m) // I.card = 4}
abbrev Split {m : ℕ} (I : Quartet m) := {S : Finset (Fin m) // S ⊆ I.1 ∧ S.card = 2}
abbrev DisjointPairs (m : ℕ) := {pq : Pair m × Pair m // Disjoint (pairSet pq.1) (pairSet pq.2)}

def support {m : ℕ} (pq : DisjointPairs m) : Quartet m :=
  ⟨pairSet pq.1.1 ∪ pairSet pq.1.2, by
    rw [Finset.card_union_of_disjoint pq.2,pairSet_card,pairSet_card]⟩

private theorem complement_card {m : ℕ} (I : Quartet m) (S : Split I) :
    (I.1 \ S.1).card = 2 := by
  rw [Finset.card_sdiff_of_subset S.2.1,I.2,S.2.2]

/-- A pair partition is determined by its four-element support and its first pair. -/
def partitionEquiv (m : ℕ) : DisjointPairs m ≃ Σ I : Quartet m, Split I where
  toFun pq := ⟨support pq,⟨pairSet pq.1.1,Finset.subset_union_left,pairSet_card _⟩⟩
  invFun t := ⟨((pairEquiv m).symm ⟨t.2.1,t.2.2.2⟩,
    (pairEquiv m).symm ⟨t.1.1 \ t.2.1,complement_card t.1 t.2⟩),by
      have h (S : {S : Finset (Fin m) // S.card = 2}) :
          pairSet ((pairEquiv m).symm S) = S.1 :=
        congrArg Subtype.val ((pairEquiv m).apply_symm_apply S)
      rw [h,h]
      exact disjoint_sdiff_self_right⟩
  left_inv pq := by
    apply Subtype.ext
    apply Prod.ext
    · apply pairSet_injective
      exact congrArg Subtype.val ((pairEquiv m).apply_symm_apply _)
    · apply pairSet_injective
      change pairSet ((pairEquiv m).symm _) = _
      rw [show pairSet ((pairEquiv m).symm _) = (support pq).1 \ pairSet pq.1.1 from
        congrArg Subtype.val ((pairEquiv m).apply_symm_apply ⟨(support pq).1 \ pairSet pq.1.1,
          complement_card (support pq) ⟨pairSet pq.1.1,Finset.subset_union_left,pairSet_card _⟩⟩)]
      simp only [support]
      exact Finset.union_sdiff_cancel_left pq.2
  right_inv t := by
    rcases t with ⟨I,S⟩
    have h (T : {T : Finset (Fin m) // T.card = 2}) :
        pairSet ((pairEquiv m).symm T) = T.1 :=
      congrArg Subtype.val ((pairEquiv m).apply_symm_apply T)
    apply Sigma.ext
    · apply Subtype.ext
      change pairSet ((pairEquiv m).symm _) ∪ pairSet ((pairEquiv m).symm _) = I.1
      rw [h,h,Finset.union_sdiff_of_subset S.2.1]
    · apply (Subtype.heq_iff_coe_eq (by
        intro T
        change (T ⊆ pairSet ((pairEquiv m).symm _) ∪ pairSet ((pairEquiv m).symm _) ∧ T.card = 2) ↔ _
        rw [h,h,Finset.union_sdiff_of_subset S.2.1])).mpr
      exact h _

/-- Six, independently of the ambient dimension: choose the first two of four axes. -/
theorem split_card {m : ℕ} (I : Quartet m) : Fintype.card (Split I) = 6 := by
  let e : Split I ≃ {S : Finset (Fin m) // S ∈ I.1.powersetCard 2} :=
    Equiv.subtypeEquivRight (fun _ => Finset.mem_powersetCard.symm)
  rw [Fintype.card_congr e,Fintype.card_coe,Finset.card_powersetCard,I.2]
  decide

/-- The six pair-matrix occurrences of each quartic coordinate are fully counted. -/
theorem sum_partitions {m : ℕ} (f : Quartet m → ℝ) :
    (∑ pq : DisjointPairs m, f (support pq)) = 6 * ∑ I, f I := by
  rw [← (partitionEquiv m).symm.sum_comp]
  have h (t : Σ I : Quartet m, Split I) : support ((partitionEquiv m).symm t) = t.1 := by
    exact congrArg Sigma.fst ((partitionEquiv m).apply_symm_apply t)
  simp_rw [h]
  rw [Fintype.sum_sigma]
  simp only [Finset.sum_const,Finset.card_univ,split_card,nsmul_eq_mul]
  norm_num [Finset.mul_sum]


/-- Four ordered axes for one nonzero pair-matrix entry. -/
def pairAxes {m : ℕ} (pq : Pair m × Pair m) : Fin 4 → Fin m :=
  ![pq.1.1.1,pq.1.1.2,pq.2.1.1,pq.2.1.2]

private theorem pairAxes_injective {m : ℕ} (pq : DisjointPairs m) :
    Function.Injective (pairAxes pq.1) := by
  have hd := Finset.disjoint_left.mp pq.2
  have h13 : pq.1.1.1.1 ≠ pq.1.2.1.1 := by intro h; exact hd (a := pq.1.1.1.1) (by simp [pairSet]) (by simp [pairSet,h])
  have h14 : pq.1.1.1.1 ≠ pq.1.2.1.2 := by intro h; exact hd (a := pq.1.1.1.1) (by simp [pairSet]) (by simp [pairSet,h])
  have h23 : pq.1.1.1.2 ≠ pq.1.2.1.1 := by intro h; exact hd (a := pq.1.1.1.2) (by simp [pairSet]) (by simp [pairSet,h])
  have h24 : pq.1.1.1.2 ≠ pq.1.2.1.2 := by intro h; exact hd (a := pq.1.1.1.2) (by simp [pairSet]) (by simp [pairSet,h])
  intro i j hij
  fin_cases i <;> fin_cases j <;> simp_all [pairAxes,ne_of_lt pq.1.1.2,ne_of_gt pq.1.1.2,ne_of_lt pq.1.2.2,ne_of_gt pq.1.2.2]

private def pairOrder {m : ℕ} (pq : DisjointPairs m) : Fin 4 ≃ (support pq).1 :=
  Equiv.ofBijective (fun i => ⟨pairAxes pq.1 i,by
    fin_cases i <;> simp [pairAxes,support,pairSet]⟩) (by
      apply (Fintype.bijective_iff_injective_and_card _).mpr
      refine ⟨?_,?_⟩
      · intro i j h; exact pairAxes_injective pq (congrArg Subtype.val h)
      · simp only [Fintype.card_fin,Fintype.card_coe,(support pq).2])

private def orderPermutation {m : ℕ} (pq : DisjointPairs m) : Equiv.Perm (Fin 4) :=
  (pairOrder pq).trans ((support pq).1.orderIsoOfFin (support pq).2).toEquiv.symm

private theorem ordered_permutation {m : ℕ} (pq : DisjointPairs m) (i : Fin 4) :
    (support pq).1.orderEmbOfFin (support pq).2 (orderPermutation pq i) = pairAxes pq.1 i := by
  change (((support pq).1.orderIsoOfFin (support pq).2)
    (((support pq).1.orderIsoOfFin (support pq).2).symm (pairOrder pq i))).val = _
  rw [OrderIso.apply_symm_apply]
  rfl

def orderSign {m : ℕ} (pq : DisjointPairs m) : ℝ :=
  (Equiv.Perm.sign (orderPermutation pq) : ℤ)

private theorem sign_sq {m : ℕ} (pq : DisjointPairs m) : (orderSign pq)^2 = 1 := by
  unfold orderSign
  rw [sq,← Int.cast_mul,← Units.val_mul,Int.units_mul_self]
  norm_num

/-- The decoder extends measured increasing-support coordinates by their Majorana signs.
Repeated indices are zero entries of the alternating tensor, not raw repeated words. -/
def dataMatrix {m : ℕ} (x : Quartet m → ℝ) : Matrix (Pair m) (Pair m) ℝ := fun p q =>
  if h : Disjoint (pairSet p) (pairSet q) then
    orderSign ⟨(p,q),h⟩ * x (support ⟨(p,q),h⟩) else 0

def formCoordinate {m : ℕ} (F : (Fin m → ℝ) [⋀^Fin 4]→ₗ[ℝ] ℝ)
    (I : Quartet m) : ℝ :=
  F (fun i => Pi.single (I.1.orderEmbOfFin I.2 i) 1)

/-- Ordering changes only a sign; the coefficient is the actual alternating-form value. -/
theorem form_entry {m : ℕ} (F : (Fin m → ℝ) [⋀^Fin 4]→ₗ[ℝ] ℝ)
    (pq : DisjointPairs m) :
    F (fun i => Pi.single (pairAxes pq.1 i) 1) =
      orderSign pq * formCoordinate F (support pq) := by
  have hh := F.map_perm
    (fun i => Pi.single ((support pq).1.orderEmbOfFin (support pq).2 i) (1 : ℝ))
    (orderPermutation pq)
  simp only [Function.comp_def,ordered_permutation] at hh
  simpa only [orderSign,formCoordinate,Units.smul_def,zsmul_eq_mul] using hh

private def exchangePairs : Equiv.Perm (Fin 4) :=
  Equiv.swap 0 2 * Equiv.swap 1 3

private theorem orderSign_swap {m : ℕ} (pq : DisjointPairs m) :
    orderSign pq = orderSign ⟨(pq.1.2,pq.1.1),pq.2.symm⟩ := by
  let qp : DisjointPairs m := ⟨(pq.1.2,pq.1.1),pq.2.symm⟩
  have hs : support qp = support pq := Subtype.ext (Finset.union_comm _ _)
  have hp : orderPermutation pq = orderPermutation qp * exchangePairs := by
    apply Equiv.ext
    intro i
    apply ((support pq).1.orderEmbOfFin (support pq).2).injective
    rw [ordered_permutation]
    change pairAxes pq.1 i =
      (support pq).1.orderEmbOfFin (support pq).2 (orderPermutation qp (exchangePairs i))
    have h := ordered_permutation qp (exchangePairs i)
    rw [hs] at h
    rw [h]
    fin_cases i <;> rfl
  have he : Equiv.Perm.sign exchangePairs = 1 := by decide +kernel
  simp only [orderSign,hp,map_mul,he,mul_one]
  rfl

/-- Pair exchange is even, so any measured coordinate vector gives a symmetric matrix. -/
theorem data_symmetric {m : ℕ} (x : Quartet m → ℝ) : (dataMatrix x).transpose = dataMatrix x := by
  ext p q
  change dataMatrix x q p = dataMatrix x p q
  by_cases h : Disjoint (pairSet p) (pairSet q)
  · simp only [dataMatrix,dite_eq_left h,dite_eq_left h.symm]
    rw [orderSign_swap ⟨(q,p),h.symm⟩]
    congr 1
    congr 1
    exact Subtype.ext (Finset.union_comm _ _)
  · have h' : ¬Disjoint (pairSet q) (pairSet p) := fun hh => h hh.symm
    simp only [dataMatrix,dite_eq_right h,dite_eq_right h']

/-- Linearity keeps the decoder's exact and measured coordinate conventions identical. -/
theorem data_sub {m : ℕ} (x y : Quartet m → ℝ) :
    dataMatrix x - dataMatrix y = dataMatrix (fun I => x I-y I) := by
  ext p q
  simp only [Matrix.sub_apply,dataMatrix]
  split_ifs <;> ring

/-- Exact factor six, including every zero repeated-index entry. -/
theorem data_frobSq {m : ℕ} (x : Quartet m → ℝ) :
    PairFlattening.frobSq (dataMatrix x) = 6 * ∑ I, (x I)^2 := by
  rw [PairFlattening.frobSq,← Fintype.sum_prod_type (fun pq : Pair m × Pair m => (dataMatrix x pq.1 pq.2)^2)]
  have h := Fintype.sum_subtype_add_sum_subtype
    (fun pq : Pair m × Pair m => Disjoint (pairSet pq.1) (pairSet pq.2))
    (fun pq => (dataMatrix x pq.1 pq.2)^2)
  have hz : (∑ pq : {pq : Pair m × Pair m // ¬Disjoint (pairSet pq.1) (pairSet pq.2)},
      (dataMatrix x pq.1.1 pq.1.2)^2) = 0 := by
    apply Finset.sum_eq_zero
    intro pq _
    simp [dataMatrix,pq.2]
  rw [hz,add_zero] at h
  rw [← h]
  calc
    _ = ∑ pq : DisjointPairs m, (x (support pq))^2 := by
      apply Finset.sum_congr rfl
      intro pq _
      simp only [dataMatrix,dite_eq_left pq.2,mul_pow,sign_sq,one_mul]
    _ = _ := sum_partitions (fun I => (x I)^2)


/-- Alternating forms vanish on intersecting pairs; on disjoint pairs they
agree with the signed coordinate extension used by the decoder. -/
theorem data_form {m : ℕ} (F : (Fin m → ℝ) [⋀^Fin 4]→ₗ[ℝ] ℝ) (p q : Pair m) :
    dataMatrix (formCoordinate F) p q = F (fun i => Pi.single (pairAxes (p,q) i) 1) := by
  by_cases h : Disjoint (pairSet p) (pairSet q)
  · rw [dataMatrix,dite_eq_left h]
    exact (form_entry F ⟨(p,q),h⟩).symm
  · rw [dataMatrix,dite_eq_right h]
    have hn : ¬Function.Injective (pairAxes (p,q)) := by
      intro hi
      apply h
      apply Finset.disjoint_left.mpr
      intro a ha hb
      simp only [pairSet,Finset.mem_insert,Finset.mem_singleton] at ha hb
      rcases ha with ha | ha <;> rcases hb with hb | hb
      · have he : (0 : Fin 4) = 2 := hi (ha.symm.trans hb)
        norm_num at he
      · have he : (0 : Fin 4) = 3 := hi (ha.symm.trans hb)
        norm_num at he
      · have he : (1 : Fin 4) = 2 := hi (ha.symm.trans hb)
        norm_num at he
      · have he : (1 : Fin 4) = 3 := hi (ha.symm.trans hb)
        norm_num at he
    simp only [Function.Injective] at hn
    push Not at hn
    obtain ⟨i,j,he,hne⟩ := hn
    exact (F.map_eq_zero_of_eq _ (congrArg (fun a => Pi.single a (1 : ℝ)) he) hne).symm

/-- Exact identification with physical Jordan--Wigner quartic moments, for any
operator. No density-state or positivity promise is needed for this linear identity. -/
theorem physical_data {n : ℕ} (ρ : JordanWigner.Operator n) :
    dataMatrix (formCoordinate (QuarticCovariance.momentForm ρ)) =
      PairFlattening.flatten (QuarticCovariance.tensor ρ) := by
  ext p q
  rw [data_form]
  unfold PairFlattening.flatten QuarticCovariance.tensor
  congr 1
  funext i
  fin_cases i <;> rfl

/-- The manuscript's precise measurement-error conversion, with no assumed tensor bound. -/
theorem physical_error {n : ℕ} (ρ : JordanWigner.Operator n) (y : Quartet (2*n) → ℝ) :
    PairFlattening.frobSq
      (dataMatrix y - PairFlattening.flatten (QuarticCovariance.tensor ρ)) =
      6 * ∑ I, (y I-formCoordinate (QuarticCovariance.momentForm ρ) I)^2 := by
  rw [← physical_data,data_sub,data_frobSq]

end QDM.QuarticNorm




==> anc/lean/QDM/AppendixA/SpectralDensity.lean <==
import QDM.AppendixA.DensityOperator
import Mathlib.Analysis.InnerProductSpace.Positive

/-!
# From an arbitrary density operator to a spectral ensemble

The positivity, normalization, decomposition and energy/fidelity identities
are proved here; existence of a convex decomposition is not assumed.
-/

noncomputable section
namespace QDM

open scoped InnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℂ E]
  [FiniteDimensional ℂ E]

structure DensityState (E : Type*) [NormedAddCommGroup E] [InnerProductSpace ℂ E]
    [FiniteDimensional ℂ E] where
  operator : E →ₗ[ℂ] E
  positive : operator.IsPositive
  trace_one : LinearMap.trace ℂ E operator = 1

namespace DensityState

def spectralEnsemble (ρ : DensityState E) : Ensemble (Fin (Module.finrank ℂ E)) E where
  weight := ρ.positive.isSymmetric.eigenvalues rfl
  weight_nonneg := ρ.positive.nonneg_eigenvalues rfl
  weight_sum := by
    rw [← ρ.positive.isSymmetric.re_trace_eq_sum_eigenvalues, ρ.trace_one]
    rfl
  ket := ρ.positive.isSymmetric.eigenvectorBasis rfl
  normalized := fun i => OrthonormalBasis.norm_eq_one _ i

theorem spectral_decomposition (ρ : DensityState E) :
    ρ.spectralEnsemble.density.toLinearMap = ρ.operator := by
  ext v
  simp only [Ensemble.density, ContinuousLinearMap.toLinearMap_sum,
    ContinuousLinearMap.toLinearMap_smul, LinearMap.sum_apply, LinearMap.smul_apply,
    ContinuousLinearMap.coe_coe, InnerProductSpace.rankOne_apply, spectralEnsemble]
  conv_rhs => rw [← (ρ.positive.isSymmetric.eigenvectorBasis rfl).sum_repr v]
  simp only [map_sum, map_smul, ρ.positive.isSymmetric.apply_eigenvectorBasis,
    OrthonormalBasis.repr_apply_apply, smul_smul]
  apply Finset.sum_congr rfl
  intro i _
  rw [mul_comm]
  rfl

theorem fidelity_eq_expectation (ρ : DensityState E) (ψ : E) :
    ρ.spectralEnsemble.fidelity ψ = energy ρ.operator ψ := by
  rw [← ρ.spectral_decomposition]
  simp only [Ensemble.density, ContinuousLinearMap.toLinearMap_sum,
    ContinuousLinearMap.toLinearMap_smul, energy, LinearMap.sum_apply,
    LinearMap.smul_apply, ContinuousLinearMap.coe_coe, inner_sum, inner_smul_right,
    InnerProductSpace.rankOne_apply]
  rw [Complex.re_sum]
  unfold Ensemble.fidelity overlap
  apply Finset.sum_congr rfl
  intro i _
  rw [← inner_conj_symm ψ (ρ.spectralEnsemble.ket i), Complex.mul_conj]
  simp [Complex.mul_re, Complex.normSq_eq_norm_sq, norm_inner_symm,
    -Complex.ofReal_pow]

theorem parent_certificate (ρ : DensityState E)
    {H : E →ₗ[ℂ] E} {ψ : E} {Δ : ℝ} (hgap : ParentGap H ψ Δ) :
    Δ * (1 - energy ρ.operator ψ) ≤
      (LinearMap.trace ℂ E (H.comp ρ.operator)).re := by
  have h := ρ.spectralEnsemble.trace_parent_certificate hgap
  rwa [ρ.spectral_decomposition, ρ.fidelity_eq_expectation] at h

theorem eq_projector_of_zero_energy (ρ : DensityState E)
    {H : E →ₗ[ℂ] E} {ψ : E} {Δ : ℝ}
    (hgap : ParentGap H ψ Δ) (hΔ : 0 < Δ) (hψ : ‖ψ‖ = 1)
    (hz : (LinearMap.trace ℂ E (H.comp ρ.operator)).re = 0) :
    ρ.operator = (InnerProductSpace.rankOne ℂ ψ ψ).toLinearMap := by
  have he : ρ.spectralEnsemble.meanEnergy H = 0 := by
    rw [← ρ.spectralEnsemble.trace_energy, ρ.spectral_decomposition, hz]
  have hp := ρ.spectralEnsemble.density_eq_projector_of_zero_energy hgap hΔ hψ he
  have h := congrArg ContinuousLinearMap.toLinearMap hp
  rwa [ρ.spectral_decomposition] at h

end DensityState
end QDM


==> anc/lean/QDM/AppendixA/TensorParents.lean <==
import QDM.AppendixA.PairedExpansion
import QDM.AppendixA.SpectralDensity
import QDM.AppendixA.UnitaryTransport
import Mathlib.Analysis.Matrix.Order
import Mathlib.Analysis.InnerProductSpace.Positive

/-!
# Tensorization of unit-gap parents

A matrix proof of the global-parent step. Local complement projectors and
local gap inequalities imply the global inequality, without assuming that
the tested state is a product state.
-/

noncomputable section
namespace QDM.TensorParents
open Matrix
open scoped Kronecker ComplexOrder

variable {m n : Type} [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]

open scoped InnerProductSpace

def projectorMatrix (ψ : EuclideanSpace ℂ m) : Matrix m m ℂ :=
  Matrix.toEuclideanLin.symm (InnerProductSpace.rankOne ℂ ψ ψ).toLinearMap

theorem projectorMatrix_positive (ψ : EuclideanSpace ℂ m) : (projectorMatrix ψ).PosSemidef := by
  apply Matrix.isPositive_toEuclideanLin_iff.mp
  simpa only [projectorMatrix, LinearEquiv.apply_symm_apply] using
    (InnerProductSpace.isPositive_rankOne_self ψ).toLinearMap

/-- A unit-vector projector is a positive contraction. -/
theorem projector_complement_positive (ψ : EuclideanSpace ℂ m) (hψ : ‖ψ‖ = 1) :
    (1-projectorMatrix ψ).PosSemidef := by
  apply Matrix.isPositive_toEuclideanLin_iff.mp
  rw [map_sub, Matrix.toLpLin_one, projectorMatrix, LinearEquiv.apply_symm_apply]
  have hs : (projectorParent ψ).IsSymmetric :=
    LinearMap.IsSymmetric.id.sub (InnerProductSpace.isSymmetric_rankOne_self ψ)
  refine ⟨hs, ?_⟩
  intro v
  have hc := norm_inner_le_norm (𝕜 := ℂ) ψ v
  rw [hψ, one_mul] at hc
  have ho : overlap ψ v ≤ ‖v‖ ^ 2 := by
    dsimp only [overlap]
    nlinarith [norm_nonneg v, norm_nonneg (inner ℂ ψ v)]
  have hg := projectorParent_gap ψ v
  change 0 ≤ (inner ℂ (projectorParent ψ v) v).re
  rw [hs v v]
  change 0 ≤ energy (projectorParent ψ) v
  linarith

/-- Converts the quadratic-form parent inequality into a matrix positivity statement. -/
theorem parent_gap_matrix {H : EuclideanSpace ℂ m →ₗ[ℂ] EuclideanSpace ℂ m}
    {ψ : EuclideanSpace ℂ m} (hs : H.IsSymmetric) (hg : ParentGap H ψ 1) :
    (Matrix.toEuclideanLin.symm H - (1-projectorMatrix ψ)).PosSemidef := by
  apply Matrix.isPositive_toEuclideanLin_iff.mp
  rw [map_sub, map_sub, Matrix.toLpLin_one, projectorMatrix, LinearEquiv.apply_symm_apply,
    LinearEquiv.apply_symm_apply]
  have hsym : (H-projectorParent ψ).IsSymmetric :=
    hs.sub (LinearMap.IsSymmetric.id.sub (InnerProductSpace.isSymmetric_rankOne_self ψ))
  refine ⟨hsym, ?_⟩
  intro v
  change 0 ≤ (inner ℂ ((H-projectorParent ψ) v) v).re
  rw [hsym v v]
  have hp := energy_rankOne ψ v
  have hh := hg v
  simp only [one_mul] at hh
  change 0 ≤ energy (H-projectorParent ψ) v
  simp only [energy] at hp hh ⊢
  simp only [projectorParent, LinearMap.sub_apply, LinearMap.id_apply, inner_sub_right,
    Complex.sub_re]
  rw [hp]
  have hn : (inner ℂ v v).re = ‖v‖ ^ 2 := inner_self_eq_norm_sq (𝕜 := ℂ) v
  rw [hn]
  linarith

/-- The missing positive term is `(I-P) ⊗ (I-Q)`. -/
theorem tensor_gap {P H : Matrix m m ℂ} {Q G : Matrix n n ℂ}
    (hP : (1-P).PosSemidef) (hQ : (1-Q).PosSemidef)
    (hH : (H-(1-P)).PosSemidef) (hG : (G-(1-Q)).PosSemidef) :
    (H ⊗ₖ (1 : Matrix n n ℂ) + (1 : Matrix m m ℂ) ⊗ₖ G -
      (1 - P ⊗ₖ Q)).PosSemidef := by
  have h := ((hH.kronecker (PosSemidef.one : (1 : Matrix n n ℂ).PosSemidef)).add
    ((PosSemidef.one : (1 : Matrix m m ℂ).PosSemidef).kronecker hG)).add
    (hP.kronecker hQ)
  convert h using 1
  ext ⟨i,j⟩ ⟨k,l⟩
  simp only [Matrix.add_apply, Matrix.sub_apply, Matrix.kroneckerMap_apply]
  have hid := congrArg (fun M : Matrix (m × n) (m × n) ℂ => M (i,j) (k,l))
    (one_kronecker_one (α := ℂ) (m := m) (n := n))
  simp only [Matrix.kroneckerMap_apply] at hid
  rw [← hid]
  ring

/-- Products of positive contractions remain positive contractions. -/
theorem tensor_contraction {P : Matrix m m ℂ} {Q : Matrix n n ℂ}
    (hP : P.PosSemidef) (hPc : (1-P).PosSemidef)
    (hQ : Q.PosSemidef) (hQc : (1-Q).PosSemidef) :
    (P ⊗ₖ Q).PosSemidef ∧ (1-P ⊗ₖ Q).PosSemidef := by
  refine ⟨hP.kronecker hQ, ?_⟩
  have h := (hPc.kronecker hQ).add
    ((PosSemidef.one : (1 : Matrix m m ℂ).PosSemidef).kronecker hQc)
  convert h using 1
  ext ⟨i,j⟩ ⟨k,l⟩
  simp only [Matrix.add_apply, Matrix.sub_apply, Matrix.kroneckerMap_apply]
  have hid := congrArg (fun M : Matrix (m × n) (m × n) ℂ => M (i,j) (k,l))
    (one_kronecker_one (α := ℂ) (m := m) (n := n))
  simp only [Matrix.kroneckerMap_apply] at hid
  rw [← hid]
  ring

@[reducible] def Config (d : Type) : ℕ → Type
  | 0 => Unit
  | B+1 => d × Config d B

instance configFintype (d : Type) [Fintype d] : (B : ℕ) → Fintype (Config d B)
  | 0 => inferInstanceAs (Fintype Unit)
  | B+1 => @instFintypeProd d (Config d B) _ (configFintype d B)

instance configDecidableEq (d : Type) [DecidableEq d] : (B : ℕ) → DecidableEq (Config d B)
  | 0 => inferInstanceAs (DecidableEq Unit)
  | B+1 => @instDecidableEqProd d (Config d B) _ (configDecidableEq d B)

def productProjector (P : Matrix m m ℂ) : (B : ℕ) → Matrix (Config m B) (Config m B) ℂ
  | 0 => 1
  | B+1 => P ⊗ₖ productProjector P B

def sumParent (H : Matrix m m ℂ) : (B : ℕ) → Matrix (Config m B) (Config m B) ℂ
  | 0 => 0
  | B+1 => H ⊗ₖ (1 : Matrix (Config m B) (Config m B) ℂ) +
      (1 : Matrix m m ℂ) ⊗ₖ sumParent H B

/-- The bound holds on the entire tensor-product space, including entangled vectors. -/
theorem product_parent_gap (P H : Matrix m m ℂ)
    (hP : P.PosSemidef) (hPc : (1-P).PosSemidef)
    (hH : (H-(1-P)).PosSemidef) (B : ℕ) :
    (productProjector P B).PosSemidef ∧
    (1-productProjector P B).PosSemidef ∧
    (sumParent H B - (1-productProjector P B)).PosSemidef := by
  induction B with
  | zero => simp [productProjector, sumParent, PosSemidef.one, PosSemidef.zero]
  | succ B ih =>
    have hc := tensor_contraction hP hPc ih.1 ih.2.1
    exact ⟨hc.1, hc.2, tensor_gap hPc ih.2.1 hH ih.2.2⟩


def productKet (ψ : EuclideanSpace ℂ m) : (B : ℕ) → EuclideanSpace ℂ (Config m B)
  | 0 => WithLp.toLp 2 (fun _ => (1 : ℂ))
  | B+1 => WithLp.toLp 2 (fun s => ψ s.1 * productKet ψ B s.2)

omit [DecidableEq m] in
theorem productKet_normalized (ψ : EuclideanSpace ℂ m) (hψ : ‖ψ‖ = 1) (B : ℕ) :
    ‖productKet ψ B‖ = 1 := by
  induction B with
  | zero => simp [productKet, EuclideanSpace.norm_eq]
  | succ B ih =>
    have h : ‖productKet ψ (B+1)‖ ^ 2 = 1 := by
      rw [EuclideanSpace.norm_sq_eq]
      simp only [productKet, PiLp.toLp_apply, Fintype.sum_prod_type, norm_mul, mul_pow,
        ← Finset.mul_sum]
      rw [← Finset.sum_mul]
      rw [← EuclideanSpace.norm_sq_eq ψ, ← EuclideanSpace.norm_sq_eq (productKet ψ B), hψ, ih]
      norm_num
    nlinarith [norm_nonneg (productKet ψ (B+1))]

/-- The tensor projector is the rank-one projector of the actual product ket. -/
theorem productProjector_eq (ψ : EuclideanSpace ℂ m) (B : ℕ) :
    productProjector (projectorMatrix ψ) B = projectorMatrix (productKet ψ B) := by
  induction B with
  | zero =>
    simp only [productProjector, projectorMatrix, InnerProductSpace.symm_toEuclideanLin_rankOne]
    ext i j
    simp [productKet, Matrix.vecMulVec_apply, Subsingleton.elim i j]
  | succ B ih =>
    rw [productProjector, ih]
    simp only [projectorMatrix, InnerProductSpace.symm_toEuclideanLin_rankOne]
    ext ⟨i,j⟩ ⟨k,l⟩
    simp only [Matrix.kroneckerMap_apply, Matrix.vecMulVec_apply, Pi.star_apply,
      productKet, star_mul]
    ring

/-- Reverse conversion, so the tensor positivity proof supplies the energy certificate. -/
theorem parent_gap_of_matrix {H : Matrix m m ℂ} {ψ : EuclideanSpace ℂ m}
    (hg : (H-(1-projectorMatrix ψ)).PosSemidef) : ParentGap H.toEuclideanLin ψ 1 := by
  have h := Matrix.isPositive_toEuclideanLin_iff.mpr hg
  rw [map_sub, map_sub, Matrix.toLpLin_one, projectorMatrix, LinearEquiv.apply_symm_apply] at h
  intro v
  have hv := h.re_inner_nonneg_right v
  have hp := energy_rankOne ψ v
  simp only [energy] at hp
  simp only [LinearMap.sub_apply, LinearMap.id_apply, inner_sub_right] at hv
  change 0 ≤ (inner ℂ v (H.toEuclideanLin v) -
    (inner ℂ v v - inner ℂ v ((InnerProductSpace.rankOne ℂ ψ ψ) v))).re at hv
  simp only [ContinuousLinearMap.coe_coe] at hp
  rw [Complex.sub_re, Complex.sub_re, hp] at hv
  have hn : (inner ℂ v v).re = ‖v‖ ^ 2 := inner_self_eq_norm_sq (𝕜 := ℂ) v
  rw [hn] at hv
  change 1 * (‖v‖ ^ 2 - overlap ψ v) ≤ (inner ℂ v (H.toEuclideanLin v)).re
  linarith

/-- The gap tensorizes for arbitrary vectors, not only product inputs. -/
theorem tensorized_parent_gap (ψ : EuclideanSpace ℂ m)
    (H : EuclideanSpace ℂ m →ₗ[ℂ] EuclideanSpace ℂ m)
    (hψ : ‖ψ‖ = 1) (hs : H.IsSymmetric) (hg : ParentGap H ψ 1) (B : ℕ) :
    ParentGap (sumParent (Matrix.toEuclideanLin.symm H) B).toEuclideanLin
      (productKet ψ B) 1 := by
  have h := (product_parent_gap (projectorMatrix ψ) (Matrix.toEuclideanLin.symm H)
    (projectorMatrix_positive ψ) (projector_complement_positive ψ hψ)
    (parent_gap_matrix hs hg) B).2.2
  rw [productProjector_eq] at h
  exact parent_gap_of_matrix h

/-- The manuscript's paired tensor-product reference and sum of block parents. -/
abbrev pairedKet (B : ℕ) := productKet PairedBlock.omega B
abbrev pairedParent (B : ℕ) :=
  (sumParent (Matrix.toEuclideanLin.symm PairedBlock.parent) B).toEuclideanLin

/-- No local or global gap is assumed: it follows from the concrete paired block. -/
theorem paired_global_gap (B : ℕ) : ParentGap (pairedParent B) (pairedKet B) 1 :=
  tensorized_parent_gap PairedBlock.omega PairedBlock.parent PairedBlock.omega_normalized
    (parityParent_symmetric PairedBlock.parity_properties.1 PairedBlock.omega)
    PairedBlock.parent_certificate.2 B

/-- The global certificate includes every density state on the product Hilbert space. -/
theorem paired_global_certificate (B : ℕ)
    (ρ : DensityState (EuclideanSpace ℂ (Config (JordanWigner.Occupation 4) B))) :
    1 - energy ρ.operator (pairedKet B) ≤
      (LinearMap.trace ℂ _ ((pairedParent B).comp ρ.operator)).re := by
  simpa only [one_mul] using ρ.parent_certificate (paired_global_gap B)


/-- Tensorization preserves the zero-energy target as well as its gap. -/
theorem product_parent_zero (P H : Matrix m m ℂ) (hz : H * P = 0) (B : ℕ) :
    sumParent H B * productProjector P B = 0 := by
  induction B with
  | zero => simp [sumParent]
  | succ B ih =>
    simp only [sumParent, productProjector, add_mul, ← mul_kronecker_mul, hz, ih,
      one_mul, zero_kronecker, kronecker_zero, add_zero]

theorem paired_global_annihilates (B : ℕ) : pairedParent B (pairedKet B) = 0 := by
  let H := Matrix.toEuclideanLin.symm PairedBlock.parent
  let P := projectorMatrix PairedBlock.omega
  have hz : H * P = 0 := by
    apply Matrix.toEuclideanLin.injective
    rw [Matrix.toLpLin_mul 2 2 2, map_zero]
    simp only [H, P, projectorMatrix, LinearEquiv.apply_symm_apply]
    ext v
    simp [InnerProductSpace.rankOne_apply, PairedBlock.parent_certificate.1]
  have hp := product_parent_zero P H hz B
  rw [productProjector_eq] at hp
  have hlin := congrArg Matrix.toEuclideanLin hp
  rw [Matrix.toLpLin_mul 2 2 2, map_zero, projectorMatrix, LinearEquiv.apply_symm_apply] at hlin
  have hv := LinearMap.congr_fun hlin (pairedKet B)
  have hn := productKet_normalized PairedBlock.omega PairedBlock.omega_normalized B
  simpa [LinearMap.comp_apply, InnerProductSpace.rankOne_apply,
    inner_self_eq_norm_sq_to_K, hn, H, pairedParent, pairedKet] using hv

/-- A complete parent certificate on every unitary image of the paired product.
No parent-gap assumption is left in this result. Efficient observable support
requires the separate Gaussian covariance argument. -/
theorem paired_orbit_certificate (B : ℕ)
    (U : EuclideanSpace ℂ (Config (JordanWigner.Occupation 4) B) ≃ₗᵢ[ℂ]
      EuclideanSpace ℂ (Config (JordanWigner.Occupation 4) B))
    (ρ : DensityState (EuclideanSpace ℂ (Config (JordanWigner.Occupation 4) B))) :
    conjugate U (pairedParent B) (U (pairedKet B)) = 0 ∧
      1 - energy ρ.operator (U (pairedKet B)) ≤
        (LinearMap.trace ℂ _ ((conjugate U (pairedParent B)).comp ρ.operator)).re := by
  refine ⟨conjugate_annihilates U (paired_global_annihilates B), ?_⟩
  simpa only [one_mul] using ρ.parent_certificate
    (parentGap_conjugate U (paired_global_gap B))

end QDM.TensorParents


==> anc/lean/QDM/AppendixA/UnitFidelity.lean <==
import QDM.AppendixA.ParentCertificate

/-! Unit overlap identifies a pure state up to its irrelevant phase. -/

noncomputable section
namespace QDM

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℂ E]

theorem phase_of_unit_overlap {ψ v : E} (hψ : ‖ψ‖ = 1) (hv : ‖v‖ = 1)
    (hf : overlap ψ v = 1) : ∃ c : ℂ, ‖c‖ = 1 ∧ v = c • ψ := by
  have hψ0 : ψ ≠ 0 := by intro h; simp [h] at hψ
  have hv0 : v ≠ 0 := by intro h; simp [h] at hv
  have hn : ‖inner ℂ ψ v‖ = ‖ψ‖ * ‖v‖ := by
    rw [hψ, hv, one_mul]
    unfold overlap at hf
    nlinarith [norm_nonneg (inner ℂ ψ v)]
  obtain ⟨c, _, hc⟩ := (norm_inner_eq_norm_iff hψ0 hv0).mp hn
  refine ⟨c, ?_, hc⟩
  simpa [hc, norm_smul, hψ] using hv

theorem projector_eq_of_unit_overlap {ψ v : E} (hψ : ‖ψ‖ = 1) (hv : ‖v‖ = 1)
    (hf : overlap ψ v = 1) :
    InnerProductSpace.rankOne ℂ v v = InnerProductSpace.rankOne ℂ ψ ψ := by
  obtain ⟨c, hc, rfl⟩ := phase_of_unit_overlap hψ hv hf
  have hcc : c * star c = 1 := by
    simpa [hc] using Complex.mul_conj' c
  ext z
  simp only [InnerProductSpace.rankOne_apply, inner_smul_left, smul_smul]
  rw [mul_comm (starRingEnd ℂ c) (inner ℂ ψ z), mul_assoc,
    mul_comm (starRingEnd ℂ c) c]
  simpa using congrArg (fun a : ℂ => (inner ℂ ψ z * a) • ψ) hcc

theorem projector_eq_of_zero_energy {H : E →ₗ[ℂ] E} {ψ v : E} {Δ : ℝ}
    (hgap : ParentGap H ψ Δ) (hΔ : 0 < Δ)
    (hψ : ‖ψ‖ = 1) (hv : ‖v‖ = 1) (hz : energy H v = 0) :
    InnerProductSpace.rankOne ℂ v v = InnerProductSpace.rankOne ℂ ψ ψ :=
  projector_eq_of_unit_overlap hψ hv
    (overlap_eq_one_of_zero_energy hgap hΔ hψ hv hz)

end QDM


==> anc/lean/QDM/AppendixA/UnitaryTransport.lean <==
import QDM.AppendixA.ParentCertificate

/-! Transport of the kernel and parent gap: foundations `lem:parent`. -/

noncomputable section
namespace QDM

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℂ E]

/-- `U H U†`; a unitary is a complex-linear isometric equivalence. -/
def conjugate (U : E ≃ₗᵢ[ℂ] E) (H : E →ₗ[ℂ] E) : E →ₗ[ℂ] E :=
  U.toLinearEquiv.toLinearMap.comp (H.comp U.symm.toLinearEquiv.toLinearMap)

theorem conjugate_apply (U : E ≃ₗᵢ[ℂ] E) (H : E →ₗ[ℂ] E) (v : E) :
    conjugate U H v = U (H (U.symm v)) := rfl

theorem conjugate_annihilates (U : E ≃ₗᵢ[ℂ] E) {H : E →ₗ[ℂ] E} {ψ : E}
    (hzero : H ψ = 0) : conjugate U H (U ψ) = 0 := by
  simp [conjugate_apply, hzero]

theorem energy_conjugate (U : E ≃ₗᵢ[ℂ] E) (H : E →ₗ[ℂ] E) (v : E) :
    energy (conjugate U H) v = energy H (U.symm v) := by
  unfold energy
  rw [conjugate_apply]
  simpa only [U.apply_symm_apply] using
    congrArg Complex.re (U.inner_map_map (U.symm v) (H (U.symm v)))

theorem overlap_transport (U : E ≃ₗᵢ[ℂ] E) (ψ v : E) :
    overlap (U ψ) v = overlap ψ (U.symm v) := by
  simp only [overlap, U.inner_map_eq_flip]

theorem parentGap_conjugate (U : E ≃ₗᵢ[ℂ] E) {H : E →ₗ[ℂ] E} {ψ : E} {Δ : ℝ}
    (hgap : ParentGap H ψ Δ) : ParentGap (conjugate U H) (U ψ) Δ := by
  intro v
  rw [energy_conjugate, overlap_transport]
  simpa only [U.symm.norm_map] using hgap (U.symm v)

end QDM


==> anc/lean/QDM/AppendixB/BornMeasurements.lean <==
import QDM.AppendixA.SpectralDensity
import QDM.AppendixB.IndependentQueries

/-!
# Born law for a finite orthonormal measurement

An arbitrary positive trace-one density operator gives nonnegative weights
summing to one. Readout expectations are actual operator traces, including
the squared readout. This closes the quantum-to-finite-law interface; the
specific Majorana matching channel still needs its separate construction.
-/

noncomputable section
namespace QDM.BornMeasurements

open scoped InnerProductSpace

variable {E ι : Type*} [NormedAddCommGroup E] [InnerProductSpace ℂ E]
  [FiniteDimensional ℂ E] [Fintype ι]

def bornWeight (ρ : DensityState E) (b : OrthonormalBasis ι ℂ E) (i : ι) : ℝ :=
  energy ρ.operator (b i)

theorem bornWeight_nonneg (ρ : DensityState E) (b : OrthonormalBasis ι ℂ E) (i : ι) :
    0 ≤ bornWeight ρ b i := by
  rw [bornWeight, ← ρ.fidelity_eq_expectation]
  exact Finset.sum_nonneg (fun j _ => mul_nonneg
    (ρ.spectralEnsemble.weight_nonneg j) (sq_nonneg _))

theorem bornWeight_sum (ρ : DensityState E) (b : OrthonormalBasis ι ℂ E) :
    ∑ i, bornWeight ρ b i = 1 := by
  simp_rw [bornWeight, ← ρ.fidelity_eq_expectation, Ensemble.fidelity, overlap]
  rw [Finset.sum_comm]
  simp_rw [← Finset.mul_sum, b.sum_sq_norm_inner_right, ρ.spectralEnsemble.normalized]
  simpa using ρ.spectralEnsemble.weight_sum

def diagonalReadout (b : OrthonormalBasis ι ℂ E) (x : ι → ℝ) : E →ₗ[ℂ] E :=
  ∑ i, (x i : ℂ) • (InnerProductSpace.rankOne ℂ (b i) (b i)).toLinearMap

omit [FiniteDimensional ℂ E] in
theorem energy_diagonalReadout (b : OrthonormalBasis ι ℂ E) (x : ι → ℝ) (v : E) :
    energy (diagonalReadout b x) v = ∑ i, x i * overlap (b i) v := by
  simp only [energy, diagonalReadout, LinearMap.sum_apply, LinearMap.smul_apply,
    ContinuousLinearMap.coe_coe, InnerProductSpace.rankOne_apply, inner_sum,
    inner_smul_right, Complex.re_sum, smul_smul]
  apply Finset.sum_congr rfl
  intro i _
  rw [mul_assoc, ← inner_conj_symm v (b i), Complex.mul_conj]
  simp [overlap, Complex.mul_re, Complex.normSq_eq_norm_sq, norm_inner_symm,
    -Complex.ofReal_pow]

theorem expectation_eq_trace (ρ : DensityState E) (b : OrthonormalBasis ι ℂ E)
    (x : ι → ℝ) :
    (∑ i, bornWeight ρ b i * x i) =
      (LinearMap.trace ℂ E ((diagonalReadout b x).comp ρ.operator)).re := by
  rw [← ρ.spectral_decomposition, ρ.spectralEnsemble.trace_energy]
  simp_rw [Ensemble.meanEnergy, energy_diagonalReadout]
  simp_rw [bornWeight, ← ρ.fidelity_eq_expectation, Ensemble.fidelity,
    Finset.sum_mul, Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro j _
  apply Finset.sum_congr rfl
  intro i _
  ring

omit [FiniteDimensional ℂ E] in
theorem diagonalReadout_apply_basis (b : OrthonormalBasis ι ℂ E)
    (x : ι → ℝ) (j : ι) : diagonalReadout b x (b j) = (x j : ℂ) • b j := by
  classical
  simp only [diagonalReadout, LinearMap.sum_apply, LinearMap.smul_apply,
    ContinuousLinearMap.coe_coe, InnerProductSpace.rankOne_apply]
  rw [Finset.sum_eq_single j]
  · simp [inner_self_eq_norm_sq_to_K, b.norm_eq_one]
  · intro i _ hij
    rw [b.orthonormal.2 hij]
    simp
  · simp

omit [FiniteDimensional ℂ E] in
theorem diagonalReadout_comp (b : OrthonormalBasis ι ℂ E) (x y : ι → ℝ) :
    (diagonalReadout b x).comp (diagonalReadout b y) =
      diagonalReadout b (fun i => x i * y i) := by
  apply b.toBasis.ext
  intro i
  simp only [LinearMap.comp_apply, OrthonormalBasis.coe_toBasis,
    diagonalReadout_apply_basis, map_smul, smul_smul, Complex.ofReal_mul]
  rw [mul_comm]

theorem second_moment_eq_trace (ρ : DensityState E) (b : OrthonormalBasis ι ℂ E)
    (x : ι → ℝ) :
    (∑ i, bornWeight ρ b i * x i ^ 2) =
      (LinearMap.trace ℂ E
        (((diagonalReadout b x).comp (diagonalReadout b x)).comp ρ.operator)).re := by
  rw [diagonalReadout_comp]
  rw [show (fun i => x i * x i) = (fun i => x i ^ 2) by funext i; ring]
  exact expectation_eq_trace ρ b (fun i => x i ^ 2)

/-- A setting is sampled without inspecting the state or earlier outcomes.
The outcome law is then the Born law in that setting's orthonormal basis. -/
def recordWeight {S : Type*} (ρ : DensityState E) (w : S → ℝ)
    (b : S → OrthonormalBasis ι ℂ E) (ω : S × ι) : ℝ :=
  w ω.1 * bornWeight ρ (b ω.1) ω.2

theorem recordWeight_nonneg {S : Type*} (ρ : DensityState E)
    (w : S → ℝ) (hw : ∀ s, 0 ≤ w s) (b : S → OrthonormalBasis ι ℂ E)
    (ω : S × ι) : 0 ≤ recordWeight ρ w b ω :=
  mul_nonneg (hw ω.1) (bornWeight_nonneg ρ (b ω.1) ω.2)

theorem recordWeight_sum {S : Type*} [Fintype S] (ρ : DensityState E)
    (w : S → ℝ) (hw1 : ∑ s, w s = 1) (b : S → OrthonormalBasis ι ℂ E) :
    ∑ ω, recordWeight ρ w b ω = 1 := by
  simp only [recordWeight, Fintype.sum_prod_type, ← Finset.mul_sum, bornWeight_sum,
    mul_one, hw1]

/-- One-record moments are traces of the actual diagonal readout operators.
The case `d=1` is unbiasedness; `d=2` is the raw second moment. -/
theorem record_moment {S : Type*} [Fintype S] (ρ : DensityState E)
    (w : S → ℝ) (b : S → OrthonormalBasis ι ℂ E) (x : S → ι → ℝ) (d : ℕ) :
    (∑ ω, recordWeight ρ w b ω * (x ω.1 ω.2) ^ d) =
      ∑ s, w s * (LinearMap.trace ℂ E
        ((diagonalReadout (b s) (fun i => (x s i) ^ d)).comp ρ.operator)).re := by
  rw [Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro s _
  simp only [recordWeight, mul_assoc, ← Finset.mul_sum]
  rw [expectation_eq_trace]

end QDM.BornMeasurements


==> anc/lean/QDM/AppendixB/GaussianReadout.lean <==
import QDM.AppendixA.GaussianRotations
import QDM.AppendixB.OccupationReadout
import QDM.AppendixB.MatchingReadout
import Mathlib.Analysis.InnerProductSpace.Adjoint

/-! Gaussian-circuit measurement bases and their calibrated parity readouts. -/

noncomputable section
namespace QDM.GaussianReadout
open Matrix QDM.JordanWigner QDM.OccupationReadout QDM.BornMeasurements

/-- The isometry is obtained from the actual unitary matrix, with its adjoint
as inverse. This supplies a physical basis to the existing Born-law proofs. -/
def matrixIsometry {n : ℕ} (U : Operator n) (hU : Uᴴ * U = 1) :
    FockSpace n ≃ₗᵢ[ℂ] FockSpace n :=
  have hleft : Uᴴ.toEuclideanLin.comp U.toEuclideanLin = LinearMap.id := by
    rw [← Matrix.toLpLin_mul 2 2 2, hU, Matrix.toLpLin_one]
  have hright : U.toEuclideanLin.comp Uᴴ.toEuclideanLin = LinearMap.id := by
    rw [← Matrix.toLpLin_mul 2 2 2, mul_eq_one_comm.mp hU, Matrix.toLpLin_one]
  { U.toEuclideanLin with
    invFun := Uᴴ.toEuclideanLin
    left_inv := fun v => LinearMap.congr_fun hleft v
    right_inv := fun v => LinearMap.congr_fun hright v
    norm_map' := (LinearMap.norm_map_iff_inner_map_map U.toEuclideanLin).mpr (by
      intro v w
      calc
        _ = inner ℂ v (Uᴴ.toEuclideanLin (U.toEuclideanLin w)) := by
          rw [Matrix.toEuclideanLin_conjTranspose_eq_adjoint,
            LinearMap.adjoint_inner_right]
        _ = inner ℂ v w := by
          change inner ℂ v ((Uᴴ.toEuclideanLin.comp U.toEuclideanLin) w) = _
          rw [hleft, LinearMap.id_apply]) }

theorem matrixIsometry_conjugate {n : ℕ} (U : Operator n) (hU : Uᴴ * U = 1)
    (M : Operator n) :
    conjugate (matrixIsometry U hU) M.toEuclideanLin = (U * M * Uᴴ).toEuclideanLin := by
  apply LinearMap.ext
  intro v
  change U.toEuclideanLin (M.toEuclideanLin (Uᴴ.toEuclideanLin v)) = _
  rw [Matrix.toLpLin_mul 2 2 2, Matrix.toLpLin_mul 2 2 2]
  rfl

def pairList {n : ℕ} (L : List (Fin n)) : List (Fin n × Bool) :=
  L.flatMap (fun j => [(j,false),(j,true)])

theorem paired_word_readout {n : ℕ} (L : List (Fin n)) :
    ((-Complex.I)^L.length) • word (pairList L) =
      Matrix.diagonal (fun s => (parityReadout L s : ℂ)) := by
  rw [← (joint_parity_readout L).1]
  induction L with
  | nil => simp [pairList, word]
  | cons j L ih =>
    simp only [pairList, List.flatMap_cons, List.length_cons, word, List.map_append,
      List.map_cons, List.map_nil, List.prod_append, List.prod_cons, List.prod_nil,
      mul_one] at ih ⊢
    rw [← ih, Matrix.smul_mul, Matrix.mul_smul, smul_smul, pow_succ']

/-- A concrete circuit's occupation basis measures its conjugated paired words. -/
theorem circuit_parity_readout {n : ℕ} (C : List (PlaneGate n)) (L : List (Fin n)) :
    let U := circuitMatrix C
    let b := (basis n).map (matrixIsometry U (circuitMatrix_unitary C).1).symm
    diagonalReadout b (parityReadout L) =
      (Uᴴ * (((-Complex.I)^L.length) • word (pairList L)) * U).toEuclideanLin := by
  dsimp only
  rw [transported_parity_readout]
  have h := matrixIsometry_conjugate (circuitMatrix C)ᴴ (by
    simpa using (circuitMatrix_unitary C).2)
    (((-Complex.I)^L.length) • word (pairList L))
  have he : (matrixIsometry (circuitMatrix C) (circuitMatrix_unitary C).1).symm =
      matrixIsometry (circuitMatrix C)ᴴ (by simpa using (circuitMatrix_unitary C).2) := by
    ext v
    rfl
  simp only [Matrix.conjTranspose_conjTranspose] at h
  rw [he, ← h]
  congr 1
  rw [parityOperator, (joint_parity_readout L).1, paired_word_readout]

private theorem pairList_mem {n : ℕ} (L : List (Fin n)) (j : Fin n) (b : Bool) :
    (j,b) ∈ pairList L ↔ j ∈ L := by
  cases b <;> simp [pairList, List.mem_flatMap, Prod.mk.injEq]

private theorem pairList_nodup {n : ℕ} (L : List (Fin n)) (hL : L.Nodup) :
    (pairList L).Nodup := by
  induction L with
  | nil => simp [pairList]
  | cons j L ih =>
    obtain ⟨hj, hL⟩ := List.nodup_cons.mp hL
    change ((j,false) :: (j,true) :: pairList L).Nodup
    simp [List.nodup_cons, pairList_mem, hj, ih hL]

private theorem pairList_set {n : ℕ} (S : Finset (Fin n)) :
    (pairList S.toList).toFinset = QDM.MatchingProbability.pairUnion S := by
  ext ⟨j,b⟩
  simp [pairList_mem, QDM.MatchingProbability.pairUnion]

private theorem sign_product_sq {α : Type*} (L : List α) (s : α → ℝ)
    (hs : ∀ p, s p ^ 2 = 1) : (L.map s).prod ^ 2 = 1 := by
  induction L with
  | nil => simp
  | cons p L ih => simp [mul_pow, hs, ih]

def momentOperator {n : ℕ} (k : ℕ) (A : Finset (Fin n × Bool)) :
    FockSpace n →ₗ[ℂ] FockSpace n :=
  ((Complex.I^k) • word A.toList).toEuclideanLin

private theorem diagonalReadout_scale {n : ℕ}
    (b : OrthonormalBasis (Occupation n) ℂ (FockSpace n))
    (d : ℝ) (x : Occupation n → ℝ) :
    diagonalReadout b (fun v => d * x v) = (d : ℂ) • diagonalReadout b x := by
  simp only [diagonalReadout, Complex.ofReal_mul, ← smul_smul, Finset.smul_sum]

/-- One Gaussian basis works for every coordinate surviving this matching.
It depends on the permutation only, never on the unknown density operator. -/
theorem matching_basis_exists {n : ℕ} (e : Equiv.Perm (Fin n × Bool)) :
    ∃ C : List (PlaneGate n),
    let b := (basis n).map (matrixIsometry (circuitMatrix C) (circuitMatrix_unitary C).1).symm
    ∀ (k : ℕ) (A : Finset (Fin n × Bool)),
      A.map e.toEmbedding ∈ QDM.MatchingProbability.pairFamily n k →
      ∃ x : Occupation n → ℝ, (∀ v, x v ^ 2 = 1) ∧
        diagonalReadout b x = momentOperator k A := by
  classical
  obtain ⟨C, signs, hs, hC⟩ := permutation_gaussian_lift e.symm
  refine ⟨C, ?_⟩
  dsimp only
  intro k A hA
  obtain ⟨S, hS, hSA⟩ := Finset.mem_image.mp hA
  have hSk : S.card = k := (Finset.mem_powersetCard.mp hS).2
  let L := pairList S.toList
  have hperm : (L.map e.symm).Perm A.toList := by
    apply List.perm_ext_iff_of_nodup
      ((pairList_nodup S.toList S.nodup_toList).map e.symm.injective) A.nodup_toList |>.mpr
    intro p
    have hm : p ∈ L.map e.symm ↔ e p ∈ QDM.MatchingProbability.pairUnion S := by
      simp only [List.mem_map]
      constructor
      · rintro ⟨q, hq, rfl⟩
        simpa [← pairList_set, L] using hq
      · intro hp
        exact ⟨e p, by simpa [← pairList_set, L] using hp, e.symm_apply_apply p⟩
    rw [hm, hSA]
    simp
  obtain ⟨s, hss, hword⟩ := word_perm_sign hperm
    ((pairList_nodup S.toList S.nodup_toList).map e.symm.injective)
  let d : ℝ := (-1)^k * (L.map signs).prod * s
  have hd : d^2 = 1 := by
    dsimp only [d]
    rw [mul_pow, mul_pow, sign_product_sq L signs hs, hss, mul_one, mul_one,
      ← pow_mul, Nat.mul_comm k 2, pow_mul]
    norm_num
  let b := (basis n).map (matrixIsometry (circuitMatrix C) (circuitMatrix_unitary C).1).symm
  have hdiag : diagonalReadout b (parityReadout S.toList) =
      (d : ℂ) • momentOperator k A := by
    rw [circuit_parity_readout]
    have ht := signed_word_transport (circuitMatrix C) (circuitMatrix_unitary C).2
      e.symm signs hC L
    rw [Matrix.mul_smul, Matrix.smul_mul, ht, hword]
    simp only [Finset.length_toList, hSk, smul_smul, momentOperator, map_smul,
      d, Complex.ofReal_mul, Complex.ofReal_pow, Complex.ofReal_neg, Complex.ofReal_one]
    rw [show (-Complex.I)^k = (-1 : ℂ)^k * Complex.I^k by rw [neg_pow]]
    congr 1
    ring
  refine ⟨fun v => d * parityReadout S.toList v, ?_, ?_⟩
  · intro v
    rw [mul_pow, hd, (joint_parity_readout S.toList).2, one_mul]
  · rw [diagonalReadout_scale, hdiag, smul_smul]
    have hd' : (d : ℂ) * d = 1 := by exact_mod_cast (by nlinarith [hd] : d*d = 1)
    rw [hd', one_smul]

def matchingCircuit {n : ℕ} (e : Equiv.Perm (Fin n × Bool)) : List (PlaneGate n) :=
  (matching_basis_exists e).choose

def matchingBasis {n : ℕ} (e : Equiv.Perm (Fin n × Bool)) :
    OrthonormalBasis (Occupation n) ℂ (FockSpace n) :=
  (basis n).map (matrixIsometry (circuitMatrix (matchingCircuit e))
    (circuitMatrix_unitary (matchingCircuit e)).1).symm

def matchingOutcome {n : ℕ} (k : ℕ) (A : Finset (Fin n × Bool))
    (e : Equiv.Perm (Fin n × Bool)) : Occupation n → ℝ :=
  if h : A.map e.toEmbedding ∈ QDM.MatchingProbability.pairFamily n k
  then ((matching_basis_exists e).choose_spec k A h).choose else fun _ => 0

theorem matching_calibration {n : ℕ} (k : ℕ) (A : Finset (Fin n × Bool))
    (e : Equiv.Perm (Fin n × Bool))
    (h : A.map e.toEmbedding ∈ QDM.MatchingProbability.pairFamily n k) :
    (∀ v, matchingOutcome k A e v ^ 2 = 1) ∧
    diagonalReadout (matchingBasis e) (matchingOutcome k A e) = momentOperator k A := by
  simp only [matchingOutcome, dite_eq_left h]
  exact ((matching_basis_exists e).choose_spec k A h).choose_spec

open QDM.MatchingProbability QDM.MatchingReadout

/-- The moments now follow from constructed Gaussian bases, without a supplied
readout identity or a promise about the unknown state. -/
theorem physical_matching_moments (n k : ℕ) (hk : k ≤ n)
    (A : Finset (Fin n × Bool)) (hA : A.card = 2*k) (ρ : DensityState (FockSpace n)) :
    let p := law n ρ matchingBasis
    (∑ ω, p ω * estimator k A (matchingOutcome k A) ω) =
      (LinearMap.trace ℂ (FockSpace n) ((momentOperator k A).comp ρ.operator)).re ∧
    (∑ ω, p ω * estimator k A (matchingOutcome k A) ω ^ 2) = inverseSurvival n k := by
  exact calibrated_moments n k hk A hA ρ matchingBasis (matchingOutcome k A)
    (momentOperator k A) (fun e h => (matching_calibration k A e h).2)
    (fun e h => (matching_calibration k A e h).1)

open QDM.QueryStatistics QDM.IndependentQueries

/-- All measurement settings are fixed independently of the state and outcomes.
The finite-copy probability bound reuses the proved median-of-means chain. -/
theorem physical_matching_queries {Q : Type*} [Fintype Q]
    (hQ : 0 < Fintype.card Q) (n k : ℕ) (hk : k ≤ n)
    (A : Q → Finset (Fin n × Bool)) (hA : ∀ q, (A q).card = 2*k)
    (ρ : DensityState (FockSpace n)) {ζ α : ℝ} (hζ : 0 < ζ) (hα : 0 < α) :
    (∑ ω : Fin (2 * halfGroups (Fintype.card Q) α + 1) →
      Fin (groupSize (inverseSurvival n k) ζ) →
        (Equiv.Perm (Fin n × Bool) × Occupation n),
      if ∃ q, ζ < ‖complexMedianOfMeans
        (fun z => (estimator k (A q) (matchingOutcome k (A q)) z : ℂ)) ω -
        ((LinearMap.trace ℂ (FockSpace n)
          ((momentOperator k (A q)).comp ρ.operator)).re : ℂ)‖
      then iidWeight (iidWeight (law n ρ matchingBasis)) ω else 0) ≤ α := by
  exact simultaneous_trace_estimation hQ n k hk A hA ρ matchingBasis
    (fun q => matchingOutcome k (A q)) (fun q => momentOperator k (A q))
    (fun q e h => (matching_calibration k (A q) e h).2)
    (fun q e h => (matching_calibration k (A q) e h).1) hζ hα

end QDM.GaussianReadout


==> anc/lean/QDM/AppendixB/IndependentQueries.lean <==
import Mathlib.Analysis.InnerProductSpace.PiL2
import Mathlib.Tactic

/-!
# Independently selected local queries

Components of `lem:na-independent`: the L² coefficient bound without
independence within a record, finite-law Chebyshev/union bounds, and removal
of conditioning on an independent pilot. The physical matching estimator,
its CAR second-moment identity, and median amplification are not assumed
formalized here. A finite record law describes finite measurement outcomes
and the finite classical random choices used in the manuscript.
-/

noncomputable section
namespace QDM.IndependentQueries

open scoped BigOperators

variable {ι Ω H : Type*} [Fintype ι] [Fintype Ω] [Fintype H]

def moment2 (p : Ω → ℝ) (X : Ω → ℂ) : ℝ :=
  ∑ ω, p ω * ‖X ω‖ ^ 2

def weightedVector (p : Ω → ℝ) (X : Ω → ℂ) : EuclideanSpace ℂ Ω :=
  WithLp.toLp 2 (fun ω => (Real.sqrt (p ω) : ℂ) * X ω)

theorem weightedVector_norm_sq (p : Ω → ℝ) (hp : ∀ ω, 0 ≤ p ω)
    (X : Ω → ℂ) : ‖weightedVector p X‖ ^ 2 = moment2 p X := by
  rw [EuclideanSpace.norm_sq_eq]
  apply Finset.sum_congr rfl
  intro ω _
  change ‖(Real.sqrt (p ω) : ℂ) * X ω‖ ^ 2 = p ω * ‖X ω‖ ^ 2
  simp only [norm_mul, Complex.norm_real,
    Real.norm_eq_abs, abs_of_nonneg (Real.sqrt_nonneg _), mul_pow,
    Real.sq_sqrt (hp ω)]

/-- Correlated observables within one record are permitted. -/
theorem linear_combination_moment2 (p : Ω → ℝ) (hp : ∀ ω, 0 ≤ p ω)
    (c : ι → ℂ) (X : ι → Ω → ℂ) {V : ℝ} (hV : 0 ≤ V)
    (hX : ∀ i, moment2 p (X i) ≤ V) :
    moment2 p (fun ω => ∑ i, c i * X i ω) ≤
      (∑ i, ‖c i‖) ^ 2 * V := by
  have hi (i : ι) : ‖weightedVector p (X i)‖ ≤ Real.sqrt V := by
    apply (sq_le_sq₀ (norm_nonneg _) (Real.sqrt_nonneg _)).mp
    rw [weightedVector_norm_sq p hp, Real.sq_sqrt hV]
    exact hX i
  have hv : weightedVector p (fun ω => ∑ i, c i * X i ω) =
      ∑ i, c i • weightedVector p (X i) := by
    ext ω
    simp [weightedVector, Finset.mul_sum, mul_left_comm]
  have hn : ‖weightedVector p (fun ω => ∑ i, c i * X i ω)‖ ≤
      (∑ i, ‖c i‖) * Real.sqrt V := by
    rw [hv]
    calc
      ‖∑ i, c i • weightedVector p (X i)‖ ≤
          ∑ i, ‖c i • weightedVector p (X i)‖ := norm_sum_le _ _
      _ = ∑ i, ‖c i‖ * ‖weightedVector p (X i)‖ := by simp [norm_smul]
      _ ≤ ∑ i, ‖c i‖ * Real.sqrt V :=
        Finset.sum_le_sum (fun i _ => mul_le_mul_of_nonneg_left (hi i) (norm_nonneg _))
      _ = (∑ i, ‖c i‖) * Real.sqrt V := (Finset.sum_mul ..).symm
  have hs := (sq_le_sq₀ (norm_nonneg _) (mul_nonneg
    (Finset.sum_nonneg (fun _ _ => norm_nonneg _)) (Real.sqrt_nonneg V))).mpr hn
  simpa only [weightedVector_norm_sq p hp, mul_pow, Real.sq_sqrt hV] using hs

def eventMass (p : Ω → ℝ) (bad : Ω → Prop) [DecidablePred bad] : ℝ :=
  ∑ ω, if bad ω then p ω else 0

/-- Squared-error Markov inequality; normalization is unnecessary. -/
theorem finite_chebyshev (p : Ω → ℝ) (hp : ∀ ω, 0 ≤ p ω)
    (X : Ω → ℂ) {a : ℝ} (ha : 0 < a) :
    eventMass p (fun ω => a ≤ ‖X ω‖) ≤ moment2 p X / a ^ 2 := by
  apply (le_div_iff₀ (sq_pos_of_pos ha)).mpr
  rw [eventMass, Finset.sum_mul]
  apply Finset.sum_le_sum
  intro ω _
  split_ifs with h
  · exact mul_le_mul_of_nonneg_left
      ((sq_le_sq₀ ha.le (norm_nonneg _)).mpr h) (hp ω)
  · simpa using mul_nonneg (hp ω) (sq_nonneg ‖X ω‖)

/-- A union of queries may share every measurement record. -/
theorem eventMass_union_le (p : Ω → ℝ) (hp : ∀ ω, 0 ≤ p ω)
    (bad : ι → Ω → Prop) [∀ i, DecidablePred (bad i)] :
    eventMass p (fun ω => ∃ i, bad i ω) ≤ ∑ i, eventMass p (bad i) := by
  classical
  unfold eventMass
  rw [Finset.sum_comm]
  apply Finset.sum_le_sum
  intro ω _
  have hn (j : ι) : 0 ≤ (if bad j ω then p ω else 0) := by
    split_ifs
    · exact hp ω
    · exact le_refl 0
  by_cases h : ∃ i, bad i ω
  · obtain ⟨i, hi⟩ := h
    have hs := Finset.single_le_sum (s := Finset.univ)
      (f := fun j => if bad j ω then p ω else 0)
      (fun j _ => hn j) (Finset.mem_univ i)
    simpa [hi, show ∃ j, bad j ω from ⟨i, hi⟩] using hs
  · simpa [h] using
      (Finset.sum_nonneg (s := Finset.univ) (fun j _ => hn j))

/-- The product law is essential: the query can depend arbitrarily on the
pilot `h`, but the second bank has the same law `q` for every pilot. -/
theorem independent_pilot_failure (p : H → ℝ) (q : Ω → ℝ)
    (hp : ∀ h, 0 ≤ p h) (hp1 : ∑ h, p h = 1)
    (bad : H → Ω → Prop) [∀ h, DecidablePred (bad h)] {α : ℝ}
    (hrow : ∀ h, eventMass q (bad h) ≤ α) :
    (∑ h, ∑ ω, if bad h ω then p h * q ω else 0) ≤ α := by
  have heq (h : H) : (∑ ω, if bad h ω then p h * q ω else 0) =
      p h * eventMass q (bad h) := by
    rw [eventMass, Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro ω _
    split_ifs <;> simp
  simp_rw [heq]
  calc
    ∑ h, p h * eventMass q (bad h) ≤ ∑ h, p h * α :=
      Finset.sum_le_sum (fun h _ => mul_le_mul_of_nonneg_left (hrow h) (hp h))
    _ = α := by rw [← Finset.sum_mul, hp1, one_mul]

end QDM.IndependentQueries


==> anc/lean/QDM/AppendixB/MatchingProbability.lean <==
import Mathlib.Data.Fintype.Perm
import Mathlib.Logic.Equiv.Fintype
import Mathlib.Data.Finset.Powerset
import Mathlib.Tactic

/-!
# Matching survival under uniform relabeling

The measurement setting is a uniformly chosen permutation of paired axes.
The surviving degree-2k coordinate sets are the relabeled unions of k pairs.
No survival probability is postulated.
-/

noncomputable section
namespace QDM.MatchingProbability

open scoped BigOperators
variable {α : Type*} [Fintype α] [DecidableEq α]

theorem exists_relabel (A B : Finset α) (h : A.card = B.card) :
    ∃ e : Equiv.Perm α, A.map e.toEmbedding = B := by
  let e := (Finset.equivOfCardEq h).extendSubtype
  refine ⟨e, Finset.eq_of_subset_of_card_le ?_ ?_⟩
  · intro x hx
    obtain ⟨a, ha, rfl⟩ := Finset.mem_map.mp hx
    exact (Finset.equivOfCardEq h).extendSubtype_mem a ha
  · simpa using h.ge

def hitCount (family : Finset (Finset α)) (A : Finset α) : ℝ :=
  ∑ e : Equiv.Perm α, if A.map e.toEmbedding ∈ family then 1 else 0

theorem hitCount_eq (family : Finset (Finset α)) (A B : Finset α)
    (h : A.card = B.card) : hitCount family A = hitCount family B := by
  obtain ⟨e, he⟩ := exists_relabel A B h
  have hm (g : Equiv.Perm α) : A.map (g * e).toEmbedding = B.map g.toEmbedding := by
    rw [← he, Finset.map_map]
    rfl
  have hs := Equiv.sum_comp (Equiv.mulRight e)
    (fun g : Equiv.Perm α => if A.map g.toEmbedding ∈ family then (1 : ℝ) else 0)
  simpa only [Equiv.coe_mulRight, hm, hitCount] using hs.symm

omit [DecidableEq α] in
theorem relabel_sum (e : Equiv.Perm α) (k : ℕ) (f : Finset α → ℝ) :
    (∑ A ∈ Finset.univ.powersetCard k, f (A.map e.toEmbedding)) =
      ∑ A ∈ Finset.univ.powersetCard k, f A := by
  apply Finset.sum_bij (fun A _ => A.map e.toEmbedding)
  · intro A hA
    simpa only [Finset.mem_powersetCard, Finset.subset_univ, Finset.card_map,
      true_and] using hA
  · intro A _ B _ h
    exact Finset.map_injective e.toEmbedding h
  · intro B hB
    refine ⟨B.map e.symm.toEmbedding, ?_, ?_⟩
    · simpa only [Finset.mem_powersetCard, Finset.subset_univ, Finset.card_map,
        true_and] using hB
    · ext x
      simp
  · intro A _
    rfl

theorem uniform_relabeling (family : Finset (Finset α)) (A : Finset α)
    (hf : ∀ B ∈ family, B.card = A.card) :
    hitCount family A / Fintype.card (Equiv.Perm α) =
      (family.card : ℝ) / (Fintype.card α).choose A.card := by
  let level : Finset (Finset α) := Finset.univ.powersetCard A.card
  have hsub : family ⊆ level := by
    intro B hB
    exact Finset.mem_powersetCard.mpr ⟨Finset.subset_univ _, hf B hB⟩
  have hc : (∑ B ∈ level, hitCount family B) =
      (level.card : ℝ) * hitCount family A := by
    have he (B : Finset α) (hB : B ∈ level) : hitCount family B = hitCount family A :=
      hitCount_eq family B A (Finset.mem_powersetCard.mp hB).2
    simp_rw [Finset.sum_congr rfl he]
    simp
  have hr : (∑ B ∈ level, hitCount family B) =
      (Fintype.card (Equiv.Perm α) : ℝ) * family.card := by
    unfold hitCount
    rw [Finset.sum_comm]
    have he (e : Equiv.Perm α) :
        (∑ B ∈ level, if B.map e.toEmbedding ∈ family then (1 : ℝ) else 0) =
          family.card := by
      change (∑ B ∈ Finset.univ.powersetCard A.card,
        (fun C => if C ∈ family then (1 : ℝ) else 0) (B.map e.toEmbedding)) = _
      rw [relabel_sum e A.card (fun C => if C ∈ family then (1 : ℝ) else 0)]
      change (∑ B ∈ level, if B ∈ family then (1 : ℝ) else 0) = _
      simp [Finset.sum_ite_mem, Finset.inter_eq_right.mpr hsub]
    simp_rw [he]
    simp
  have hpos : 0 < (Fintype.card α).choose A.card := Nat.choose_pos (Finset.card_le_univ A)
  have hperm : (0 : ℝ) < Fintype.card (Equiv.Perm α) := by exact_mod_cast Fintype.card_pos
  rw [Finset.card_powersetCard, Finset.card_univ] at hc
  apply (div_eq_div_iff (ne_of_gt hperm) (by exact_mod_cast hpos.ne')).mpr
  rw [hr] at hc
  nlinarith [hc]

def pairUnion {n : ℕ} (S : Finset (Fin n)) : Finset (Fin n × Bool) :=
  S ×ˢ Finset.univ

theorem pairUnion_injective (n : ℕ) : Function.Injective (@pairUnion n) := by
  intro S T h
  ext i
  have hi := congrArg (fun U => (i, false) ∈ U) h
  simpa [pairUnion] using hi

def pairFamily (n k : ℕ) : Finset (Finset (Fin n × Bool)) :=
  (Finset.univ.powersetCard k).image pairUnion

/-- Exact survival probability for degree `2*k`, derived from a uniform permutation
of `2*n` axes. The standard matching consists of `(i,false),(i,true)`. -/
theorem matching_survival (n k : ℕ) (A : Finset (Fin n × Bool))
    (hA : A.card = 2 * k) :
    hitCount (pairFamily n k) A / Fintype.card (Equiv.Perm (Fin n × Bool)) =
      (n.choose k : ℝ) / (2 * n).choose (2 * k) := by
  have hf : ∀ B ∈ pairFamily n k, B.card = A.card := by
    intro B hB
    obtain ⟨S, hS, rfl⟩ := Finset.mem_image.mp hB
    have hc := (Finset.mem_powersetCard.mp hS).2
    simp [pairUnion, Finset.card_product, hc, hA, Nat.mul_comm]
  have hcard : (pairFamily n k).card = n.choose k := by
    rw [pairFamily, Finset.card_image_of_injective _ (pairUnion_injective n)]
    simp
  simpa [hcard, hA, Fintype.card_prod, Nat.mul_comm] using
    uniform_relabeling (pairFamily n k) A hf

/-- Inverse probability for one degree-`2*k` coordinate. -/
def inverseSurvival (n k : ℕ) : ℝ :=
  ((2 * n).choose (2 * k) : ℝ) / n.choose k

private theorem inverseSurvival_succ (n k : ℕ) (hk : k < n) :
    inverseSurvival n (k + 1) =
      inverseSurvival n k * (2 * n - 2 * k - 1) / (2 * k + 1) := by
  have h1 := Nat.choose_succ_right_eq (2 * n) (2 * k)
  have h2 := Nat.choose_succ_right_eq (2 * n) (2 * k + 1)
  have h3 := Nat.choose_succ_right_eq n k
  have h1r : ((2*n).choose (2*k+1) : ℝ) * (2*k+1) =
      ((2*n).choose (2*k) : ℝ) * (2*n-2*k) := by
    have hh := congrArg (fun a : ℕ => (a : ℝ)) h1
    push_cast [Nat.cast_sub (show 2*k ≤ 2*n by omega)] at hh
    exact hh
  have h2r : ((2*n).choose (2*(k+1)) : ℝ) * (2*k+2) =
      ((2*n).choose (2*k+1) : ℝ) * (2*n-2*k-1) := by
    have hsub : 2 * k + 1 ≤ 2 * n := by omega
    have hh := congrArg (fun a : ℕ => (a : ℝ)) h2
    push_cast [Nat.cast_sub hsub] at hh
    rw [show 2*(k+1) = 2*k+1+1 by omega]
    convert hh using 1 <;> ring
  have h3r : (n.choose (k+1) : ℝ) * (k+1) = (n.choose k : ℝ) * (n-k) := by
    have hh := congrArg (fun a : ℕ => (a : ℝ)) h3
    push_cast [Nat.cast_sub (Nat.le_of_lt hk)] at hh
    exact hh
  have hmul : ((2*n).choose (2*(k+1)) : ℝ) * (2*k+1) * n.choose k =
      ((2*n).choose (2*k) : ℝ) * (2*n-2*k-1) * n.choose (k+1) := by
    apply mul_right_cancel₀ (show (2 * ((k : ℝ) + 1)) ≠ 0 by positivity)
    calc
      _ = (((2*n).choose (2*(k+1)) : ℝ) * (2*k+2)) *
          (2*k+1) * n.choose k := by ring
      _ = (((2*n).choose (2*k+1) : ℝ) * (2*k+1)) *
          (2*n-2*k-1) * n.choose k := by rw [h2r]; ring
      _ = ((2*n).choose (2*k) : ℝ) * (2*n-2*k-1) *
          ((n.choose k : ℝ) * (n-k)) * 2 := by rw [h1r]; ring
      _ = _ := by rw [← h3r]; ring
  have hb : (n.choose k : ℝ) ≠ 0 := by exact_mod_cast (Nat.choose_pos hk.le).ne'
  have hb' : (n.choose (k+1) : ℝ) ≠ 0 := by
    exact_mod_cast (Nat.choose_pos hk).ne'
  unfold inverseSurvival
  apply (div_eq_iff hb').mpr
  field_simp
  nlinarith [hmul]

/-- For fixed degree the inverse survival probability is polynomial in the mode
count. No conditioning or state-dependent promise is used. -/
theorem inverseSurvival_bound (n k : ℕ) (hk : k ≤ n) :
    0 < inverseSurvival n k ∧ inverseSurvival n k ≤ (2 * (n : ℝ)) ^ k := by
  have hpos : 0 < inverseSurvival n k := by
    unfold inverseSurvival
    exact div_pos (by exact_mod_cast Nat.choose_pos (show 2*k ≤ 2*n by omega))
      (by exact_mod_cast Nat.choose_pos hk)
  refine ⟨hpos, ?_⟩
  clear hpos
  induction k with
  | zero => simp [inverseSurvival]
  | succ k ih =>
    have hkn : k < n := hk
    rw [inverseSurvival_succ n k hkn]
    have hi := ih (Nat.le_of_lt hkn)
    have hw : 0 ≤ inverseSurvival n k := by unfold inverseSurvival; positivity
    have hr : (2 * (n : ℝ) - 2 * k - 1) / (2*k+1) ≤ 2*n := by
      apply (div_le_iff₀ (by positivity)).mpr
      nlinarith [show (0 : ℝ) ≤ n by positivity, show (0 : ℝ) ≤ k by positivity]
    calc
      _ = inverseSurvival n k * ((2 * (n : ℝ) - 2*k-1) / (2*k+1)) := by ring
      _ ≤ inverseSurvival n k * (2*n) := mul_le_mul_of_nonneg_left hr hw
      _ ≤ (2*(n:ℝ))^k * (2*n) := mul_le_mul_of_nonneg_right hi (by positivity)
      _ = _ := (pow_succ _ _).symm

/-- The actual survival fraction times the inverse-probability weight is one. -/
theorem matching_calibration (n k : ℕ) (hk : k ≤ n)
    (A : Finset (Fin n × Bool)) (hA : A.card = 2*k) :
    (hitCount (pairFamily n k) A / Fintype.card (Equiv.Perm (Fin n × Bool))) *
      inverseSurvival n k = 1 := by
  rw [matching_survival n k A hA, inverseSurvival]
  have h0 : (n.choose k : ℝ) ≠ 0 := by exact_mod_cast (Nat.choose_pos hk).ne'
  have h1 : ((2*n).choose (2*k) : ℝ) ≠ 0 := by
    exact_mod_cast (Nat.choose_pos (show 2*k ≤ 2*n by omega)).ne'
  field_simp

end QDM.MatchingProbability


==> anc/lean/QDM/AppendixB/MatchingReadout.lean <==
import QDM.AppendixB.BornMeasurements
import QDM.AppendixB.MatchingProbability
import QDM.AppendixB.QueryAcquisition

/-!
# Calibrated readout on surviving matching settings

The basis and its signed parity readout are explicit inputs. On a surviving
setting the diagonal readout must equal the desired operator; this is an
operator identity, not an assumed statistical mean. The matching probability,
unbiasedness and second moment are then derived. Construction of the physical
Majorana bases and the rotated-involution cancellation remain separate.
-/

noncomputable section
namespace QDM.MatchingReadout

open QDM.BornMeasurements QDM.MatchingProbability
open scoped BigOperators

variable {E ι : Type*} [NormedAddCommGroup E] [InnerProductSpace ℂ E]
  [FiniteDimensional ℂ E] [Fintype ι]

def estimator {n : ℕ} (k : ℕ) (A : Finset (Fin n × Bool))
    (x : Equiv.Perm (Fin n × Bool) → ι → ℝ)
    (ω : Equiv.Perm (Fin n × Bool) × ι) : ℝ :=
  if A.map ω.1.toEmbedding ∈ pairFamily n k then inverseSurvival n k * x ω.1 ω.2 else 0

/-- First and second moments under the actual randomized Born measurement law.
The readout is a signed parity on each surviving setting. -/
theorem calibrated_moments (n k : ℕ) (hk : k ≤ n)
    (A : Finset (Fin n × Bool)) (hA : A.card = 2*k)
    (ρ : DensityState E) (b : Equiv.Perm (Fin n × Bool) → OrthonormalBasis ι ℂ E)
    (x : Equiv.Perm (Fin n × Bool) → ι → ℝ) (W : E →ₗ[ℂ] E)
    (hW : ∀ e, A.map e.toEmbedding ∈ pairFamily n k → diagonalReadout (b e) (x e) = W)
    (hx : ∀ e, A.map e.toEmbedding ∈ pairFamily n k → ∀ i, x e i ^ 2 = 1) :
    let p := recordWeight ρ (fun _ => (Fintype.card (Equiv.Perm (Fin n × Bool)) : ℝ)⁻¹) b
    (∑ ω, p ω * estimator k A x ω) = (LinearMap.trace ℂ E (W.comp ρ.operator)).re ∧
    (∑ ω, p ω * estimator k A x ω ^ 2) = inverseSurvival n k := by
  dsimp only
  let c : ℝ := (Fintype.card (Equiv.Perm (Fin n × Bool)) : ℝ)⁻¹
  let r := inverseSurvival n k
  have hcal : (∑ e : Equiv.Perm (Fin n × Bool),
      if A.map e.toEmbedding ∈ pairFamily n k then (1 : ℝ) else 0) * c * r = 1 := by
    simpa only [hitCount, div_eq_mul_inv, c, r] using matching_calibration n k hk A hA
  constructor
  · rw [Fintype.sum_prod_type]
    have he (e : Equiv.Perm (Fin n × Bool)) :
        (∑ i, recordWeight ρ (fun _ => c) b (e,i) * estimator k A x (e,i)) =
          (if A.map e.toEmbedding ∈ pairFamily n k then 1 else 0) * c * r *
            (LinearMap.trace ℂ E (W.comp ρ.operator)).re := by
      by_cases h : A.map e.toEmbedding ∈ pairFamily n k
      · simp only [recordWeight, estimator, h, ite_true]
        calc
          _ = c * r * (∑ i, bornWeight ρ (b e) i * x e i) := by
            rw [Finset.mul_sum]; apply Finset.sum_congr rfl; intro i _; ring
          _ = _ := by rw [expectation_eq_trace, hW e h]; ring
      · simp [recordWeight, estimator, h]
    change (∑ e, ∑ i, recordWeight ρ (fun _ => c) b (e,i) * estimator k A x (e,i)) = _
    simp_rw [he]
    rw [← Finset.sum_mul, ← Finset.sum_mul, ← Finset.sum_mul, hcal, one_mul]
  · rw [Fintype.sum_prod_type]
    have he (e : Equiv.Perm (Fin n × Bool)) :
        (∑ i, recordWeight ρ (fun _ => c) b (e,i) * estimator k A x (e,i) ^ 2) =
          (if A.map e.toEmbedding ∈ pairFamily n k then 1 else 0) * c * r ^ 2 := by
      by_cases h : A.map e.toEmbedding ∈ pairFamily n k
      · simp only [recordWeight, estimator, h, ite_true, mul_pow, hx e h, mul_one]
        calc
          _ = c * r ^ 2 * (∑ i, bornWeight ρ (b e) i) := by
            rw [Finset.mul_sum]; apply Finset.sum_congr rfl; intro i _; ring
          _ = _ := by rw [bornWeight_sum]; ring
      · simp [recordWeight, estimator, h]
    change (∑ e, ∑ i, recordWeight ρ (fun _ => c) b (e,i) * estimator k A x (e,i)^2) = _
    simp_rw [he]
    rw [← Finset.sum_mul, ← Finset.sum_mul]
    calc
      _ = ((∑ e : Equiv.Perm (Fin n × Bool),
          if A.map e.toEmbedding ∈ pairFamily n k then (1 : ℝ) else 0) * c * r) * r := by ring
      _ = r := by rw [hcal, one_mul]

def law (n : ℕ) (ρ : DensityState E)
    (b : Equiv.Perm (Fin n × Bool) → OrthonormalBasis ι ℂ E) :
    Equiv.Perm (Fin n × Bool) × ι → ℝ :=
  recordWeight ρ (fun _ => (Fintype.card (Equiv.Perm (Fin n × Bool)) : ℝ)⁻¹) b

theorem law_valid (n : ℕ) (ρ : DensityState E)
    (b : Equiv.Perm (Fin n × Bool) → OrthonormalBasis ι ℂ E) :
    (∀ ω, 0 ≤ law n ρ b ω) ∧ ∑ ω, law n ρ b ω = 1 := by
  refine ⟨recordWeight_nonneg ρ _ (by intro e; positivity) b, ?_⟩
  apply recordWeight_sum
  have h : (Fintype.card (Equiv.Perm (Fin n × Bool)) : ℝ) ≠ 0 := by
    exact_mod_cast Fintype.card_ne_zero
  simp [h]

open QDM.QueryStatistics QDM.IndependentQueries

/-- A prescribed bank of randomized Born measurements simultaneously estimates
the operator traces. Queries share records; no independence between their
readouts is assumed. Only the state copies are independent. -/
theorem simultaneous_trace_estimation {Q : Type*} [Fintype Q]
    (hQ : 0 < Fintype.card Q) (n k : ℕ) (hk : k ≤ n)
    (A : Q → Finset (Fin n × Bool)) (hA : ∀ q, (A q).card = 2*k)
    (ρ : DensityState E) (b : Equiv.Perm (Fin n × Bool) → OrthonormalBasis ι ℂ E)
    (x : Q → Equiv.Perm (Fin n × Bool) → ι → ℝ) (W : Q → E →ₗ[ℂ] E)
    (hW : ∀ q e, (A q).map e.toEmbedding ∈ pairFamily n k →
      diagonalReadout (b e) (x q e) = W q)
    (hx : ∀ q e, (A q).map e.toEmbedding ∈ pairFamily n k → ∀ i, x q e i ^ 2 = 1)
    {ζ α : ℝ} (hζ : 0 < ζ) (hα : 0 < α) :
    (∑ ω : Fin (2 * halfGroups (Fintype.card Q) α + 1) →
      Fin (groupSize (inverseSurvival n k) ζ) → (Equiv.Perm (Fin n × Bool) × ι),
      if ∃ q, ζ < ‖complexMedianOfMeans (fun z => (estimator k (A q) (x q) z : ℂ)) ω -
        ((LinearMap.trace ℂ E ((W q).comp ρ.operator)).re : ℂ)‖
      then iidWeight (iidWeight (law n ρ b)) ω else 0) ≤ α := by
  classical
  have hm := fun q => calibrated_moments n k hk (A q) (hA q) ρ b (x q) (W q) (hW q) (hx q)
  have hmean (q : Q) : complexMean (law n ρ b)
      (fun z => (estimator k (A q) (x q) z : ℂ)) =
      ((LinearMap.trace ℂ E ((W q).comp ρ.operator)).re : ℂ) := by
    simpa only [complexMean, law, ← Complex.ofReal_mul, ← Complex.ofReal_sum] using
      congrArg (fun y : ℝ => (y : ℂ)) (hm q).1
  have hmoment (q : Q) : moment2 (law n ρ b)
      (fun z => (estimator k (A q) (x q) z : ℂ)) ≤ inverseSurvival n k := by
    simpa only [moment2, law, Complex.norm_real, Real.norm_eq_abs, sq_abs] using
      le_of_eq (hm q).2
  have h := prescribed_independent_queries hQ (law n ρ b)
    (law_valid n ρ b).1 (law_valid n ρ b).2
    (fun _ : Unit => (1 : ℝ)) (by simp) (by simp)
    (fun _ q z => (estimator k (A q) (x q) z : ℂ)) (fun _ _ => 1)
    (by intros; norm_num) hζ hα (by intro _ q; simpa using hmoment q)
  simpa only [hmean, one_mul, Finset.univ_unique, Finset.sum_singleton] using h

end QDM.MatchingReadout


==> anc/lean/QDM/AppendixB/MedianQueries.lean <==
import QDM.AppendixB.QueryStatistics
import Mathlib.Data.Fin.Tuple.Sort

/-! Actual sorted medians and their finite-sample error guarantee. -/

noncomputable section
namespace QDM.QueryStatistics

open QDM.IndependentQueries

def median {m : ℕ} (v : Fin (2 * m + 1) → ℝ) : ℝ :=
  v (Tuple.sort v ⟨m, by omega⟩)

/-- A bad sorted median forces at least `m+1` bad input values. -/
theorem median_bad_count {m : ℕ} (v : Fin (2 * m + 1) → ℝ)
    (μ a : ℝ) (h : a < |median v - μ|) :
    m + 1 ≤ (Finset.univ.filter (fun i => a < |v i - μ|)).card := by
  classical
  let S := Finset.univ.filter (fun i => a < |v i - μ|)
  have hmono := Tuple.monotone_sort v
  rcases (or_comm.mp (lt_abs.mp h)) with hlo | hhi
  · let f (i : Fin (m+1)) : Fin (2*m+1) := Tuple.sort v ⟨i.val, by omega⟩
    have hf : Set.MapsTo f (Finset.univ : Finset (Fin (m+1))) S := by
      intro i _
      simp only [S, Finset.mem_coe, Finset.mem_filter, Finset.mem_univ, true_and]
      have hv : v (f i) ≤ median v := hmono (show
        (⟨i.val, by omega⟩ : Fin (2*m+1)) ≤ ⟨m, by omega⟩ by simpa using Nat.le_of_lt_succ i.isLt)
      exact (lt_abs.mpr (Or.inr (by linarith)))
    have hinj : Function.Injective f := by
      intro i j hij
      have he := (Tuple.sort v).injective hij
      exact Fin.ext (congrArg (fun x : Fin (2*m+1) => x.val) he)
    simpa using Finset.card_le_card_of_injOn f hf (fun _ _ _ _ hij => hinj hij)
  · let f (i : Fin (m+1)) : Fin (2*m+1) := Tuple.sort v ⟨m+i.val, by omega⟩
    have hf : Set.MapsTo f (Finset.univ : Finset (Fin (m+1))) S := by
      intro i _
      simp only [S, Finset.mem_coe, Finset.mem_filter, Finset.mem_univ, true_and]
      have hv : median v ≤ v (f i) := hmono (show
        (⟨m, by omega⟩ : Fin (2*m+1)) ≤ ⟨m+i.val, by omega⟩ by simp)
      exact (lt_abs.mpr (Or.inl (by linarith)))
    have hinj : Function.Injective f := by
      intro i j hij
      have he := congrArg Fin.val ((Tuple.sort v).injective hij)
      exact Fin.ext (Nat.add_left_cancel he)
    simpa using Finset.card_le_card_of_injOn f hf (fun _ _ _ _ hij => hinj hij)

theorem median_error_tail {Ω : Type*} [Fintype Ω] {m : ℕ}
    (p : Ω → ℝ) (hp : ∀ x, 0 ≤ p x) (hp1 : ∑ x, p x = 1)
    (X : Fin (2*m+1) → Ω → ℝ) (μ a : ℝ)
    (hb : ∀ i, eventMass p (fun x => a < |X i x - μ|) ≤ 1 / 16) :
    eventMass (iidWeight p) (fun ω : Fin (2*m+1) → Ω =>
      a < |median (fun i => X i (ω i)) - μ|) ≤ (1 / 2 : ℝ) ^ (2*m+1) := by
  have ht := iid_majority_tail p hp hp1 (fun i x => a < |X i x - μ|) hb
  apply le_trans ?_ (by simpa only [Fintype.card_fin] using ht)
  apply eventMass_mono (iidWeight p) (iidWeight_nonneg p hp)
  intro ω h
  have hh := median_bad_count (fun i => X i (ω i)) μ a h
  omega

def medianOfMeans {m s : ℕ} (X : Ω → ℝ)
    (ω : Fin (2*m+1) → Fin s → Ω) : ℝ :=
  median (fun i => (∑ j, X (ω i j)) / s)

/-- The complete real-valued median-of-means statistical guarantee. -/
theorem medianOfMeans_tail {Ω : Type*} [Fintype Ω] {m s : ℕ}
    (hs : 0 < s) (p : Ω → ℝ) (hp : ∀ x, 0 ≤ p x)
    (hp1 : ∑ x, p x = 1) (X : Ω → ℝ) {V a : ℝ}
    (ha : 0 < a) (hV : (∑ x, p x * X x ^ 2) ≤ V)
    (hbudget : 16 * V ≤ (s : ℝ) * a ^ 2) :
    eventMass (iidWeight (iidWeight p)) (fun ω : Fin (2*m+1) → Fin s → Ω =>
      a < |medianOfMeans X ω - realMean p X|) ≤ (1 / 2 : ℝ) ^ (2*m+1) := by
  exact median_error_tail (iidWeight p) (iidWeight_nonneg p hp) (iidWeight_sum p hp1)
    (fun _ ω => (∑ j, X (ω j)) / s) (realMean p X) a
    (fun _ => group_error_tail hs p hp hp1 X ha hV hbudget)

def complexMean {Ω : Type*} [Fintype Ω] (p : Ω → ℝ) (Z : Ω → ℂ) : ℂ :=
  ∑ x, (p x : ℂ) * Z x

def complexMedianOfMeans {m s : ℕ} (Z : Ω → ℂ)
    (ω : Fin (2*m+1) → Fin s → Ω) : ℂ :=
  ⟨medianOfMeans (fun x => (Z x).re) ω, medianOfMeans (fun x => (Z x).im) ω⟩

/-- Both components use the same records; no independence between them is
required. The constant 32 includes their separate tolerance allocations. -/
theorem complexMedianOfMeans_tail {Ω : Type*} [Fintype Ω] {m s : ℕ}
    (hs : 0 < s) (p : Ω → ℝ) (hp : ∀ x, 0 ≤ p x) (hp1 : ∑ x, p x = 1)
    (Z : Ω → ℂ) {V ε : ℝ} (hε : 0 < ε) (hV : moment2 p Z ≤ V)
    (hbudget : 32 * V ≤ (s : ℝ) * ε ^ 2) :
    eventMass (iidWeight (iidWeight p))
      (fun ω : Fin (2*m+1) → Fin s → Ω =>
        ε < ‖complexMedianOfMeans Z ω - complexMean p Z‖) ≤
      2 * (1 / 2 : ℝ) ^ (2*m+1) := by
  classical
  let a := ε / Real.sqrt 2
  have ha : 0 < a := div_pos hε (by positivity)
  have ha2 : a ^ 2 = ε ^ 2 / 2 := by
    dsimp [a]
    rw [div_pow, Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2)]
  have hb : 16 * V ≤ (s : ℝ) * a ^ 2 := by rw [ha2]; linarith
  have hr : (∑ x, p x * (Z x).re ^ 2) ≤ V := by
    apply le_trans (Finset.sum_le_sum (fun x _ =>
      mul_le_mul_of_nonneg_left ?_ (hp x))) hV
    rw [← Complex.normSq_eq_norm_sq]
    change (Z x).re ^ 2 ≤ (Z x).re * (Z x).re + (Z x).im * (Z x).im
    nlinarith [sq_nonneg (Z x).im]
  have hi : (∑ x, p x * (Z x).im ^ 2) ≤ V := by
    apply le_trans (Finset.sum_le_sum (fun x _ =>
      mul_le_mul_of_nonneg_left ?_ (hp x))) hV
    rw [← Complex.normSq_eq_norm_sq]
    change (Z x).im ^ 2 ≤ (Z x).re * (Z x).re + (Z x).im * (Z x).im
    nlinarith [sq_nonneg (Z x).re]
  let X : Fin 2 → Ω → ℝ := fun b x => if b = 0 then (Z x).re else (Z x).im
  let bad (b : Fin 2) (ω : Fin (2*m+1) → Fin s → Ω) :=
    a < |medianOfMeans (X b) ω - realMean p (X b)|
  have htail (b : Fin 2) : eventMass (iidWeight (iidWeight p)) (bad b) ≤
      (1/2 : ℝ) ^ (2*m+1) := by
    apply medianOfMeans_tail hs p hp hp1 (X b) ha _ hb
    fin_cases b
    · exact hr
    · exact hi
  have hsub : eventMass (iidWeight (iidWeight p))
      (fun ω : Fin (2*m+1) → Fin s → Ω =>
        ε < ‖complexMedianOfMeans Z ω - complexMean p Z‖) ≤
      eventMass (iidWeight (iidWeight p)) (fun ω => ∃ b, bad b ω) := by
    apply eventMass_mono _ (iidWeight_nonneg _ (iidWeight_nonneg p hp))
    intro ω h
    by_contra hh
    have hre : |medianOfMeans (fun x => (Z x).re) ω -
        realMean p (fun x => (Z x).re)| ≤ a := by
      exact not_lt.mp (fun h => hh ⟨0, h⟩)
    have him : |medianOfMeans (fun x => (Z x).im) ω -
        realMean p (fun x => (Z x).im)| ≤ a := by
      exact not_lt.mp (fun h => hh ⟨1, h⟩)
    have hmeans : (complexMean p Z).re = realMean p (fun x => (Z x).re) ∧
        (complexMean p Z).im = realMean p (fun x => (Z x).im) := by
      simp [complexMean, realMean, Complex.mul_re, Complex.mul_im]
    have hsquare := Complex.normSq_eq_norm_sq (complexMedianOfMeans Z ω - complexMean p Z)
    change (complexMedianOfMeans Z ω - complexMean p Z).re *
        (complexMedianOfMeans Z ω - complexMean p Z).re +
      (complexMedianOfMeans Z ω - complexMean p Z).im *
        (complexMedianOfMeans Z ω - complexMean p Z).im = _ at hsquare
    simp only [Complex.sub_re, Complex.sub_im, complexMedianOfMeans, hmeans.1,
      hmeans.2] at hsquare
    have hr2 := (sq_le_sq₀ (abs_nonneg _) ha.le).mpr hre
    have hi2 := (sq_le_sq₀ (abs_nonneg _) ha.le).mpr him
    rw [sq_abs] at hr2 hi2
    have hn := norm_nonneg (complexMedianOfMeans Z ω - complexMean p Z)
    dsimp [complexMedianOfMeans] at h hn
    nlinarith
  apply hsub.trans
  have hu := eventMass_union_le (iidWeight (iidWeight p))
    (iidWeight_nonneg _ (iidWeight_nonneg p hp)) bad
  have hc : (∑ b : Fin 2, eventMass (iidWeight (iidWeight p)) (bad b)) ≤
      2 * (1 / 2 : ℝ) ^ (2*m+1) := by
    simpa using Finset.sum_le_sum (s := Finset.univ) (fun b _ => htail b)
  convert hu.trans hc using 1
  apply Finset.sum_congr rfl
  intro ω _
  split_ifs <;> rfl

/-- All queries share a bank, but the pilot used to select them has an
independent law. Both bank dimensions are fixed, not functions of the pilot.
The target of each estimator is its actual single-record expectation. -/
theorem independent_queries_guarantee {Ω H Q : Type*}
    [Fintype Ω] [Fintype H] [Fintype Q] {m s : ℕ}
    (hs : 0 < s) (p : Ω → ℝ) (hp : ∀ x, 0 ≤ p x) (hp1 : ∑ x, p x = 1)
    (pilot : H → ℝ) (hpilot : ∀ h, 0 ≤ pilot h) (hpilot1 : ∑ h, pilot h = 1)
    (Z : H → Q → Ω → ℂ) (ε : H → Q → ℝ) (V : H → Q → ℝ)
    (hε : ∀ h q, 0 < ε h q) (hV : ∀ h q, moment2 p (Z h q) ≤ V h q)
    (hbudget : ∀ h q, 32 * V h q ≤ (s : ℝ) * (ε h q) ^ 2)
    {α : ℝ} (hconfidence : 2 * Fintype.card Q * (1/2 : ℝ) ^ (2*m+1) ≤ α) :
    (∑ h, ∑ ω : Fin (2*m+1) → Fin s → Ω,
      if ∃ q, ε h q < ‖complexMedianOfMeans (Z h q) ω - complexMean p (Z h q)‖
      then pilot h * iidWeight (iidWeight p) ω else 0) ≤ α := by
  classical
  apply independent_pilot_failure pilot (iidWeight (iidWeight p)) hpilot hpilot1
  intro h
  have hu := eventMass_union_le (iidWeight (iidWeight p))
    (iidWeight_nonneg _ (iidWeight_nonneg p hp))
    (fun q (ω : Fin (2*m+1) → Fin s → Ω) =>
      ε h q < ‖complexMedianOfMeans (Z h q) ω - complexMean p (Z h q)‖)
  apply hu.trans
  calc
    _ ≤ ∑ _q : Q, 2 * (1/2 : ℝ) ^ (2*m+1) := by
      apply Finset.sum_le_sum
      intro q _
      exact complexMedianOfMeans_tail hs p hp hp1 (Z h q) (hε h q) (hV h q) (hbudget h q)
    _ = 2 * Fintype.card Q * (1/2 : ℝ) ^ (2*m+1) := by simp; ring
    _ ≤ α := hconfidence

end QDM.QueryStatistics


==> anc/lean/QDM/AppendixB/OccupationReadout.lean <==
import QDM.AppendixA.JordanWigner
import QDM.AppendixA.UnitaryTransport
import QDM.AppendixB.BornMeasurements
import QDM.AppendixB.QueryAcquisition

/-!
# Physical occupation signs and their Born moments

Connects the concrete Jordan–Wigner matrices to the existing finite Born law.
The standard pairing is constructed, and transport by a supplied unitary is
proved. A Gaussian lift for every random signed matching is a later obligation.
-/

noncomputable section
namespace QDM.OccupationReadout

open QDM.JordanWigner QDM.BornMeasurements

abbrev FockSpace (n : ℕ) := EuclideanSpace ℂ (Occupation n)

def basis (n : ℕ) : OrthonormalBasis (Occupation n) ℂ (FockSpace n) :=
  EuclideanSpace.basisFun (Occupation n) ℂ

private theorem diagonal_operator (n : ℕ) (x : Occupation n → ℝ) :
    diagonalReadout (basis n) x =
      (Matrix.diagonal (fun s => (x s : ℂ))).toEuclideanLin := by
  apply (basis n).toBasis.ext
  intro s
  rw [OrthonormalBasis.coe_toBasis, diagonalReadout_apply_basis]
  rw [Matrix.toEuclideanLin_eq_toLin_orthonormal]
  change _ = Matrix.toLin (basis n).toBasis (basis n).toBasis
    (Matrix.diagonal (fun t => (x t : ℂ))) ((basis n).toBasis s)
  have h := Matrix.toLin_self (basis n).toBasis (basis n).toBasis
    (Matrix.diagonal (fun t => (x t : ℂ))) s
  simpa [Matrix.diagonal] using h.symm

def parityOperator {n : ℕ} (L : List (Fin n)) : FockSpace n →ₗ[ℂ] FockSpace n :=
  ((L.map (fun j => (-Complex.I) •
    (majorana n j false * majorana n j true))).prod).toEuclideanLin

theorem parity_operator_readout {n : ℕ} (L : List (Fin n)) :
    diagonalReadout (basis n) (parityReadout L) = parityOperator L := by
  rw [parityOperator, (joint_parity_readout L).1, diagonal_operator]

/-- The complete occupation outcome supplies all these parity products at once.
No independence between products extracted from one copy is asserted. -/
theorem occupation_moments {n : ℕ} (ρ : DensityState (FockSpace n))
    (L : List (Fin n)) :
    (∑ s, bornWeight ρ (basis n) s * parityReadout L s) =
      (LinearMap.trace ℂ (FockSpace n) ((parityOperator L).comp ρ.operator)).re ∧
    (∑ s, bornWeight ρ (basis n) s * parityReadout L s ^ 2) = 1 := by
  constructor
  · rw [expectation_eq_trace, parity_operator_readout]
  · simp only [(joint_parity_readout L).2, mul_one]
    exact bornWeight_sum ρ (basis n)

/-- Transport follows the actual basis change, with no readout-identity premise. -/
theorem transported_parity_readout {n : ℕ} (U : FockSpace n ≃ₗᵢ[ℂ] FockSpace n)
    (L : List (Fin n)) :
    diagonalReadout ((basis n).map U) (parityReadout L) =
      conjugate U (parityOperator L) := by
  apply ((basis n).map U).toBasis.ext
  intro s
  rw [OrthonormalBasis.coe_toBasis, diagonalReadout_apply_basis]
  simp only [OrthonormalBasis.map_apply, conjugate_apply, U.symm_apply_apply,
    ← parity_operator_readout, diagonalReadout_apply_basis, map_smul]

theorem transported_occupation_moments {n : ℕ} (ρ : DensityState (FockSpace n))
    (U : FockSpace n ≃ₗᵢ[ℂ] FockSpace n) (L : List (Fin n)) :
    (∑ s, bornWeight ρ ((basis n).map U) s * parityReadout L s) =
      (LinearMap.trace ℂ (FockSpace n)
        ((conjugate U (parityOperator L)).comp ρ.operator)).re ∧
    (∑ s, bornWeight ρ ((basis n).map U) s * parityReadout L s ^ 2) = 1 := by
  constructor
  · rw [expectation_eq_trace, transported_parity_readout]
  · simp only [(joint_parity_readout L).2, mul_one]
    exact bornWeight_sum ρ ((basis n).map U)

open QDM.QueryStatistics QDM.IndependentQueries

/-- A complete copy-counted estimation guarantee for a fixed occupation basis
and any prescribed finite list of its parity products. This is a measurement
primitive, not tomography of an arbitrary unknown fermionic state. -/
theorem simultaneous_parity_estimation {n : ℕ} {Q : Type*} [Fintype Q]
    (hQ : 0 < Fintype.card Q) (ρ : DensityState (FockSpace n))
    (U : FockSpace n ≃ₗᵢ[ℂ] FockSpace n) (L : Q → List (Fin n))
    {ζ α : ℝ} (hζ : 0 < ζ) (hα : 0 < α) :
    (∑ ω : Fin (2 * halfGroups (Fintype.card Q) α + 1) →
      Fin (groupSize 1 ζ) → Occupation n,
      if ∃ q, ζ < ‖complexMedianOfMeans (fun s => (parityReadout (L q) s : ℂ)) ω -
        ((LinearMap.trace ℂ (FockSpace n)
          ((conjugate U (parityOperator (L q))).comp ρ.operator)).re : ℂ)‖
      then iidWeight (iidWeight (bornWeight ρ ((basis n).map U))) ω else 0) ≤ α := by
  classical
  let p := bornWeight ρ ((basis n).map U)
  have hm := fun q => transported_occupation_moments ρ U (L q)
  have hmean (q : Q) : complexMean p (fun s => (parityReadout (L q) s : ℂ)) =
      ((LinearMap.trace ℂ (FockSpace n)
        ((conjugate U (parityOperator (L q))).comp ρ.operator)).re : ℂ) := by
    simpa only [complexMean, p, ← Complex.ofReal_mul, ← Complex.ofReal_sum] using
      congrArg (fun y : ℝ => (y : ℂ)) (hm q).1
  have hmoment (q : Q) : moment2 p (fun s => (parityReadout (L q) s : ℂ)) ≤ 1 := by
    simpa only [moment2, p, Complex.norm_real, Real.norm_eq_abs, sq_abs] using
      le_of_eq (hm q).2
  have h := prescribed_independent_queries hQ p
    (bornWeight_nonneg ρ ((basis n).map U)) (bornWeight_sum ρ ((basis n).map U))
    (fun _ : Unit => (1 : ℝ)) (by simp) (by simp)
    (fun _ q s => (parityReadout (L q) s : ℂ)) (fun _ _ => 1)
    (by intros; norm_num) hζ hα (by intro _ q; simpa using hmoment q)
  simpa only [hmean, one_mul, Finset.univ_unique, Finset.sum_singleton] using h

end QDM.OccupationReadout


==> anc/lean/QDM/AppendixB/QueryAcquisition.lean <==
import QDM.AppendixB.MedianQueries

/-!
# Rounded, predetermined acquisition budget

Assembles the whole classical estimation stage with explicit copy counts.
The one-record moment bounds must be supplied by the physical estimator;
they are not a formalized construction of the Majorana matching channel.
-/

noncomputable section
namespace QDM.QueryStatistics

open QDM.IndependentQueries

def groupSize (V ζ : ℝ) : ℕ := ⌈32 * V / ζ ^ 2⌉₊ + 1
def halfGroups (Q : ℕ) (α : ℝ) : ℕ := ⌈Real.log (2 * Q / α) / Real.log 2⌉₊

theorem groupSize_budget {V ζ : ℝ} (hζ : 0 < ζ) :
    32 * V ≤ (groupSize V ζ : ℝ) * ζ ^ 2 := by
  have h := Nat.le_ceil (32 * V / ζ ^ 2)
  have hp : 0 < ζ ^ 2 := sq_pos_of_pos hζ
  have hh := (div_le_iff₀ hp).mp h
  dsimp [groupSize]
  push_cast
  nlinarith

theorem halfGroups_confidence {Q : ℕ} (hQ : 0 < Q) {α : ℝ}
    (hα : 0 < α) :
    2 * Q * (1/2 : ℝ) ^ (2 * halfGroups Q α + 1) ≤ α := by
  have hQreal : (0 : ℝ) < Q := by exact_mod_cast hQ
  have hl : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hratio : 0 < 2 * Q / α := div_pos (by positivity) hα
  have hm := Nat.le_ceil (Real.log (2 * Q / α) / Real.log 2)
  have hlog : Real.log (2 * Q / α) ≤
      (2 * halfGroups Q α + 1 : ℕ) * Real.log 2 := by
    have h1 := (div_le_iff₀ hl).mp hm
    have hnat : (halfGroups Q α : ℝ) ≤ (2 * halfGroups Q α + 1 : ℕ) := by
      exact_mod_cast (show halfGroups Q α ≤ 2 * halfGroups Q α + 1 by omega)
    exact h1.trans (mul_le_mul_of_nonneg_right hnat hl.le)
  have he := (Real.log_le_iff_le_exp hratio).mp hlog
  rw [← Real.log_pow, Real.exp_log (by positivity)] at he
  have hp : 0 < (2 : ℝ) ^ (2 * halfGroups Q α + 1) := by positivity
  rw [div_le_iff₀ hα] at he
  rw [div_pow, one_pow, mul_one_div, div_le_iff₀ hp]
  nlinarith

theorem rounded_copy_bound {V ζ α : ℝ} {Q : ℕ}
    (hV : 0 ≤ V) (hζ : 0 < ζ) (hQ : 0 < Q) (hα : 0 < α) (hα1 : α ≤ 1) :
    ((groupSize V ζ * (2 * halfGroups Q α + 1) : ℕ) : ℝ) ≤
      (32 * V / ζ ^ 2 + 2) * (2 * (Real.log (2 * Q / α) / Real.log 2) + 3) := by
  have hnonneg : 0 ≤ 32 * V / ζ ^ 2 := by positivity
  have hQreal : (1 : ℝ) ≤ Q := by exact_mod_cast hQ
  have hratio : 1 ≤ 2 * Q / α := (le_div_iff₀ hα).mpr (by nlinarith)
  have hlog : 0 ≤ Real.log (2 * Q / α) / Real.log 2 :=
    div_nonneg (Real.log_nonneg hratio) (le_of_lt (Real.log_pos (by norm_num)))
  have hs := Nat.ceil_lt_add_one hnonneg
  have hg := Nat.ceil_lt_add_one hlog
  have hs' : (groupSize V ζ : ℝ) ≤ 32 * V / ζ ^ 2 + 2 := by
    dsimp [groupSize]; push_cast; linarith
  have hg' : ((2 * halfGroups Q α + 1 : ℕ) : ℝ) ≤
      2 * (Real.log (2 * Q / α) / Real.log 2) + 3 := by
    dsimp [halfGroups]; push_cast; linarith
  rw [Nat.cast_mul]
  exact mul_le_mul hs' hg' (Nat.cast_nonneg _) (by positivity)

/-- An explicit finite-query acquisition theorem. All banks and copy
counts are prescribed from `V, ζ, Q, α`, before the pilot is inspected. -/
theorem prescribed_independent_queries {Ω H Q : Type*}
    [Fintype Ω] [Fintype H] [Fintype Q]
    (hQ : 0 < Fintype.card Q)
    (p : Ω → ℝ) (hp : ∀ x, 0 ≤ p x) (hp1 : ∑ x, p x = 1)
    (pilot : H → ℝ) (hpilot : ∀ h, 0 ≤ pilot h) (hpilot1 : ∑ h, pilot h = 1)
    (Z : H → Q → Ω → ℂ) (w : H → Q → ℝ) (hw : ∀ h q, 0 < w h q)
    {V ζ α : ℝ} (hζ : 0 < ζ) (hα : 0 < α)
    (hZ : ∀ h q, moment2 p (Z h q) ≤ V * (w h q) ^ 2) :
    (∑ h, ∑ ω : Fin (2 * halfGroups (Fintype.card Q) α + 1) → Fin (groupSize V ζ) → Ω,
      if ∃ q, w h q * ζ < ‖complexMedianOfMeans (Z h q) ω - complexMean p (Z h q)‖
      then pilot h * iidWeight (iidWeight p) ω else 0) ≤ α := by
  classical
  apply independent_queries_guarantee (by simp [groupSize]) p hp hp1
    pilot hpilot hpilot1 Z (fun h q => w h q * ζ) (fun h q => V * (w h q) ^ 2)
  · intro h q; exact mul_pos (hw h q) hζ
  · exact hZ
  · intro h q
    have hb := mul_le_mul_of_nonneg_right (groupSize_budget (V := V) hζ) (sq_nonneg (w h q))
    nlinarith
  · exact halfGroups_confidence hQ hα

/-- Composition with the coefficient bound: record products may be
correlated, and all queries reuse the same bank. The displayed target is
the linear combination of the actual component expectations. -/
theorem prescribed_linear_queries {Ω H Q I : Type*}
    [Fintype Ω] [Fintype H] [Fintype Q] [Fintype I]
    (hQ : 0 < Fintype.card Q)
    (p : Ω → ℝ) (hp : ∀ x, 0 ≤ p x) (hp1 : ∑ x, p x = 1)
    (pilot : H → ℝ) (hpilot : ∀ h, 0 ≤ pilot h) (hpilot1 : ∑ h, pilot h = 1)
    (c : H → Q → I → ℂ) (X : H → I → Ω → ℂ)
    (w : H → Q → ℝ) (hw : ∀ h q, 0 < w h q)
    (hc : ∀ h q, (∑ i, ‖c h q i‖) ≤ w h q)
    {V ζ α : ℝ} (hV : 0 ≤ V) (hζ : 0 < ζ) (hα : 0 < α)
    (hX : ∀ h i, moment2 p (X h i) ≤ V) :
    (∑ h, ∑ ω : Fin (2 * halfGroups (Fintype.card Q) α + 1) → Fin (groupSize V ζ) → Ω,
      if ∃ q, w h q * ζ <
        ‖complexMedianOfMeans (fun x => ∑ i, c h q i * X h i x) ω -
          ∑ i, c h q i * complexMean p (X h i)‖
      then pilot h * iidWeight (iidWeight p) ω else 0) ≤ α := by
  classical
  have hmean (h : H) (q : Q) : complexMean p (fun x => ∑ i, c h q i * X h i x) =
      ∑ i, c h q i * complexMean p (X h i) := by
    simp only [complexMean, Finset.mul_sum]
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl
    intro i _
    apply Finset.sum_congr rfl
    intro x _
    ring
  have hZ (h : H) (q : Q) : moment2 p (fun x => ∑ i, c h q i * X h i x) ≤
      V * (w h q) ^ 2 := by
    have hs := (sq_le_sq₀ (Finset.sum_nonneg (fun _ _ => norm_nonneg _))
      (hw h q).le).mpr (hc h q)
    have hm := linear_combination_moment2 p hp (c h q) (X h) hV (hX h)
    calc
      _ ≤ (∑ i, ‖c h q i‖) ^ 2 * V := hm
      _ ≤ (w h q) ^ 2 * V := mul_le_mul_of_nonneg_right hs hV
      _ = _ := mul_comm _ _
  have ht := prescribed_independent_queries hQ p hp hp1 pilot hpilot hpilot1
    (fun h q x => ∑ i, c h q i * X h i x) w hw hζ hα hZ
  simpa only [hmean] using ht

end QDM.QueryStatistics


==> anc/lean/QDM/AppendixB/QueryStatistics.lean <==
import QDM.AppendixB.IndependentQueries

/-!
# Independent record banks

Finite product laws, sample-mean variance and amplification for the local
query estimator. Independence is constructed by the product law, rather
than assumed as vanishing cross terms.
-/

noncomputable section
namespace QDM.QueryStatistics

open QDM.IndependentQueries
open scoped BigOperators

variable {Ω ι : Type*} [Fintype Ω] [Fintype ι] [DecidableEq ι]

def iidWeight (p : Ω → ℝ) (ω : ι → Ω) : ℝ := ∏ i, p (ω i)

omit [Fintype Ω] [DecidableEq ι] in
theorem iidWeight_nonneg (p : Ω → ℝ) (hp : ∀ x, 0 ≤ p x) (ω : ι → Ω) :
    0 ≤ iidWeight p ω := Finset.prod_nonneg (fun _ _ => hp _)

theorem iidWeight_sum (p : Ω → ℝ) (hp1 : ∑ x, p x = 1) :
    ∑ ω : ι → Ω, iidWeight p ω = 1 := by
  unfold iidWeight
  rw [← Fintype.prod_sum]
  simp [hp1]

theorem iid_product_expectation (p : Ω → ℝ) (X : ι → Ω → ℝ) :
    (∑ ω : ι → Ω, iidWeight p ω * ∏ i, X i (ω i)) =
      ∏ i, ∑ x, p x * X i x := by
  simp_rw [iidWeight, ← Finset.prod_mul_distrib]
  exact (Fintype.prod_sum (fun (i : ι) (x : Ω) => p x * X i x)).symm

theorem iid_single_expectation (p : Ω → ℝ) (hp1 : ∑ x, p x = 1)
    (X : Ω → ℝ) (i : ι) :
    (∑ ω : ι → Ω, iidWeight p ω * X (ω i)) = ∑ x, p x * X x := by
  have h := iid_product_expectation p (fun j x => if j = i then X x else 1)
  simpa [Finset.prod_ite_eq, hp1] using h

theorem iid_pair_expectation (p : Ω → ℝ) (hp1 : ∑ x, p x = 1)
    (X Y : Ω → ℝ) {i j : ι} (hij : i ≠ j) :
    (∑ ω : ι → Ω, iidWeight p ω * (X (ω i) * Y (ω j))) =
      (∑ x, p x * X x) * (∑ x, p x * Y x) := by
  have h := iid_product_expectation p
    (fun k x => (if k = i then X x else 1) * (if k = j then Y x else 1))
  have hrow (k : ι) :
      (∑ x, p x * ((if k = i then X x else 1) * (if k = j then Y x else 1))) =
      (if k = i then ∑ x, p x * X x else 1) *
        (if k = j then ∑ x, p x * Y x else 1) := by
    by_cases hki : k = i
    · subst k
      simp [hij]
    · by_cases hkj : k = j
      · subst k
        simp [hki]
      · simp [hki, hkj, hp1]
  simp_rw [hrow] at h
  simpa only [Finset.prod_mul_distrib, Finset.prod_ite_eq', Finset.mem_univ,
    ite_true] using h

def realMean (p : Ω → ℝ) (X : Ω → ℝ) : ℝ := ∑ x, p x * X x

def realVariance (p : Ω → ℝ) (X : Ω → ℝ) : ℝ :=
  ∑ x, p x * (X x - realMean p X) ^ 2

theorem centered_mean_zero (p : Ω → ℝ) (hp1 : ∑ x, p x = 1) (X : Ω → ℝ) :
    (∑ x, p x * (X x - realMean p X)) = 0 := by
  simp_rw [mul_sub]
  rw [Finset.sum_sub_distrib, ← Finset.sum_mul, hp1, one_mul]
  exact sub_self _

theorem mean_squared_error {s : ℕ} (hs : 0 < s) (p : Ω → ℝ)
    (hp1 : ∑ x, p x = 1) (X : Ω → ℝ) :
    (∑ ω : Fin s → Ω, iidWeight p ω *
      ((∑ i, X (ω i)) / s - realMean p X) ^ 2) = realVariance p X / s := by
  have hsR : (s : ℝ) ≠ 0 := by exact_mod_cast hs.ne'
  let Y (x : Ω) := X x - realMean p X
  have hpoint (ω : Fin s → Ω) :
      ((∑ i, X (ω i)) / s - realMean p X) ^ 2 =
      (∑ i, ∑ j, Y (ω i) * Y (ω j)) / (s : ℝ) ^ 2 := by
    rw [← Finset.sum_mul_sum]
    dsimp [Y]
    rw [Finset.sum_sub_distrib]
    simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    field_simp
  simp_rw [hpoint, ← mul_div_assoc]
  rw [← Finset.sum_div]
  have htotal : (∑ ω : Fin s → Ω, iidWeight p ω *
      ∑ i, ∑ j, Y (ω i) * Y (ω j)) = (s : ℝ) * realVariance p X := by
    simp_rw [Finset.mul_sum]
    rw [Finset.sum_comm]
    calc
      ∑ i, ∑ ω : Fin s → Ω, ∑ j, iidWeight p ω * (Y (ω i) * Y (ω j)) =
          ∑ i : Fin s, realVariance p X := by
        apply Finset.sum_congr rfl
        intro i _
        rw [Finset.sum_comm]
        rw [Finset.sum_eq_single i]
        · have hh := iid_single_expectation p hp1 (fun x => Y x * Y x) i
          rw [hh]
          unfold realVariance
          apply Finset.sum_congr rfl
          intro x _
          dsimp [Y]
          ring
        · intro j _ hji
          rw [iid_pair_expectation p hp1 Y Y hji.symm]
          simp [Y, centered_mean_zero p hp1 X]
        · simp
      _ = (s : ℝ) * realVariance p X := by simp
  rw [htotal]
  field_simp

/-- Monotonicity does not require independence among queried events. -/
theorem eventMass_mono (p : Ω → ℝ) (hp : ∀ x, 0 ≤ p x)
    (A B : Ω → Prop) [DecidablePred A] [DecidablePred B]
    (h : ∀ x, A x → B x) : eventMass p A ≤ eventMass p B := by
  apply Finset.sum_le_sum
  intro x _
  by_cases ha : A x
  · simp [ha, h x ha]
  · simp only [ite_eq_right ha]
    split_ifs
    · exact hp x
    · exact le_refl 0

/-- Independent group failures amplify exponentially, with an explicit
finite product law. No majority-failure bound is taken as a hypothesis. -/
theorem iid_majority_tail (p : Ω → ℝ) (hp : ∀ x, 0 ≤ p x)
    (hp1 : ∑ x, p x = 1) (bad : ι → Ω → Prop)
    [∀ i, DecidablePred (bad i)]
    (hb : ∀ i, eventMass p (bad i) ≤ 1 / 16) :
    eventMass (iidWeight p) (fun ω : ι → Ω =>
      Fintype.card ι ≤ 2 * (Finset.univ.filter (fun i => bad i (ω i))).card) ≤
      (1 / 2 : ℝ) ^ Fintype.card ι := by
  classical
  let W (ω : ι → Ω) : ℝ := ∏ i, if bad i (ω i) then 16 else 1
  have hW (ω : ι → Ω) : W ω =
      (16 : ℝ) ^ (Finset.univ.filter (fun i => bad i (ω i))).card := by
    simp [W, Finset.prod_ite]
  have hrow (i : ι) : (∑ x, p x * (if bad i x then 16 else 1)) =
      1 + 15 * eventMass p (bad i) := by
    have hx (x : Ω) : p x * (if bad i x then 16 else 1) =
        p x + 15 * (if bad i x then p x else 0) := by
      split_ifs <;> ring
    simp_rw [hx]
    rw [Finset.sum_add_distrib, ← Finset.mul_sum, hp1]
    rfl
  have hE : (∑ ω : ι → Ω, iidWeight p ω * W ω) ≤ (2 : ℝ) ^ Fintype.card ι := by
    rw [show (∑ ω : ι → Ω, iidWeight p ω * W ω) =
      ∏ i, ∑ x, p x * (if bad i x then 16 else 1) from
        iid_product_expectation p (fun i x => if bad i x then 16 else 1)]
    calc
      _ ≤ ∏ _i : ι, (2 : ℝ) := by
        apply Finset.prod_le_prod₀
        · intro i _
          exact Finset.sum_nonneg (fun x _ => mul_nonneg (hp x) (by split_ifs <;> norm_num))
        · intro i _
          rw [hrow]
          linarith [hb i]
      _ = _ := by simp
  have hmarkov : eventMass (iidWeight p) (fun ω : ι → Ω =>
      Fintype.card ι ≤ 2 * (Finset.univ.filter (fun i => bad i (ω i))).card) *
      (4 : ℝ) ^ Fintype.card ι ≤ ∑ ω : ι → Ω, iidWeight p ω * W ω := by
    rw [eventMass, Finset.sum_mul]
    apply Finset.sum_le_sum
    intro ω _
    split_ifs with h
    · apply mul_le_mul_of_nonneg_left _ (iidWeight_nonneg p hp ω)
      rw [hW, show (16 : ℝ) = 4 ^ 2 by norm_num, ← pow_mul]
      exact pow_le_pow_right₀ (by norm_num) h
    · simp only [zero_mul]
      exact mul_nonneg (iidWeight_nonneg p hp ω) (by rw [hW]; positivity)
  have hpos : 0 < (4 : ℝ) ^ Fintype.card ι := by positivity
  apply (le_div_iff₀ hpos).mpr at hmarkov
  apply hmarkov.trans
  have hh := div_le_div_of_nonneg_right hE hpos.le
  simpa only [← div_pow, show (2 : ℝ) / 4 = 1 / 2 by norm_num] using hh

theorem realVariance_eq (p : Ω → ℝ) (hp1 : ∑ x, p x = 1) (X : Ω → ℝ) :
    realVariance p X = (∑ x, p x * X x ^ 2) - realMean p X ^ 2 := by
  unfold realVariance
  have hpoint (x : Ω) : p x * (X x - realMean p X) ^ 2 =
      p x * X x ^ 2 - 2 * realMean p X * (p x * X x) +
        p x * realMean p X ^ 2 := by ring
  simp_rw [hpoint]
  rw [Finset.sum_add_distrib, Finset.sum_sub_distrib, ← Finset.mul_sum,
    ← Finset.sum_mul, hp1]
  change _ - 2 * realMean p X * realMean p X + 1 * realMean p X ^ 2 = _
  ring

/-- The group-size budget is paid explicitly. -/
theorem group_error_tail {s : ℕ} (hs : 0 < s) (p : Ω → ℝ)
    (hp : ∀ x, 0 ≤ p x) (hp1 : ∑ x, p x = 1) (X : Ω → ℝ)
    {V a : ℝ} (ha : 0 < a) (hV : (∑ x, p x * X x ^ 2) ≤ V)
    (hbudget : 16 * V ≤ (s : ℝ) * a ^ 2) :
    eventMass (iidWeight p) (fun ω : Fin s → Ω =>
      a < |(∑ i, X (ω i)) / s - realMean p X|) ≤ 1 / 16 := by
  let Z (ω : Fin s → Ω) : ℂ := ((∑ i, X (ω i)) / s - realMean p X : ℝ)
  have hM : moment2 (iidWeight p) Z = realVariance p X / s := by
    simpa only [moment2, Z, Complex.norm_real, Real.norm_eq_abs, sq_abs] using
      mean_squared_error hs p hp1 X
  have hm := finite_chebyshev (iidWeight p) (iidWeight_nonneg p hp) Z ha
  rw [hM] at hm
  have hsub : eventMass (iidWeight p) (fun ω : Fin s → Ω =>
      a < |(∑ i, X (ω i)) / s - realMean p X|) ≤
      eventMass (iidWeight p) (fun ω => a ≤ ‖Z ω‖) := by
    apply eventMass_mono (iidWeight p) (iidWeight_nonneg p hp)
    intro ω h
    simpa only [Z, Complex.norm_real, Real.norm_eq_abs] using h.le
  apply hsub.trans (hm.trans ?_)
  have hsR : (0 : ℝ) < s := by exact_mod_cast hs
  rw [div_div, div_le_iff₀ (mul_pos hsR (sq_pos_of_pos ha))]
  rw [realVariance_eq p hp1 X]
  nlinarith [sq_nonneg (realMean p X)]

end QDM.QueryStatistics


==> anc/lean/QDM/AppendixC/AlignedSeparation.lean <==
import QDM.AppendixC.ProjectionAlignment
import QDM.AppendixC.RandomSeparation

/-! Alignment is chosen after fixing the measurement record and before the
independent Gaussian draw. The orthogonal coefficient change is constructed,
not assumed. -/
noncomputable section
namespace QDM.AlignedSeparation
open scoped InnerProductSpace
variable {E F : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E] [NormedAddCommGroup F] [InnerProductSpace ℝ F]
  [FiniteDimensional ℝ F]

/-- Express the aligned frame in any specified exact orthonormal frame. -/
theorem coefficient_alignment (P : E →L[ℝ] E) (I J : F →ₗᵢ[ℝ] E)
    (hP : P.toLinearMap.IsSymmetric) (hPP : ∀ v, P (P v) = P v)
    (hJ : J.toLinearMap.range = P.toLinearMap.range)
    {β : ℝ} (hβ : 0 ≤ β) (hβ1 : β < 1)
    (herr : ∀ v, ‖P (I v)-I v‖ ≤ β*‖v‖) :
    ∃ W : F ≃ₗᵢ[ℝ] F, ∀ v, ‖I v-J (W v)‖ ≤ 2*β*‖v‖ := by
  obtain ⟨U, hU, he⟩ := ProjectionAlignment.exists_aligned_embedding P I hP hPP hβ hβ1 herr
  have hr : U.toLinearMap.range = J.toLinearMap.range := by
    apply Submodule.eq_of_le_of_finrank_eq
    · intro x hx
      rw [hJ]
      obtain ⟨v, rfl⟩ := hx
      exact ⟨U v, hU v⟩
    · rw [LinearMap.finrank_range_of_inj U.injective,
        LinearMap.finrank_range_of_inj J.injective]
  let V : F →ₗᵢ[ℝ] J.toLinearMap.range :=
    { toLinearMap := U.toLinearMap.codRestrict _ (fun v => hr ▸ ⟨v, rfl⟩)
      norm_map' := U.norm_map }
  have hv : Function.Surjective V := by
    intro x
    have hx : (x:E) ∈ U.toLinearMap.range := by rw [hr]; exact x.property
    obtain ⟨v,hv⟩ := hx
    exact ⟨v, Subtype.ext hv⟩
  let W := (LinearIsometryEquiv.ofSurjective V hv).trans J.equivRange.symm
  refine ⟨W, ?_⟩
  intro v
  have hj : J (W v) = U v := by
    have h := J.equivRange.apply_symm_apply (V v)
    exact congrArg Subtype.val h
  rw [hj, norm_sub_rev]
  exact he v

open RandomSeparation MeasureTheory ProbabilityTheory

/-- One independent draw simultaneously separates the exact block coefficients
and controls the error of the matrix actually drawn in the learned frame. -/
theorem aligned_good_draw (B : ℕ) (hB : 0 < B)
    (P : E →L[ℝ] E)
    (I J : EuclideanSpace ℝ (Fin B) →ₗᵢ[ℝ] E)
    (hP : P.toLinearMap.IsSymmetric) (hPP : ∀ v, P (P v) = P v)
    (hJ : J.toLinearMap.range = P.toLinearMap.range)
    {β : ℝ} (hβ : 0 ≤ β) (hβ1 : β < 1)
    (herr : ∀ v, ‖P (I v)-I v‖ ≤ β*‖v‖) :
    ∃ W : EuclideanSpace ℝ (Fin B) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin B),
      HasLaw (rotated W) (law B) (law B) ∧
      (∀ v, ‖I v-J (W v)‖ ≤ 2*β*‖v‖) ∧
      (law B).real {x | ¬(
        ‖I (WithLp.toLp 2 x)-J (W (WithLp.toLp 2 x))‖ ≤ 8*β*Real.sqrt B ∧
        ∀ i j : Fin B, i < j → spacing B ≤
          |(rotated W x i-rotated W x j)/Real.sqrt 8|)} ≤ 3/32 := by
  obtain ⟨W, hw⟩ := coefficient_alignment P I J hP hPP hJ hβ hβ1 herr
  refine ⟨W, rotated_law B W, hw, ?_⟩
  apply le_trans (measureReal_mono ?_) (rotated_bad_draw_probability B hB W)
  intro x hx hg
  apply hx
  refine ⟨?_, hg.2⟩
  have hn : ‖(WithLp.toLp 2 x : EuclideanSpace ℝ (Fin B))‖^2 = RandomSeparation.energy B x := by
    rw [EuclideanSpace.real_norm_sq_eq]
    rfl
  have hs := Real.sq_sqrt (Nat.cast_nonneg B : (0:ℝ) ≤ B)
  have hroot := Real.sqrt_nonneg (B:ℝ)
  have hnorm : ‖(WithLp.toLp 2 x : EuclideanSpace ℝ (Fin B))‖ ≤ 4*Real.sqrt B := by
    nlinarith [hg.1, norm_nonneg (WithLp.toLp 2 x : EuclideanSpace ℝ (Fin B))]
  exact (hw _).trans (by nlinarith)

end QDM.AlignedSeparation


==> anc/lean/QDM/AppendixC/BlockCommutant.lean <==
import QDM.AppendixC.PlaneGenerators
import Mathlib.Data.Matrix.Composition

/-!
# The exact block commutant

The operator is defined by double commutators with the actual embedded plane
generators, rather than by its desired spectrum. Matrix blocks are flattened
by Mathlib's `Matrix.compAlgEquiv`. This is the true-frame algebra in
reconstruction `eq:rec-commutant-gap`; recovery of that frame from quartics
and perturbation of its spectral subspaces remain separate obligations.
-/

noncomputable section
namespace QDM
open Matrix

variable {β : Type*} [Fintype β] [DecidableEq β]

abbrev PairedBlocks (β : Type*) := Matrix β β (Matrix (Fin 8) (Fin 8) ℝ)

def blockContribution (S : PairedBlocks β) (b : β) : PairedBlocks β :=
  (- (1 / 4 : ℝ)) • ∑ i : Fin 8, ∑ j : Fin 8,
    commutator (Matrix.single b b (planeGenerator i j))
      (commutator (Matrix.single b b (planeGenerator i j)) S)

def blockCommutant (S : PairedBlocks β) : PairedBlocks β :=
  ∑ b, blockContribution S b

theorem flatten_block_generator (b : β) (i j : Fin 8) :
    Matrix.compAlgEquiv β (Fin 8) ℝ ℝ (Matrix.single b b (planeGenerator i j)) =
      planeGenerator (b, i) (b, j) := by
  have he : Matrix.single b b (planeGenerator i j) =
      Matrix.single b b (Matrix.single i j (1 : ℝ)) -
      Matrix.single b b (Matrix.single j i (1 : ℝ)) := by
    ext c d a e
    by_cases h : b = c ∧ b = d
    · rcases h with ⟨rfl, rfl⟩
      simp only [Matrix.single_apply_same, Matrix.sub_apply, planeGenerator]
    · simp only [Matrix.single_apply, h, ↓reduceIte, Matrix.sub_apply,
        Matrix.zero_apply, sub_zero]
  rw [he, map_sub]
  simp [planeGenerator]

theorem flatten_blockCommutant (S : PairedBlocks β) :
    Matrix.compAlgEquiv β (Fin 8) ℝ ℝ (blockCommutant S) =
      ∑ b, (- (1 / 4 : ℝ)) • ∑ i : Fin 8, ∑ j : Fin 8,
        commutator (planeGenerator (b, i) (b, j))
          (commutator (planeGenerator (b, i) (b, j))
            (Matrix.compAlgEquiv β (Fin 8) ℝ ℝ S)) := by
  simp only [blockCommutant, blockContribution, map_sum, map_smul,
    commutator, map_sub, map_mul, flatten_block_generator]

theorem blockContribution_diagonal (S : PairedBlocks β) (b : β) :
    blockContribution S b b b =
      (7 : ℝ) • S b b + (S b b).transpose - Matrix.trace (S b b) • 1 := by
  have h := block_casimir (S b b)
  norm_num only [Fintype.card_fin, Nat.cast_ofNat, show (8 : ℝ) - 1 = 7 by norm_num] at h
  rw [← h]
  simp only [blockContribution, double_commutator, Matrix.smul_apply,
    Matrix.sum_apply, Matrix.add_apply, Matrix.sub_apply,
    Matrix.single_mul_single_same, Matrix.single_mul_mul_single,
    Matrix.single_mul_apply_same, Matrix.mul_single_apply_same, Matrix.single_apply_same]

theorem blockContribution_left (S : PairedBlocks β) {b d : β} (hbd : d ≠ b) :
    blockContribution S b b d = (7 / 2 : ℝ) • S b d := by
  simp only [blockContribution, double_commutator, Matrix.smul_apply,
    Matrix.sum_apply, Matrix.add_apply, Matrix.sub_apply,
    Matrix.single_mul_single_same, Matrix.single_mul_mul_single,
    Matrix.single_mul_apply_same, Matrix.mul_single_apply_of_ne _ _ _ _ _ hbd,
    Matrix.single_apply_of_col_ne _ _ hbd.symm _, sub_zero, add_zero]
  simp_rw [← Finset.sum_mul]
  rw [sum_plane_square]
  norm_num [smul_mul_assoc, smul_smul]

theorem blockContribution_right (S : PairedBlocks β) {b c : β} (hbc : c ≠ b) :
    blockContribution S b c b = (7 / 2 : ℝ) • S c b := by
  simp only [blockContribution, double_commutator, Matrix.smul_apply,
    Matrix.sum_apply, Matrix.add_apply, Matrix.sub_apply,
    Matrix.single_mul_single_same, Matrix.single_mul_mul_single,
    Matrix.mul_single_apply_same, Matrix.single_mul_apply_of_ne _ _ _ _ _ hbc,
    Matrix.single_apply_of_row_ne hbc.symm _ _ _, sub_zero, zero_add]
  simp_rw [mul_assoc, ← Finset.mul_sum]
  rw [sum_plane_square]
  norm_num [mul_smul_comm, smul_smul]

theorem blockContribution_other (S : PairedBlocks β) {b c d : β}
    (hc : c ≠ b) (hd : d ≠ b) : blockContribution S b c d = 0 := by
  simp only [blockContribution, double_commutator, Matrix.smul_apply,
    Matrix.sum_apply, Matrix.add_apply, Matrix.sub_apply,
    Matrix.single_mul_single_same, Matrix.single_mul_mul_single,
    Matrix.single_mul_apply_of_ne _ _ _ _ _ hc,
    Matrix.mul_single_apply_of_ne _ _ _ _ _ hd,
    Matrix.single_apply_of_row_ne hc.symm _ _ _, sub_zero, add_zero,
    Finset.sum_const_zero, smul_zero]

theorem blockCommutant_diagonal (S : PairedBlocks β) (b : β) :
    blockCommutant S b b =
      (7 : ℝ) • S b b + (S b b).transpose - Matrix.trace (S b b) • 1 := by
  simp only [blockCommutant, Matrix.sum_apply]
  rw [Finset.sum_eq_single b]
  · exact blockContribution_diagonal S b
  · intro c _ hcb
    exact blockContribution_other S (Ne.symm hcb) (Ne.symm hcb)
  · simp

theorem blockCommutant_offDiagonal (S : PairedBlocks β) {c d : β} (hcd : c ≠ d) :
    blockCommutant S c d = (7 : ℝ) • S c d := by
  have hentry (b : β) : blockContribution S b c d =
      (if b = c then (7 / 2 : ℝ) • S c d else 0) +
      (if b = d then (7 / 2 : ℝ) • S c d else 0) := by
    by_cases hbc : b = c
    · subst b
      simpa [hcd] using blockContribution_left S (Ne.symm hcd)
    · by_cases hbd : b = d
      · subst b
        simpa [Ne.symm hcd] using blockContribution_right S hcd
      · simp [hbc, hbd, blockContribution_other S (Ne.symm hbc) (Ne.symm hbd)]
  simp only [blockCommutant, Matrix.sum_apply, hentry, Finset.sum_add_distrib]
  simp only [Finset.sum_ite_eq', Finset.mem_univ, ↓reduceIte]
  module

def scalarBlockProjection (S : PairedBlocks β) : PairedBlocks β :=
  fun c d => if c = d then (Matrix.trace (S c c) / 8) • 1 else 0

theorem blockCommutant_centered (S : PairedBlocks β)
    (hS : ∀ b, (S b b).transpose = S b b) (c d : β) :
    blockCommutant S c d =
      (if c = d then (8 : ℝ) else 7) • (S - scalarBlockProjection S) c d := by
  by_cases hcd : c = d
  · subst d
    rw [blockCommutant_diagonal, hS]
    simp only [scalarBlockProjection, Matrix.sub_apply, ↓reduceIte]
    module
  · rw [blockCommutant_offDiagonal S hcd]
    simp [scalarBlockProjection, hcd]

/-- Exact kernel: each diagonal block is scalar and every other block vanishes. -/
theorem blockCommutant_kernel (S : PairedBlocks β)
    (hS : ∀ b, (S b b).transpose = S b b) :
    blockCommutant S = 0 ↔ S = scalarBlockProjection S := by
  constructor
  · intro hz
    ext c d i j
    have h := congrArg (fun M : PairedBlocks β => M c d i j) hz
    rw [blockCommutant_centered S hS] at h
    rcases eq_or_ne c d with rfl | hcd
    · simp only [↓reduceIte, Matrix.smul_apply, smul_eq_mul,
        Matrix.sub_apply, Matrix.zero_apply] at h
      linarith
    · simp only [hcd, ↓reduceIte, Matrix.smul_apply, smul_eq_mul,
        Matrix.sub_apply, Matrix.zero_apply] at h
      linarith
  · intro h
    ext c d i j
    rw [blockCommutant_centered S hS]
    have hzero : S - scalarBlockProjection S = 0 := sub_eq_zero.mpr h
    rw [hzero]
    simp

def blockFrobeniusSq (S : PairedBlocks β) : ℝ :=
  ∑ c, ∑ d, ∑ i, ∑ j, (S c d i j) ^ 2

omit [Fintype β] in
theorem scalarBlockProjection_idempotent (S : PairedBlocks β) :
    scalarBlockProjection (scalarBlockProjection S) = scalarBlockProjection S := by
  ext c d
  by_cases h : c = d <;> simp [scalarBlockProjection, h, Matrix.trace_smul, Matrix.trace_one]

omit [Fintype β] in
theorem scalarBlockProjection_trace_residual (S : PairedBlocks β) (b : β) :
    Matrix.trace ((S - scalarBlockProjection S) b b) = 0 := by
  simp [scalarBlockProjection, Matrix.trace_sub, Matrix.trace_smul, Matrix.trace_one]

def blockFrobeniusInner (S T : PairedBlocks β) : ℝ :=
  ∑ c, ∑ d, ∑ i, ∑ j, S c d i j * T c d i j

/-- Scalar blocks are orthogonal to blocks with zero diagonal trace. -/
theorem scalarBlockProjection_inner_zero (S T : PairedBlocks β)
    (htrace : ∀ b, Matrix.trace (S b b) = 0) :
    blockFrobeniusInner (scalarBlockProjection T) S = 0 := by
  unfold blockFrobeniusInner
  apply Finset.sum_eq_zero
  intro c _
  apply Finset.sum_eq_zero
  intro d _
  by_cases hcd : c = d
  · subst d
    have he : ∑ i : Fin 8, ∑ j : Fin 8,
        scalarBlockProjection T c c i j * S c c i j =
        (Matrix.trace (T c c) / 8) * Matrix.trace (S c c) := by
      simp only [scalarBlockProjection, ↓reduceIte, Matrix.smul_apply, smul_eq_mul,
        Matrix.one_apply, mul_ite, mul_one, mul_zero, ite_mul, zero_mul,
        Finset.sum_ite_eq, Finset.mem_univ, ↓reduceIte]
      simp [Matrix.trace, Finset.mul_sum]
    rw [he, htrace, mul_zero]
  · simp [scalarBlockProjection, hcd]

/-- The displayed scalar-block map really is orthogonal to its residual. -/
theorem scalarBlockProjection_orthogonal (S T : PairedBlocks β) :
    blockFrobeniusInner (scalarBlockProjection T) (S - scalarBlockProjection S) = 0 :=
  scalarBlockProjection_inner_zero _ T (scalarBlockProjection_trace_residual S)

theorem blockCommutant_diagonal_trace (S : PairedBlocks β)
    (hS : ∀ b, (S b b).transpose = S b b) (b : β) :
    Matrix.trace (blockCommutant S b b) = 0 := by
  rw [blockCommutant_diagonal, hS]
  simp [Matrix.trace_sub, Matrix.trace_add, Matrix.trace_smul, Matrix.trace_one]
  ring

/-- The manuscript's quadratic-form gap-seven bound, with the exact kernel projection. -/
theorem blockCommutant_gap (S : PairedBlocks β)
    (hS : ∀ b, (S b b).transpose = S b b) :
    7 * blockFrobeniusSq (S - scalarBlockProjection S) ≤
      blockFrobeniusInner S (blockCommutant S) := by
  have ho := scalarBlockProjection_inner_zero (blockCommutant S) S
    (blockCommutant_diagonal_trace S hS)
  have he : blockFrobeniusInner (S - scalarBlockProjection S) (blockCommutant S) =
      blockFrobeniusInner S (blockCommutant S) := by
    simp only [blockFrobeniusInner, Matrix.sub_apply, sub_mul, Finset.sum_sub_distrib]
    change blockFrobeniusInner S (blockCommutant S) -
      blockFrobeniusInner (scalarBlockProjection S) (blockCommutant S) = _
    rw [ho, sub_zero]
    rfl
  rw [← he]
  unfold blockFrobeniusSq blockFrobeniusInner
  simp only [Finset.mul_sum]
  apply Finset.sum_le_sum
  intro c _
  apply Finset.sum_le_sum
  intro d _
  apply Finset.sum_le_sum
  intro i _
  apply Finset.sum_le_sum
  intro j _
  rw [blockCommutant_centered S hS]
  by_cases hcd : c = d <;>
    simp only [hcd, ↓reduceIte, Matrix.smul_apply, smul_eq_mul] <;>
    nlinarith [sq_nonneg ((S - scalarBlockProjection S) c d i j)]

/-- Squared-residual form of the true-frame gap-seven inversion estimate. -/
theorem blockCommutant_residual_bound (S : PairedBlocks β)
    (hS : ∀ b, (S b b).transpose = S b b) :
    49 * blockFrobeniusSq (S - scalarBlockProjection S) ≤
      blockFrobeniusSq (blockCommutant S) := by
  unfold blockFrobeniusSq
  simp only [Finset.mul_sum]
  apply Finset.sum_le_sum
  intro c _
  apply Finset.sum_le_sum
  intro d _
  apply Finset.sum_le_sum
  intro i _
  apply Finset.sum_le_sum
  intro j _
  rw [blockCommutant_centered S hS]
  by_cases hcd : c = d <;>
    simp only [hcd, ↓reduceIte, Matrix.smul_apply, smul_eq_mul] <;>
    nlinarith [sq_nonneg ((S - scalarBlockProjection S) c d i j)]

end QDM


==> anc/lean/QDM/AppendixC/BlockCoordinates.lean <==
import QDM.AppendixC.MeasuredAlignment

/-! Normalized scalar-block coordinates for the actual physical commutant.
The factor sqrt(8) is derived from the Frobenius norm of an eight-dimensional Majorana block projector. -/
set_option backward.isDefEq.respectTransparency false
noncomputable section
namespace QDM.BlockCoordinates
open ReferenceCommutant SpectralRecovery MeasuredCommutant GaussianRange
open scoped InnerProductSpace
variable {ι : Type*} [Fintype ι] [DecidableEq ι]

def normalized : EuclideanSpace ℝ ι →ₗ[ℝ] Space ι where
  toFun x := scalarBlocks (fun b => x b / Real.sqrt 8)
  map_add' x y := by
    rw [← scalarBlocks.map_add]
    congr 1
    ext b
    simp [add_div]
  map_smul' a x := by
    rw [← scalarBlocks.map_smul]
    congr 1
    ext b
    simp [mul_div_assoc]

/-- Eight equal diagonal entries account exactly for the normalization. -/
theorem normalized_norm (x : EuclideanSpace ℝ ι) : ‖normalized x‖ = ‖x‖ := by
  have hn : ‖normalized x‖^2 = ‖x‖^2 := by
    change ‖(scalarBlocks (fun b => x b / Real.sqrt 8)).val‖^2 = ‖x‖^2
    rw [EuclideanSpace.real_norm_sq_eq, EuclideanSpace.real_norm_sq_eq]
    simp only [Fintype.sum_prod_type]
    change (∑ c, ∑ d, ∑ i : Fin 8, ∑ j : Fin 8,
      (if c = d then x c / Real.sqrt 8 * (1 : Matrix (Fin 8) (Fin 8) ℝ) i j else 0)^2) = _
    simp only [Matrix.one_apply, mul_ite, mul_one, mul_zero, ite_pow,
      zero_pow (by omega : 2 ≠ 0)]
    simp [Finset.sum_ite_irrel]
    apply Finset.sum_congr rfl
    intro b _
    have hs := Real.sq_sqrt (show (0:ℝ) ≤ 8 by norm_num)
    rw [div_pow, hs]
    ring
  nlinarith [norm_nonneg (normalized x), norm_nonneg x]

def coordinateIsometry : EuclideanSpace ℝ ι →ₗᵢ[ℝ] Space ι :=
  { normalized with norm_map' := normalized_norm }

/-- These coordinates span the whole kernel, not a supplied subspace of it. -/
theorem coordinate_range : (coordinateIsometry (ι := ι)).toLinearMap.range =
    LinearMap.ker (operator (β := ι)).toLinearMap := by
  apply Submodule.eq_of_le_of_finrank_eq
  · rintro v ⟨x,rfl⟩
    exact (kernelEquiv (fun b => x b / Real.sqrt 8)).property
  · rw [LinearMap.finrank_range_of_inj (coordinateIsometry (ι := ι)).injective, kernel_dimension]
    exact finrank_euclideanSpace

def transportedCoordinates (U : Space ι ≃ₗᵢ[ℝ] Space ι) :
    EuclideanSpace ℝ ι →ₗᵢ[ℝ] Space ι := U.toLinearIsometry.comp coordinateIsometry

/-- Transported normalized blocks exhaust the rotated commutant kernel. -/
theorem transported_range (U : Space ι ≃ₗᵢ[ℝ] Space ι) :
    (transportedCoordinates U).toLinearMap.range =
      LinearMap.ker (transported U).toLinearMap := by
  apply Submodule.eq_of_le_of_finrank_eq
  · rintro v ⟨x,rfl⟩
    change U (operator (U.symm (U (coordinateIsometry x)))) = 0
    rw [U.symm_apply_apply]
    have hx : operator (coordinateIsometry x) = 0 :=
      (kernelEquiv (fun b => x b / Real.sqrt 8)).property
    rw [hx, map_zero]
  · rw [LinearMap.finrank_range_of_inj (transportedCoordinates U).injective,
      ← (transportedKernelEquiv U).finrank_eq, kernel_dimension]
    exact finrank_euclideanSpace

/-- The complement of the nonzero spectral support is exactly the kernel. -/
theorem zero_cut_range {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [FiniteDimensional ℝ E] (H : E →ₗ[ℝ] E) (hH : H.IsSymmetric) :
    (1-spectralCut H hH 0).range = H.ker := by
  let S := spectralCut H hH 0
  apply le_antisymm
  · rintro v ⟨u,rfl⟩
    change H (u-S u) = 0
    rw [map_sub, (spectral_support H hH u).1, sub_self]
  · intro v hv
    have hz : H v = 0 := hv
    have hp : S v = 0 := by
      apply (hH.eigenvectorBasis rfl).repr.injective
      ext i
      simp only [S, spectralCut, projector_repr, map_zero, PiLp.zero_apply,
        Finset.mem_filter, Finset.mem_univ, true_and]
      split_ifs with hi
      · have hc := congrArg (fun u => (hH.eigenvectorBasis rfl).repr u i) hz
        rw [hH.eigenvectorBasis_apply_self_apply rfl v i] at hc
        simp only [map_zero, PiLp.zero_apply, RCLike.ofReal_real_eq_id, id_eq] at hc
        exact (mul_eq_zero.mp hc).resolve_left (abs_pos.mp hi)
      · rfl
    refine ⟨v, ?_⟩
    change v-S v = v
    rw [hp, sub_zero]

/-- The explicit physical normalized block frame used by the paired learner. -/
def physicalCoordinates {B : ℕ} (w : Witness B) :
    EuclideanSpace ℝ (Fin B) →ₗᵢ[ℝ] Space (Fin B) :=
  transportedCoordinates (physicalFrame w)

theorem physical_coordinate_range {B : ℕ} (w : Witness B) :
    (physicalCoordinates w).toLinearMap.range = (exactKernel w).range := by
  rw [physicalCoordinates, transported_range, exactKernel, zero_cut_range]

open RandomSeparation MeasureTheory ProbabilityTheory

/-- For every orthonormal basis chosen from the measured kernel, the physical
block coefficients have the required law and simultaneous gap/error bound.
The exact frame is used in analysis only, never supplied to the learner. -/
theorem physical_good_draw {B : ℕ} (hB : 0 < B) (w : Witness B)
    (y : QuarticNorm.Quartet (2*(4*B)) → ℝ)
    (I : EuclideanSpace ℝ (Fin B) →ₗᵢ[ℝ] Space (Fin B))
    (hI : I.toLinearMap.range = (learnedKernel y).range)
    {η : ℝ} (hη : 0 ≤ η) (hrec : commutantAccuracy w η y)
    (hprecision : η ≤ 1/((2:ℝ)^22*(Fintype.card (PairedRange.GlobalPair B):ℝ)*(B:ℝ)^3)) :
    let beta := 16*(Fintype.card (PairedRange.GlobalPair B):ℝ)*η
    ∃ W : EuclideanSpace ℝ (Fin B) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin B),
      HasLaw (rotated W) (law B) (law B) ∧
      (∀ v, ‖I v-physicalCoordinates w (W v)‖ ≤ 2*beta*‖v‖) ∧
      (law B).real {x | ¬(
        ‖I (WithLp.toLp 2 x)-physicalCoordinates w (W (WithLp.toLp 2 x))‖ ≤
          8*beta*Real.sqrt B ∧
        ∀ i j : Fin B, i < j → spacing B ≤
          |(rotated W x i-rotated W x j)/Real.sqrt 8|)} ≤ 3/32 := by
  dsimp only
  let beta := 16*(Fintype.card (PairedRange.GlobalPair B):ℝ)*η
  have hb : 0 ≤ beta := by dsimp [beta]; positivity
  have hb1 : beta < 1 := by
    have hr := (prescribed_radius B hB hη hprecision).2
    have hs := Real.sq_sqrt (show (0:ℝ) ≤ 6 by norm_num)
    have hn := Real.sqrt_nonneg 6
    have hl : 2 ≤ Real.sqrt 6 := by nlinarith
    have hm : 0 ≤ (Fintype.card (PairedRange.GlobalPair B):ℝ)*η := by positivity
    have he := mul_le_mul_of_nonneg_right hl hm
    dsimp [beta]
    nlinarith
  apply AlignedSeparation.aligned_good_draw B hB (exactKernel w).toContinuousLinearMap
    I (physicalCoordinates w) (MeasuredAlignment.exact_symmetric w)
    (MeasuredAlignment.exact_idempotent w) (physical_coordinate_range w) hb hb1
  intro v
  have hi : I v ∈ (learnedKernel y).range := by rw [← hI]; exact ⟨v,rfl⟩
  obtain ⟨u,hu⟩ := hi
  have hfix : learnedKernel y (I v) = I v := by
    rw [← hu]
    exact projector_idempotent _ _ u
  have hn := (hrec.2)
  have he := (((learnedKernel y-exactKernel w).toContinuousLinearMap).le_opNorm (I v)).trans
    (mul_le_mul_of_nonneg_right hn (norm_nonneg (I v)))
  change ‖learnedKernel y (I v)-exactKernel w (I v)‖ ≤ beta*‖I v‖ at he
  rw [hfix, I.norm_map, norm_sub_rev] at he
  exact he

end QDM.BlockCoordinates


==> anc/lean/QDM/AppendixC/BlockSpectrum.lean <==
import QDM.AppendixC.ClusterProjector
import QDM.AppendixC.BlockCoordinates

/-! Exact multiplicities of the scalar eight-dimensional block spectrum. -/
noncomputable section
namespace QDM.BlockSpectrum
open SpectralRecovery
open scoped InnerProductSpace
variable {β : Type*} [Fintype β] [DecidableEq β]

/-- The commutant's scalar block is diagonal, repeating each coefficient on
all eight Majorana directions of its block. -/
theorem scalar_block_matrix (a : β → ℝ) :
    ReferenceCommutant.matrix (ReferenceCommutant.scalarBlocks a) =
      Matrix.diagonal (fun p : β × Fin 8 => a p.1) := by
  ext ⟨c,i⟩ ⟨d,j⟩
  change (if c = d then a c * (1 : Matrix (Fin 8) (Fin 8) ℝ) i j else 0) = _
  by_cases hcd : c = d
  · subst d
    simp [Matrix.diagonal_apply, Matrix.one_apply]
  · simp [hcd]

/-- An orthogonal Majorana matrix acts isometrically on the mode space. -/
def modeIsometry {ι : Type*} [Fintype ι] [DecidableEq ι]
    (R : Matrix ι ι ℝ) (hR : R.transpose*R = 1) (hRt : R*R.transpose = 1) :
    EuclideanSpace ℝ ι ≃ₗᵢ[ℝ] EuclideanSpace ℝ ι :=
  (LinearEquiv.ofLinearMap R.toEuclideanLin R.transpose.toEuclideanLin
    (by rw [← Matrix.toLpLin_mul 2 2 2, hRt, Matrix.toLpLin_one])
    (by rw [← Matrix.toLpLin_mul 2 2 2, hR, Matrix.toLpLin_one])).isometryOfInner (by
      intro x y
      change inner ℝ (R.toEuclideanLin x) (R.toEuclideanLin y) = inner ℝ x y
      rw [← LinearMap.adjoint_inner_right]
      have ha : R.toEuclideanLin.adjoint = R.transpose.toEuclideanLin := by
        simpa using (Matrix.toEuclideanLin_conjTranspose_eq_adjoint R).symm
      rw [ha]
      have hi : R.transpose.toEuclideanLin.comp R.toEuclideanLin = LinearMap.id := by
        rw [← Matrix.toLpLin_mul 2 2 2, hR, Matrix.toLpLin_one]
      have hy := congrArg (fun F : EuclideanSpace ℝ ι →ₗ[ℝ] EuclideanSpace ℝ ι => F y) hi
      rw [show R.transpose.toEuclideanLin (R.toEuclideanLin y) = y from hy])

/-- The actual rotated scalar-block matrix has an explicit orthonormal
basis of eigenvectors. This is an analysis witness, not learner input. -/
theorem physical_block_eigenbasis (R : Matrix (β × Fin 8) (β × Fin 8) ℝ)
    (hR : R.transpose*R = 1) (hRt : R*R.transpose = 1) (a : β → ℝ) :
    ∃ b : OrthonormalBasis (β × Fin 8) ℝ (EuclideanSpace ℝ (β × Fin 8)),
      ∀ i, (ReferenceCommutant.matrix
        (ReferenceCommutant.frameLinear R (ReferenceCommutant.scalarBlocks a))).toEuclideanLin
        (b i) = a i.1 • b i := by
  let U := modeIsometry R hR hRt
  let b := (EuclideanSpace.basisFun (β × Fin 8) ℝ).map U
  refine ⟨b, ?_⟩
  intro i
  rw [ReferenceCommutant.frame_matrix, scalar_block_matrix]
  have hi : R.transpose.toEuclideanLin.comp R.toEuclideanLin = LinearMap.id := by
    rw [← Matrix.toLpLin_mul 2 2 2, hR, Matrix.toLpLin_one]
  have hv : b i = R.toEuclideanLin ((EuclideanSpace.basisFun (β × Fin 8) ℝ) i) := rfl
  rw [hv, Matrix.toLpLin_mul 2 2 2, Matrix.toLpLin_mul 2 2 2]
  simp only [LinearMap.comp_apply]
  rw [show R.transpose.toEuclideanLin
      (R.toEuclideanLin ((EuclideanSpace.basisFun (β × Fin 8) ℝ) i)) =
      (EuclideanSpace.basisFun (β × Fin 8) ℝ) i from
      congrArg (fun F : EuclideanSpace ℝ (β × Fin 8) →ₗ[ℝ] _ =>
        F ((EuclideanSpace.basisFun (β × Fin 8) ℝ) i)) hi]
  rw [← map_smul]
  congr 1
  ext j
  simp [Matrix.toLpLin_apply,
    EuclideanSpace.basisFun_apply, PiLp.single_apply]

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E]

omit [FiniteDimensional ℝ E] in
/-- An explicit eigenbasis identifies the entire eigenspace, rather than
merely exhibiting some of its eigenvectors. -/
theorem eigenspace_in_basis {ι : Type*} [Fintype ι] [DecidableEq ι]
    (H : E →ₗ[ℝ] E) (b : OrthonormalBasis ι ℝ E) (d : ι → ℝ)
    (hb : ∀ i, H (b i) = d i • b i) (μ : ℝ) :
    Module.End.eigenspace H μ = (projector b {i | d i = μ}).range := by
  have hd : H = diagonalMap b d := by
    apply b.toBasis.ext
    intro i
    change H (b i) = diagonalMap b d (b i)
    rw [hb]
    apply b.repr.injective
    ext j
    simp only [diagonalMap_repr, map_smul, PiLp.smul_apply, smul_eq_mul,
      OrthonormalBasis.repr_self, PiLp.single_apply]
    by_cases hij : i = j
    · subst j; simp
    · simp [Ne.symm hij]
  have hc (v : E) (i) : b.repr (H v) i = d i * b.repr v i := by
    rw [hd, diagonalMap_repr]
  apply le_antisymm
  · intro v hv
    have he : H v = μ • v := Module.End.mem_eigenspace_iff.mp hv
    refine ⟨v, ?_⟩
    apply b.repr.injective
    ext i
    rw [projector_repr]
    simp only [Finset.mem_filter, Finset.mem_univ, true_and]
    split_ifs with hi
    · rfl
    · have hh := congrArg (fun u => b.repr u i) he
      rw [hc] at hh
      simp only [map_smul, PiLp.smul_apply, smul_eq_mul] at hh
      have hz : b.repr v i = 0 := by
        have hm : (d i-μ)*b.repr v i = 0 := by nlinarith
        exact (mul_eq_zero.mp hm).resolve_left (sub_ne_zero.mpr hi)
      exact hz.symm
  · rintro v ⟨w,rfl⟩
    apply Module.End.mem_eigenspace_iff.mpr
    apply b.repr.injective
    ext i
    rw [hc]
    simp only [map_smul, PiLp.smul_apply, smul_eq_mul, projector_repr,
      Finset.mem_filter, Finset.mem_univ, true_and]
    split_ifs with hi
    · rw [hi]
    · simp

/-- Distinct scalar coefficients give exactly eight dimensions per physical
block. Separation between coefficients will come from the Gaussian draw. -/
theorem eightfold_eigenspace (H : E →ₗ[ℝ] E)
    (b : OrthonormalBasis (β × Fin 8) ℝ E) (a : β → ℝ)
    (ha : Function.Injective a) (hb : ∀ i, H (b i) = a i.1 • b i) (c : β) :
    Module.finrank ℝ (Module.End.eigenspace H (a c)) = 8 := by
  rw [eigenspace_in_basis H b (fun i => a i.1) hb (a c),
    QDM.OrderedSpectrum.projector_rank]
  have he : (Finset.univ.filter (fun i : β × Fin 8 => a i.1 = a c)) =
      ({c} : Finset β) ×ˢ (Finset.univ : Finset (Fin 8)) := by
    ext ⟨d,j⟩
    simp [ha.eq_iff, eq_comm]
  rw [he, Finset.card_product]
  simp

/-- The intrinsic sorted spectrum has the same eightfold multiplicity as
an explicit physical block eigenbasis. -/
theorem eightfold_sorted_count (H : E →ₗ[ℝ] E) (hH : H.IsSymmetric)
    (b : OrthonormalBasis (β × Fin 8) ℝ E) (a : β → ℝ)
    (ha : Function.Injective a) (hb : ∀ i, H (b i) = a i.1 • b i) (c : β) :
    (Finset.univ.filter (fun i => hH.eigenvalues rfl i = a c)).card = 8 := by
  simpa only [RCLike.ofReal_real_eq_id, id_eq] using
    (hH.card_filter_eigenvalues_eq rfl (a c)).trans (eightfold_eigenspace H b a ha hb c)

/-- Every separated coefficient of the actual rotated Majorana block
matrix has multiplicity eight. No hidden frame is supplied to the learner. -/
theorem physical_multiplicity (R : Matrix (β × Fin 8) (β × Fin 8) ℝ)
    (hR : R.transpose*R = 1) (hRt : R*R.transpose = 1)
    (a : β → ℝ) (ha : Function.Injective a) (c : β) :
    Module.finrank ℝ (Module.End.eigenspace
      (ReferenceCommutant.matrix
        (ReferenceCommutant.frameLinear R (ReferenceCommutant.scalarBlocks a))).toEuclideanLin
      (a c)) = 8 := by
  obtain ⟨b,hb⟩ := physical_block_eigenbasis R hR hRt a
  exact eightfold_eigenspace _ b a ha hb c

end QDM.BlockSpectrum


==> anc/lean/QDM/AppendixC/ClusterProjector.lean <==
import QDM.AppendixC.OrderedSpectrum

/-! Basis-independent spectral selection for the sorted block decoder. -/
noncomputable section
namespace QDM.SpectralRecovery
open scoped InnerProductSpace
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E]

/-- Spectral selection acts on every eigenvector, including those in a
 degenerate eigenspace, independently of the eigenbasis chosen internally. -/
theorem spectralCut_eigenvector (H : E →ₗ[ℝ] E) (hH : H.IsSymmetric)
    (θ ℓ : ℝ) (v : E) (hv : H v = ℓ • v) :
    spectralCut H hH θ v = if θ < |ℓ| then v else 0 := by
  let b := hH.eigenvectorBasis rfl
  have hc (i) : hH.eigenvalues rfl i * b.repr v i = ℓ * b.repr v i := by
    have he := congrArg (fun u => b.repr u i) hv
    change (hH.eigenvectorBasis rfl).repr (H v) i = _ at he
    rw [hH.eigenvectorBasis_apply_self_apply] at he
    simpa only [map_smul, PiLp.smul_apply, smul_eq_mul, RCLike.ofReal_real_eq_id,
      id_eq] using he
  apply b.repr.injective
  ext i
  change b.repr (projector b {j | θ < |hH.eigenvalues rfl j|} v) i = _
  rw [projector_repr]
  by_cases hz : b.repr v i = 0
  · split_ifs <;> simp_all
  · have he : hH.eigenvalues rfl i = ℓ := mul_right_cancel₀ hz (hc i)
    simp only [Finset.mem_filter, Finset.mem_univ, true_and, he]
    split_ifs <;> simp_all

/-- An explicit eigenbasis gives the same selected projector as the intrinsic
spectral definition. No uniqueness of eigenvectors is required. -/
theorem spectralCut_in_basis {ι : Type*} [Fintype ι] [DecidableEq ι]
    (H : E →ₗ[ℝ] E) (hH : H.IsSymmetric) (b : OrthonormalBasis ι ℝ E)
    (d : ι → ℝ) (hb : ∀ i, H (b i) = d i • b i) (θ : ℝ) :
    spectralCut H hH θ = projector b {i | θ < |d i|} := by
  apply b.toBasis.ext
  intro i
  change spectralCut H hH θ (b i) = projector b {i | θ < |d i|} (b i)
  rw [spectralCut_eigenvector H hH θ (d i) (b i) (hb i), projector_basis]
  simp

/-- Subtracting a scalar center changes the eigenvalues, not the physical
basis. This permits centered cluster analysis without a new diagonalization. -/
theorem centered_spectralCut (H : E →ₗ[ℝ] E) (μ θ : ℝ)
    (hcenter : (H-μ • LinearMap.id).IsSymmetric)
    {ι : Type*} [Fintype ι] [DecidableEq ι] (b : OrthonormalBasis ι ℝ E)
    (d : ι → ℝ) (hb : ∀ i, H (b i) = d i • b i) :
    spectralCut (H-μ • LinearMap.id) hcenter θ =
      projector b {i | θ < |d i-μ|} := by
  apply spectralCut_in_basis _ hcenter b (fun i => d i-μ)
  intro i
  simp only [LinearMap.sub_apply, LinearMap.smul_apply, LinearMap.id_apply, hb]
  exact (sub_smul (d i) μ (b i)).symm

/-- The centered spectral window equals the projector on the same sorted
indices recovered by the data-only eigenvector grouping. The unknown exact
center occurs only on the analysis side of the equality. -/
theorem centered_cluster_projector (H K : E →L[ℝ] E)
    (hH : H.toLinearMap.IsSymmetric) (hK : K.toLinearMap.IsSymmetric)
    (s : Finset (Fin (Module.finrank ℝ E))) {μ Δ τ : ℝ}
    (hτ : 0 ≤ τ) (hsep : 2*τ < Δ) (herr : ‖K-H‖ ≤ τ)
    (hinside : ∀ i ∈ s, hH.eigenvalues rfl i = μ)
    (houtside : ∀ i, i ∉ s → Δ ≤ |hH.eigenvalues rfl i-μ|) :
    1-spectralCut (K.toLinearMap-μ • LinearMap.id)
      (hK.sub (LinearMap.IsSymmetric.smul (by simp) LinearMap.IsSymmetric.id))
      (Δ/2) = projector (hK.eigenvectorBasis rfl) s := by
  let b := hK.eigenvectorBasis rfl
  have hi := QDM.OrderedSpectrum.cluster_indices H K hH hK s hτ hsep herr
    hinside houtside
  rw [centered_spectralCut _ μ (Δ/2) _ b (hK.eigenvalues rfl)
    (hK.apply_eigenvectorBasis rfl)]
  apply b.toBasis.ext
  intro i
  change b i-projector b {j | Δ/2 < |hK.eigenvalues rfl j-μ|} (b i) =
    projector b s (b i)
  rw [projector_basis, projector_basis]
  have hm : i ∈ s ↔ |hK.eigenvalues rfl i-μ| ≤ Δ/2 := by
    rw [← hi]
    simp
  simp only [Finset.mem_filter, Finset.mem_univ, true_and]
  by_cases hh : |hK.eigenvalues rfl i-μ| ≤ Δ/2
  · simp [not_lt.mpr hh, hm.mpr hh]
  · have hs : i ∉ s := fun hs => hh (hm.mp hs)
    simp [lt_of_not_ge hh, hs]

end QDM.SpectralRecovery


==> anc/lean/QDM/AppendixC/CommutatorAlgebra.lean <==
import Mathlib.LinearAlgebra.Matrix.Trace
import Mathlib.Tactic

/-!
# Algebra of the symmetric commutant

Source: reconstruction `eq:rec-commutant-block`.
The gap and identification of the block projectors are separate obligations.
-/

namespace QDM

def commutator {A : Type*} [Ring A] (X Y : A) : A := X * Y - Y * X

theorem double_commutator {A : Type*} [Ring A] (X S : A) :
    commutator X (commutator X S) =
      X * X * S - X * S * X - X * S * X + S * X * X := by
  unfold commutator
  noncomm_ring

theorem commutator_transpose {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A S : Matrix ι ι ℝ) (hA : A.transpose = -A) (hS : S.transpose = S) :
    (commutator A S).transpose = commutator A S := by
  simp only [commutator, Matrix.transpose_sub, Matrix.transpose_mul, hA, hS]
  noncomm_ring

theorem trace_commutator {ι : Type*} [Fintype ι] [DecidableEq ι] (A S : Matrix ι ι ℝ) :
    Matrix.trace (commutator A S) = 0 := by
  rw [commutator, Matrix.trace_sub, Matrix.trace_mul_comm, sub_self]

end QDM


==> anc/lean/QDM/AppendixC/FrameAssembly.lean <==
import QDM.AppendixC.SharpAlignment
import QDM.AppendixC.SortedBlocks

/-! Assembly of local orthogonal frames and the global squared-error budget. -/
noncomputable section
namespace QDM.FrameAssembly
open SpectralRecovery
open scoped InnerProductSpace
variable {β : Type*} [Fintype β] [DecidableEq β]
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E]

omit [FiniteDimensional ℝ E] in
/-- Disjoint coordinate projectors have orthogonal ranges. -/
theorem disjoint_projector_ranges {ι : Type*} [Fintype ι] [DecidableEq ι]
    (b : OrthonormalBasis ι ℝ E) (s t : Finset ι) (hst : Disjoint s t)
    {v w : E} (hv : v ∈ (projector b s).range) (hw : w ∈ (projector b t).range) :
    inner ℝ v w = 0 := by
  obtain ⟨x,rfl⟩ := hv
  obtain ⟨y,rfl⟩ := hw
  rw [← b.repr.inner_map_map]
  simp only [PiLp.inner_apply, RCLike.inner_apply, conj_trivial, projector_repr]
  apply Finset.sum_eq_zero
  intro i _
  by_cases hs : i ∈ s
  · have ht : i ∉ t := fun hi => Finset.disjoint_left.mp hst hs hi
    simp [ht]
  · simp [hs]

omit [FiniteDimensional ℝ E] [Fintype β] in
/-- Orthogonal local isometries give an orthonormal family of all mode columns. -/
theorem block_orthonormal (U : β → EuclideanSpace ℝ (Fin 8) →ₗᵢ[ℝ] E)
    (horth : ∀ c d, c ≠ d → ∀ v w, inner ℝ (U c v) (U d w) = 0) :
    Orthonormal ℝ (fun p : β × Fin 8 => U p.1 ((EuclideanSpace.basisFun (Fin 8) ℝ) p.2)) := by
  rw [orthonormal_iff_ite]
  rintro ⟨c,i⟩ ⟨d,j⟩
  by_cases hcd : c = d
  · subst d
    rw [(U c).inner_map_map]
    simpa using orthonormal_iff_ite.mp (EuclideanSpace.basisFun (Fin 8) ℝ).orthonormal i j
  · rw [horth c d hcd]
    simp [hcd]

/-- The full number of orthonormal columns spans the ambient mode space. -/
def assembledBasis (U : β → EuclideanSpace ℝ (Fin 8) →ₗᵢ[ℝ] E)
    (horth : ∀ c d, c ≠ d → ∀ v w, inner ℝ (U c v) (U d w) = 0)
    (hdim : Module.finrank ℝ E = Fintype.card β*8) :
    OrthonormalBasis (β × Fin 8) ℝ E :=
  OrthonormalBasis.mk (block_orthonormal U horth)
    ((block_orthonormal U horth).linearIndependent.span_eq_top_of_card_eq_finrank'
      (by simpa using hdim.symm)).ge

omit [FiniteDimensional ℝ E] in
/-- Frames whose ranges are the distinct exact physical blocks are
orthogonal across blocks, irrespective of their internal alignments. -/
theorem exact_block_orthogonality (b : OrthonormalBasis (β × Fin 8) ℝ E)
    (U : β → EuclideanSpace ℝ (Fin 8) →ₗᵢ[ℝ] E)
    (hrange : ∀ c, (U c).toLinearMap.range =
      (projector b (Finset.univ.filter (fun p => p.1 = c))).range)
    (c d : β) (hcd : c ≠ d) (v w : EuclideanSpace ℝ (Fin 8)) :
    inner ℝ (U c v) (U d w) = 0 := by
  apply disjoint_projector_ranges b (Finset.univ.filter (fun p => p.1 = c))
    (Finset.univ.filter (fun p => p.1 = d))
  · apply Finset.disjoint_left.mpr
    intro p hc hd
    exact hcd ((Finset.mem_filter.mp hc).2.symm.trans (Finset.mem_filter.mp hd).2)
  · rw [← hrange c]
    exact ⟨v,rfl⟩
  · rw [← hrange d]
    exact ⟨w,rfl⟩

/-- Frobenius distance between mode-frame operators is exactly the sum of
their squared column errors in a common coordinate basis. -/
theorem frame_error_columns {ι : Type*} [Fintype ι] [DecidableEq ι]
    (b c : OrthonormalBasis ι ℝ (EuclideanSpace ℝ ι)) :
    hsSq (b.repr.symm.toLinearMap-c.repr.symm.toLinearMap) =
      ∑ i, ‖b i-c i‖^2 := by
  rw [hsSq_coordinates _ (EuclideanSpace.basisFun ι ℝ)]
  apply Finset.sum_congr rfl
  intro i _
  change ‖b.repr.symm ((EuclideanSpace.basisFun ι ℝ) i)-
    c.repr.symm ((EuclideanSpace.basisFun ι ℝ) i)‖^2 = _
  simp only [EuclideanSpace.basisFun_apply, OrthonormalBasis.repr_symm_single]

/-- The blockwise squared frame errors add, rather than multiplying the
ambient mode dimension into each local bound. -/
theorem global_frame_error
    (b c : OrthonormalBasis (β × Fin 8) ℝ (EuclideanSpace ℝ (β × Fin 8)))
    (e : ℝ) (hlocal : ∀ d, (∑ i : Fin 8, ‖b (d,i)-c (d,i)‖^2) ≤ e^2) :
    hsSq (b.repr.symm.toLinearMap-c.repr.symm.toLinearMap) ≤
      (Fintype.card β:ℝ)*e^2 := by
  rw [frame_error_columns, Fintype.sum_prod_type]
  calc
    _ ≤ ∑ _d : β, e^2 := Finset.sum_le_sum (fun d _ => hlocal d)
    _ = _ := by simp

/-- The separated-draw choices z=8 beta sqrt(B), s=1/(32 B²) give the
global Frobenius margin used before local decoding. -/
theorem prescribed_frame_margin {B : ℕ} (hB : 0 < B) (β : ℝ) (hβ : 0 ≤ β)
    (b c : OrthonormalBasis (Fin B × Fin 8) ℝ (EuclideanSpace ℝ (Fin B × Fin 8)))
    (hlocal : ∀ d, (∑ i : Fin 8, ‖b (d,i)-c (d,i)‖^2) ≤
      (16*(8*β*Real.sqrt B)/(1/(32*(B:ℝ)^2)))^2) :
    Real.sqrt (hsSq (b.repr.symm.toLinearMap-c.repr.symm.toLinearMap)) ≤
      4096*β*(B:ℝ)^3 := by
  have he := global_frame_error b c _ hlocal
  simp only [Fintype.card_fin] at he
  have hb : (0:ℝ) < B := by exact_mod_cast hB
  have hs := Real.sq_sqrt hb.le
  have hid : (B:ℝ)*(16*(8*β*Real.sqrt B)/(1/(32*(B:ℝ)^2)))^2 =
      (4096*β*(B:ℝ)^3)^2 := by
    simp only [one_div, div_inv_eq_mul]
    calc
      _ = 16777216*β^2*(B:ℝ)^5*(Real.sqrt B)^2 := by ring
      _ = _ := by rw [hs]; ring
  exact Real.sqrt_le_iff.mpr ⟨by positivity, he.trans_eq hid⟩

end QDM.FrameAssembly


==> anc/lean/QDM/AppendixC/GaussianRange.lean <==
import QDM.AppendixC.PairedRange

/-!
# The actual Gaussian-orbit quartic range and noisy cutoff

A Gaussian witness specifies the state family, not an input supplied to the
learner. The learned cutoff is constructed from the measured matrix alone.
The exact rank and nonzero spectral gap are consequences of the physical
moment calculation and Gaussian covariance, not additional promises.
-/

noncomputable section
namespace QDM.GaussianRange
open Matrix JordanWigner PairedMoments
open scoped InnerProductSpace

/-- Defining Gaussian action used to specify the unknown target. No particle-number
conservation is imposed. Orthogonal witnesses include the prescribed even Gaussian frames. -/
structure Witness (B : ℕ) where
  unitary : Operator (4*B)
  rotation : Matrix (Fin (2*(4*B))) (Fin (2*(4*B))) ℝ
  unitary_mul_adjoint : unitary * unitaryᴴ = 1
  orthogonal : rotation * rotation.transpose = 1
  action : ∀ a, unitaryᴴ * gamma (4*B) (QuarticCovariance.axis a) * unitary =
    QuarticCovariance.gammaLinear (4*B) (rotation a)

abbrev Pair (B : ℕ) := PairFlattening.Pair (2*(4*B))
abbrev Space (B : ℕ) := EuclideanSpace ℝ (Pair B)

def reference (B : ℕ) : Matrix (Pair B) (Pair B) ℝ :=
  PairFlattening.flatten (QuarticCovariance.tensor (density B))

def matrix {B : ℕ} (w : Witness B) : Matrix (Pair B) (Pair B) ℝ :=
  PairFlattening.flatten (QuarticCovariance.tensor (w.unitary * density B * w.unitaryᴴ))

def operator {B : ℕ} (w : Witness B) : Space B →ₗ[ℝ] Space B := (matrix w).toEuclideanLin

private theorem reference_reindex (B : ℕ) :
    reference B = Matrix.reindex (PairedRange.standardPair B) (PairedRange.standardPair B)
      (PairedRange.physicalPairMatrix B) := by
  ext p q
  have h := PairedRange.physical_pair_flatten B
    ((PairedRange.standardPair B).symm p) ((PairedRange.standardPair B).symm q)
  simpa [reference, Matrix.reindex_apply] using h.symm

private theorem reference_symmetric (B : ℕ) : (reference B).transpose = reference B := by
  rw [reference_reindex]
  ext p q
  exact congrArg (fun A => A ((PairedRange.standardPair B).symm p)
    ((PairedRange.standardPair B).symm q)) (PairedRange.physical_pair_symmetric B)

private theorem reference_cubic (B : ℕ) :
    reference B * reference B * reference B + (2 : ℝ) • (reference B * reference B) -
      (3 : ℝ) • reference B = 0 := by
  have h := congrArg (Matrix.reindexAlgEquiv ℝ ℝ (PairedRange.standardPair B))
    (PairedRange.physical_matrix_cubic B)
  simpa only [map_add, map_sub, map_smul, map_mul, map_zero,
    Matrix.coe_reindexAlgEquiv, ← reference_reindex] using h

theorem physical_similarity {B : ℕ} (w : Witness B) :
    matrix w = PairFlattening.wedge w.rotation * reference B *
      (PairFlattening.wedge w.rotation).transpose :=
  QuarticCovariance.physical_flatten_covariance w.unitary (density B)
    w.unitary_mul_adjoint w.rotation w.action

theorem operator_symmetric {B : ℕ} (w : Witness B) : (operator w).IsSymmetric := by
  apply Matrix.isSymmetric_toEuclideanLin_iff.mpr
  change (matrix w).transpose = matrix w
  rw [physical_similarity, Matrix.transpose_mul, Matrix.transpose_mul,
    Matrix.transpose_transpose, reference_symmetric]
  simp only [Matrix.mul_assoc]

/-- Rank 28B for every allowed unknown Gaussian frame. -/
theorem matrix_rank {B : ℕ} (w : Witness B) : (matrix w).rank = 28*B := by
  have h := (QuarticCovariance.physical_invariants w.unitary (density B)
    w.unitary_mul_adjoint w.rotation w.orthogonal w.action).2.1
  change (matrix w).rank = (reference B).rank at h
  rw [h, reference_reindex, Matrix.rank_reindex]
  exact PairedRange.physical_matrix_rank B

theorem operator_rank {B : ℕ} (w : Witness B) :
    Module.finrank ℝ (LinearMap.range (operator w)) = 28*B := by
  have h := matrix_rank w
  rw [Matrix.rank_eq_finrank_range_toLin (matrix w)
    (EuclideanSpace.basisFun _ ℝ).toBasis (EuclideanSpace.basisFun _ ℝ).toBasis,
    ← Matrix.toEuclideanLin_eq_toLin_orthonormal] at h
  exact h

private theorem matrix_cubic {B : ℕ} (w : Witness B) :
    matrix w * matrix w * matrix w + (2 : ℝ) • (matrix w * matrix w) -
      (3 : ℝ) • matrix w = 0 := by
  let O := PairFlattening.wedge w.rotation
  let A := reference B
  have hO : O.transpose * O = 1 := (PairFlattening.wedge_orthogonal w.rotation w.orthogonal).2
  have hs : matrix w = O*A*O.transpose := physical_similarity w
  have h2 : matrix w * matrix w = O*(A*A)*O.transpose := by
    rw [hs]
    simp only [Matrix.mul_assoc, ← Matrix.mul_assoc O.transpose O, hO, Matrix.one_mul]
  have h3 : matrix w * matrix w * matrix w = O*(A*A*A)*O.transpose := by
    rw [h2, hs]
    simp only [Matrix.mul_assoc, ← Matrix.mul_assoc O.transpose O, hO, Matrix.one_mul]
  rw [h3,h2,hs]
  calc
    _ = O*(A*A*A+(2 : ℝ) • (A*A)-(3 : ℝ) • A)*O.transpose := by
      simp only [Matrix.mul_sub, Matrix.mul_add, Matrix.sub_mul, Matrix.add_mul,
        Matrix.mul_smul, Matrix.smul_mul]
    _ = 0 := by rw [reference_cubic]; simp

/-- No nonzero eigenvalue can approach zero: the actual spectrum is contained in {-3,0,1}. -/
theorem eigenvalues {B : ℕ} (w : Witness B) (i : Fin (Module.finrank ℝ (Space B))) :
    (operator_symmetric w).eigenvalues rfl i = 0 ∨
    (operator_symmetric w).eigenvalues rfl i = 1 ∨
    (operator_symmetric w).eigenvalues rfl i = -3 := by
  let z := (operator_symmetric w).eigenvalues rfl i
  let e := (operator_symmetric w).eigenvectorBasis rfl
  have hv : operator w (e i) = z • e i := (operator_symmetric w).apply_eigenvectorBasis rfl i
  have hn : inner ℝ (e i) (e i) = 1 := by simp [e.norm_eq_one]
  have hp := congrArg Matrix.toEuclideanLin (matrix_cubic w)
  simp only [map_add, map_sub, map_smul, map_zero, Matrix.toLpLin_mul 2 2 2] at hp
  have he := congrArg (fun A : Space B →ₗ[ℝ] Space B => inner ℝ (e i) (A (e i))) hp
  simp only [LinearMap.zero_apply, inner_zero_right] at he
  change inner ℝ (e i) (operator w (operator w (operator w (e i))) +
    (2 : ℝ) • operator w (operator w (e i)) - (3 : ℝ) • operator w (e i)) = 0 at he
  simp only [hv, map_smul, inner_add_right, inner_sub_right, inner_smul_right, hn, mul_one] at he
  have hf : z*(z-1)*(z+3) = 0 := by nlinarith [he]
  rcases mul_eq_zero.mp hf with h01 | h3
  · rcases mul_eq_zero.mp h01 with hz | h1
    · exact Or.inl hz
    · right; left; change z = 1; linarith
  · right; right; change z = -3; linarith

/-- Orthogonal transport of the projector onto pairs of axes in the same
reference block. Its range is the sum of the hidden block exterior squares. -/
def hiddenProjector {B : ℕ} (w : Witness B) : Space B →ₗ[ℝ] Space B :=
  (PairFlattening.wedge w.rotation *
    Matrix.reindex (PairedRange.standardPair B) (PairedRange.standardPair B)
      (PairedRange.withinProjector B) *
    (PairFlattening.wedge w.rotation).transpose).toEuclideanLin

/-- The physical matrix itself identifies the hidden pair-space projector. -/
theorem hidden_projector_polynomial {B : ℕ} (w : Witness B) :
    operator w * operator w + (2 : ℝ) • operator w = (3 : ℝ) • hiddenProjector w := by
  let O := PairFlattening.wedge w.rotation
  have hO : O.transpose * O = 1 := (PairFlattening.wedge_orthogonal w.rotation w.orthogonal).2
  have hp := congrArg (Matrix.reindexAlgEquiv ℝ ℝ (PairedRange.standardPair B))
    (PairedRange.physical_pair_polynomial B)
  simp only [map_add, map_smul, map_mul, Matrix.coe_reindexAlgEquiv,
    ← reference_reindex] at hp
  have hm : matrix w * matrix w + (2 : ℝ) • matrix w =
      (3 : ℝ) • (O * Matrix.reindex (PairedRange.standardPair B)
        (PairedRange.standardPair B) (PairedRange.withinProjector B) * O.transpose) := by
    rw [physical_similarity]
    change (O * reference B * O.transpose) * (O * reference B * O.transpose) +
      (2 : ℝ) • (O * reference B * O.transpose) = _
    calc
      _ = O * (reference B * reference B + (2 : ℝ) • reference B) * O.transpose := by
        simp only [Matrix.mul_add, Matrix.add_mul, Matrix.mul_smul, Matrix.smul_mul,
          Matrix.mul_assoc, ← Matrix.mul_assoc O.transpose O, hO, Matrix.one_mul]
      _ = _ := by rw [hp]; simp only [Matrix.mul_smul, Matrix.smul_mul]
  have h := congrArg Matrix.toEuclideanLin hm
  change (operator w).comp (operator w) + (2 : ℝ) • operator w = (3 : ℝ) • hiddenProjector w
  simpa only [map_add, map_smul, Matrix.toLpLin_mul 2 2 2, operator, hiddenProjector, O] using h

/-- The exact spectral cutoff and the hidden block-pair projector coincide.
This identifies the target of noisy range recovery without supplying a hidden frame to the learner. -/
theorem exact_cutoff_eq_hidden {B : ℕ} (w : Witness B) :
    SpectralRecovery.spectralCut (operator w) (operator_symmetric w) 0 =
      hiddenProjector w := by
  let b := (operator_symmetric w).eigenvectorBasis rfl
  apply b.toBasis.ext
  intro i
  have hv := (operator_symmetric w).apply_eigenvectorBasis rfl i
  have hp := congrArg (fun A : Space B →ₗ[ℝ] Space B => A (b i))
    (hidden_projector_polynomial w)
  change operator w (operator w (b i)) + (2 : ℝ) • operator w (b i) =
    (3 : ℝ) • hiddenProjector w (b i) at hp
  change operator w (b i) = (operator_symmetric w).eigenvalues rfl i • b i at hv
  rw [hv, map_smul, hv] at hp
  change SpectralRecovery.projector b _ (b i) = _
  rw [SpectralRecovery.projector_basis]
  rcases eigenvalues w i with h | h | h
  · simp only [Finset.mem_filter, Finset.mem_univ, true_and, h, abs_zero, lt_self_iff_false,
      ite_false]
    simp only [h, zero_smul, smul_zero, add_zero] at hp
    exact ((smul_eq_zero.mp hp.symm).resolve_left (by norm_num : (3 : ℝ) ≠ 0)).symm
  · simp only [Finset.mem_filter, Finset.mem_univ, true_and, h, abs_one, zero_lt_one, ite_true]
    simp only [h, one_smul] at hp
    have ht : (3 : ℝ) • b i = (3 : ℝ) • hiddenProjector w (b i) := by
      rw [← hp]; module
    exact smul_right_injective (Space B) (by norm_num : (3 : ℝ) ≠ 0) ht
  · simp only [Finset.mem_filter, Finset.mem_univ, true_and, h]
    norm_num
    have ht : (3 : ℝ) • b i = (3 : ℝ) • hiddenProjector w (b i) := by
      rw [← hp, h]; module
    exact smul_right_injective (Space B) (by norm_num : (3 : ℝ) ≠ 0) ht

theorem gap {B : ℕ} (w : Witness B) (i : Fin (Module.finrank ℝ (Space B)))
    (h : (operator_symmetric w).eigenvalues rfl i ≠ 0) :
    1 ≤ |(operator_symmetric w).eigenvalues rfl i| := by
  rcases eigenvalues w i with hz | h1 | h3
  · exact False.elim (h hz)
  · rw [h1]; norm_num
  · rw [h3]; norm_num

/-- The zero-threshold spectral projector is constructed from the physical matrix
and has the derived range dimension. -/
theorem exact_cutoff_rank {B : ℕ} (w : Witness B) :
    Module.finrank ℝ (LinearMap.range
      (SpectralRecovery.spectralCut (operator w) (operator_symmetric w) 0)) = 28*B := by
  let P := SpectralRecovery.spectralCut (operator w) (operator_symmetric w) 0
  have hk : LinearMap.ker P = LinearMap.ker (operator w) := by
    ext v
    change P v = 0 ↔ operator w v = 0
    constructor
    · intro h
      have he := (SpectralRecovery.spectral_support (operator w) (operator_symmetric w) v).1
      change operator w (P v) = operator w v at he
      rw [h,map_zero] at he
      exact he.symm
    · intro h
      have he := SpectralRecovery.spectral_gap_lower (operator w) (operator_symmetric w)
        (Δ := 1) (by norm_num) (gap w) v
      change 1*‖P v‖ ≤ ‖operator w v‖ at he
      rw [h,norm_zero,one_mul] at he
      exact norm_eq_zero.mp (le_antisymm he (norm_nonneg _))
  have h1 := LinearMap.finrank_range_add_finrank_ker P
  have h2 := LinearMap.finrank_range_add_finrank_ker (operator w)
  rw [hk] at h1
  rw [operator_rank w] at h2
  change Module.finrank ℝ (LinearMap.range P) = 28*B
  omega

/-- The learner's first noisy spectral stage for the actual quantum orbit.
The unknown Gaussian witness supplies the target specification only. `K` is
the data matrix; the selected subspace uses only `K` and the fixed cutoff 1/2.
The data-error bounds remain explicit until acquisition is composed. -/
theorem measured_range_cutoff {B : ℕ} (w : Witness B) (K : Space B →L[ℝ] Space B)
    (hK : K.toLinearMap.IsSymmetric) {η : ℝ}
    (herr : ‖K-(operator w).toContinuousLinearMap‖ ≤ 1/4)
    (hF : SpectralRecovery.hsSq (K.toLinearMap-operator w) ≤ 6*η^2) :
    let P := hiddenProjector w
    let Q := SpectralRecovery.spectralCut K.toLinearMap hK (1/2)
    Module.finrank ℝ (LinearMap.range Q) = 28*B ∧
      SpectralRecovery.hsSq (Q-P) ≤ 96*η^2 ∧
      ∀ j, 1/2 < |hK.eigenvalues rfl j| → 3/4 ≤ |hK.eigenvalues rfl j| := by
  have h := SpectralRecovery.paired_range_cutoff (operator w).toContinuousLinearMap K
    (operator_symmetric w) hK herr hF (gap w)
  dsimp only at h ⊢
  rw [← exact_cutoff_eq_hidden w]
  exact ⟨h.1.trans (exact_cutoff_rank w), h.2⟩

end QDM.GaussianRange


==> anc/lean/QDM/AppendixC/Hodge.lean <==
import QDM.AppendixC.Orientation
import QDM.AppendixA.PairedExpansion

/-! Signed-complement Hodge operator on the seventy increasing quartic
coordinates of one paired block. General rotation covariance is separate. -/
noncomputable section
namespace QDM.Hodge
open scoped InnerProductSpace
abbrev Index := QuarticNorm.Quartet 8
abbrev Space := EuclideanSpace ℝ Index

def complement (I : Index) : Index := ⟨I.valᶜ, by
  rw [Finset.card_compl, Fintype.card_fin, I.property]⟩

def complementEquiv : Index ≃ Index where
  toFun := complement
  invFun := complement
  left_inv I := by apply Subtype.ext; exact compl_compl I.val
  right_inv I := by apply Subtype.ext; exact compl_compl I.val

def sign (I : Index) : ℤ := (-1)^(∑ j ∈ I.val, j.val)

set_option maxRecDepth 100000 in
set_option maxHeartbeats 8000000 in
/-- The sign is the oriented complement sign in degree four and dimension
eight. The exact paired coefficient table is self-dual and has radius squared fourteen. -/
theorem coordinate_tables :
    (∀ I : Index, sign I * sign (complement I) = 1) ∧
    (∀ I : Index, sign I ^ 2 = 1) ∧
    (∀ I : Index, sign I * PairedBlock.coefficient (complement I).val =
      PairedBlock.coefficient I.val) ∧
    (∑ I : Index, PairedBlock.coefficient I.val ^ 2) = 14 := by
  decide +kernel

def starLinear : Space →ₗ[ℝ] Space where
  toFun x := WithLp.toLp 2 (fun I => (sign I : ℝ)*x (complement I))
  map_add' x y := by ext I; simp [mul_add]
  map_smul' a x := by ext I; simp [mul_left_comm]

theorem star_norm (x : Space) : ‖starLinear x‖ = ‖x‖ := by
  have hsq : ‖starLinear x‖^2 = ‖x‖^2 := by
    rw [EuclideanSpace.real_norm_sq_eq, EuclideanSpace.real_norm_sq_eq]
    change (∑ I : Index, ((sign I : ℝ)*x (complement I))^2) = _
    simp only [mul_pow]
    have hs (I : Index) : (sign I : ℝ)^2 = 1 := by exact_mod_cast coordinate_tables.2.1 I
    simp only [hs, one_mul]
    exact Equiv.sum_comp complementEquiv (fun I => x I ^ 2)
  nlinarith [norm_nonneg (starLinear x), norm_nonneg x]

def star : Space →ₗᵢ[ℝ] Space := { starLinear with norm_map' := star_norm }

theorem star_involutive (x : Space) : star (star x) = x := by
  ext I
  change (sign I : ℝ)*((sign (complement I) : ℝ)*x (complement (complement I))) = x I
  have hc : complement (complement I) = I := complementEquiv.left_inv I
  rw [hc, ← mul_assoc]
  have hs : (sign I : ℝ)*(sign (complement I) : ℝ) = 1 := by
    exact_mod_cast coordinate_tables.1 I
  rw [hs, one_mul]

def seed : Space := WithLp.toLp 2 (fun I => (PairedBlock.coefficient I.val : ℝ))

theorem seed_self_dual : star seed = seed := by
  ext I
  change (sign I : ℝ)*(PairedBlock.coefficient (complement I).val : ℝ) =
    (PairedBlock.coefficient I.val : ℝ)
  exact_mod_cast coordinate_tables.2.2.1 I

theorem seed_radius : ‖seed‖^2 = 14 := by
  rw [EuclideanSpace.real_norm_sq_eq]
  change (∑ I : Index, (PairedBlock.coefficient I.val : ℝ)^2) = 14
  exact_mod_cast coordinate_tables.2.2.2

/-- A noisy paired reference has a strictly positive physical-coordinate
diagnostic at the prescribed local error. -/
theorem seed_sign_stability (d : Space) (hd : ‖d‖ ≤ 1/64) :
    0 < ⟪seed+d, star (seed+d)⟫_ℝ := by
  have h := Orientation.paired_diagnostic_sign star seed d 1 (Or.inl rfl)
    seed_radius (by simpa only [one_smul] using seed_self_dual) hd
  simpa only [one_mul] using h
/-- Flipping the first Majorana axis changes exactly the coordinates
whose increasing support contains that axis. -/
def reflectionLinear : Space →ₗ[ℝ] Space where
  toFun x := WithLp.toLp 2 (fun I => (if (0 : Fin 8) ∈ I.val then (-1:ℝ) else 1)*x I)
  map_add' x y := by ext I; simp [mul_add]
  map_smul' a x := by ext I; simp [mul_left_comm]

theorem reflection_norm (x : Space) : ‖reflectionLinear x‖ = ‖x‖ := by
  have hsq : ‖reflectionLinear x‖^2 = ‖x‖^2 := by
    rw [EuclideanSpace.real_norm_sq_eq, EuclideanSpace.real_norm_sq_eq]
    apply Finset.sum_congr rfl
    intro I _
    change ((if (0 : Fin 8) ∈ I.val then (-1:ℝ) else 1)*x I)^2 = (x I)^2
    split_ifs <;> ring
  nlinarith [norm_nonneg (reflectionLinear x), norm_nonneg x]

def reflection : Space →ₗᵢ[ℝ] Space :=
  { reflectionLinear with norm_map' := reflection_norm }

/-- Complementary four-subsets have opposite first-axis reflection signs. -/
theorem reflection_reverses_star (x : Space) :
    star (reflection x) = -reflection (star x) := by
  ext I
  change (sign I : ℝ)*((if (0 : Fin 8) ∈ (complement I).val then (-1:ℝ) else 1)*
    x (complement I)) =
    -((if (0 : Fin 8) ∈ I.val then (-1:ℝ) else 1)*((sign I : ℝ)*x (complement I)))
  simp only [complement, Finset.mem_compl]
  split_ifs <;> ring

/-- The prescribed first-column correction preserves the error and makes
a negative self-dual sign positive. -/
theorem reflection_correction (x d : Space) (hx : star x = -x) :
    star (reflection x) = reflection x ∧
    ‖reflection (x+d)-reflection x‖ = ‖d‖ := by
  constructor
  · rw [reflection_reverses_star, hx, map_neg, neg_neg]
  · rw [map_add, add_sub_cancel_left, reflection.norm_map]

/-- The orientation correction is chosen from the noisy coordinates alone. -/
def correction (y : Space) : Space →ₗᵢ[ℝ] Space :=
  if ⟪y,star y⟫_ℝ < 0 then reflection else LinearIsometry.id

/-- Under the existing local error budget, the data-only correction sends
the true block to the positive Hodge sector without increasing its error. -/
theorem noisy_correction (x d : Space) (s : ℝ)
    (hs : s = 1 ∨ s = -1) (hx : ‖x‖^2 = 14)
    (heigen : star x = s • x) (hd : ‖d‖ ≤ 1/64) :
    star (correction (x+d) x) = correction (x+d) x ∧
    ‖correction (x+d) (x+d)-correction (x+d) x‖ = ‖d‖ := by
  have hsign := Orientation.paired_diagnostic_sign star x d s hs hx heigen hd
  have herr : ‖correction (x+d) (x+d)-correction (x+d) x‖ = ‖d‖ := by
    rw [← map_sub, add_sub_cancel_left, (correction (x+d)).norm_map]
  refine ⟨?_, herr⟩
  rcases hs with rfl | rfl
  · have hp : ¬ ⟪x+d,star (x+d)⟫_ℝ < 0 := by nlinarith
    simp only [correction, hp, ↓reduceIte, LinearIsometry.id_apply]
    simpa only [one_smul] using heigen
  · have hn : ⟪x+d,star (x+d)⟫_ℝ < 0 := by nlinarith
    simp only [correction, hn, ↓reduceIte]
    exact (reflection_correction x d (by simpa only [neg_one_smul] using heigen)).1
end QDM.Hodge


==> anc/lean/QDM/AppendixC/JointExperiment.lean <==
import QDM.AppendixC.BlockCoordinates
import Mathlib.MeasureTheory.Measure.Prod

/-! A measured basis is chosen from the record, before independent random draws.
The probability accounting permits record-dependent failure events. -/
set_option backward.isDefEq.respectTransparency false
noncomputable section
namespace QDM.JointExperiment
open MeasureTheory
open scoped ENNReal

/-- Integrate a conditional failure bound without assuming independence of
that failure event from the first-stage record. Only the draw law is independent. -/
theorem joint_failure_bound {Ω X : Type*} [MeasurableSpace Ω] [MeasurableSpace X]
    (μ : Measure Ω) (ν : Measure X) [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    (G : Set Ω) (hG : MeasurableSet G) (A : Set (Ω × X)) (hA : MeasurableSet A)
    {ε p : ℝ} (hε : 0 ≤ ε) (hp : 0 ≤ p)
    (hfirst : μ.real Gᶜ ≤ ε)
    (hsecond : ∀ ω ∈ G, ν.real {x | (ω,x) ∈ A} ≤ p) :
    (μ.prod ν).real A ≤ ε+p := by
  have hb : (μ.prod ν) A ≤ ENNReal.ofReal p+μ Gᶜ := by
    rw [Measure.prod_apply hA]
    calc
      _ ≤ ∫⁻ ω, ENNReal.ofReal p + (Gᶜ).indicator (fun _ => (1:ℝ≥0∞)) ω ∂μ := by
        apply lintegral_mono
        intro ω
        by_cases hg : ω ∈ G
        · have hs := ENNReal.ofReal_le_ofReal (hsecond ω hg)
          rw [ofReal_measureReal] at hs
          have he : {x | (ω,x) ∈ A} = Prod.mk ω ⁻¹' A := rfl
          rw [he] at hs
          simpa only [Set.indicator_of_notMem (show ω ∉ Gᶜ by simpa using hg), add_zero] using hs
        · have hs : ν {x | (ω,x) ∈ A} ≤ 1 := prob_le_one
          exact hs.trans (by simp [hg])
      _ = ENNReal.ofReal p+μ Gᶜ := by
        rw [lintegral_add_left measurable_const,
          lintegral_indicator hG.compl, lintegral_const, lintegral_const]
        simp
  have hf : μ Gᶜ ≤ ENNReal.ofReal ε := by
    rw [← ofReal_measureReal]
    exact ENNReal.ofReal_le_ofReal hfirst
  have ht : (μ.prod ν) A ≤ ENNReal.ofReal (ε+p) := by
    calc
      _ ≤ ENNReal.ofReal p+ENNReal.ofReal ε := hb.trans (add_le_add le_rfl hf)
      _ = _ := by rw [← ENNReal.ofReal_add hp hε, add_comm]
  have hr := ENNReal.toReal_mono (ENNReal.ofReal_ne_top) ht
  simpa [measureReal_def, ENNReal.toReal_ofReal (add_nonneg hε hp)] using hr

open MeasuredCommutant ReferenceCommutant GaussianRange

/-- Determined by the measured kernel and its checked dimension, not by the
unknown exact state or the later Gaussian draw. -/
def learnedBasis {B : ℕ} (y : QuarticNorm.Quartet (2*(4*B)) → ℝ)
    (h : Module.finrank ℝ (learnedKernel y).range = B) :
    OrthonormalBasis (Fin B) ℝ (learnedKernel y).range :=
  (stdOrthonormalBasis ℝ (learnedKernel y).range).reindex (finCongr h)

def learnedCoordinates {B : ℕ} (y : QuarticNorm.Quartet (2*(4*B)) → ℝ)
    (h : Module.finrank ℝ (learnedKernel y).range = B) :
    EuclideanSpace ℝ (Fin B) →ₗᵢ[ℝ] Space (Fin B) :=
  (learnedKernel y).range.subtypeₗᵢ.comp (learnedBasis y h).repr.symm.toLinearIsometry

/-- The selected basis spans precisely the measured spectral kernel. -/
theorem learned_coordinate_range {B : ℕ}
    (y : QuarticNorm.Quartet (2*(4*B)) → ℝ)
    (h : Module.finrank ℝ (learnedKernel y).range = B) :
    (learnedCoordinates y h).toLinearMap.range = (learnedKernel y).range := by
  apply le_antisymm
  · rintro v ⟨x,rfl⟩
    exact ((learnedBasis y h).repr.symm x).property
  · intro v hv
    refine ⟨(learnedBasis y h).repr ⟨v,hv⟩, ?_⟩
    exact congrArg Subtype.val ((learnedBasis y h).repr.symm_apply_apply ⟨v,hv⟩)

/-- The rank check depends only on the measured record; a rejected record
uses zero here as a bookkeeping value, without a success guarantee. -/
def measuredDraw {B : ℕ} (y : QuarticNorm.Quartet (2*(4*B)) → ℝ)
    (x : Fin B → ℝ) : Space (Fin B) := by
  classical
  exact if h : Module.finrank ℝ (learnedKernel y).range = B then
    learnedCoordinates y h (WithLp.toLp 2 x) else 0

open RandomSeparation ProbabilityTheory BlockCoordinates

/-- A finite collection of first-stage records may choose different bases.
The combined failure budget still adds the measurement and Gaussian budgets. -/
theorem finite_record_experiment {Ω : Type*} [Fintype Ω] [MeasurableSpace Ω]
    [MeasurableSingletonClass Ω] (μ : Measure Ω) [IsProbabilityMeasure μ]
    {B : ℕ} (hB : 0 < B) (w : Witness B)
    (Y : Ω → (QuarticNorm.Quartet (2*(4*B)) → ℝ))
    {η ε : ℝ} (hη : 0 ≤ η) (hε : 0 ≤ ε)
    (hprecision : η ≤ 1/((2:ℝ)^22*(Fintype.card (PairedRange.GlobalPair B):ℝ)*(B:ℝ)^3))
    (hfirst : μ.real {ω | ¬commutantAccuracy w η (Y ω)} ≤ ε) :
    let beta := 16*(Fintype.card (PairedRange.GlobalPair B):ℝ)*η
    ∃ W : Ω → (EuclideanSpace ℝ (Fin B) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin B)),
      (∀ ω, commutantAccuracy w η (Y ω) → HasLaw (rotated (W ω)) (law B) (law B)) ∧
      (μ.prod (law B)).real {z | ¬(
        commutantAccuracy w η (Y z.1) ∧
        ‖measuredDraw (Y z.1) z.2-physicalCoordinates w (W z.1 (WithLp.toLp 2 z.2))‖ ≤
          8*beta*Real.sqrt B ∧
        ∀ i j : Fin B, i < j → spacing B ≤
          |(rotated (W z.1) z.2 i-rotated (W z.1) z.2 j)/Real.sqrt 8|)} ≤ ε+3/32 := by
  classical
  dsimp only
  let beta := 16*(Fintype.card (PairedRange.GlobalPair B):ℝ)*η
  let G : Set Ω := {ω | commutantAccuracy w η (Y ω)}
  have hc : ∀ ω, ∃ W : EuclideanSpace ℝ (Fin B) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin B),
      ω ∈ G → HasLaw (rotated W) (law B) (law B) ∧
      (law B).real {x | ¬(
        ‖measuredDraw (Y ω) x-physicalCoordinates w (W (WithLp.toLp 2 x))‖ ≤
          8*beta*Real.sqrt B ∧
        ∀ i j : Fin B, i < j → spacing B ≤
          |(rotated W x i-rotated W x j)/Real.sqrt 8|)} ≤ 3/32 := by
    intro ω
    by_cases hg : ω ∈ G
    · have hg' : commutantAccuracy w η (Y ω) := hg
      obtain ⟨W, hw, _, hp⟩ := physical_good_draw hB w (Y ω)
        (learnedCoordinates (Y ω) hg'.1) (learned_coordinate_range (Y ω) hg'.1)
        hη hg' hprecision
      refine ⟨W, fun _ => ⟨hw, ?_⟩⟩
      simpa only [measuredDraw, dite_eq_left hg'.1] using hp
    · exact ⟨LinearIsometryEquiv.refl ℝ _, fun h => (hg h).elim⟩
  choose W hW using hc
  refine ⟨W, fun ω h => (hW ω h).1, ?_⟩
  let A : Set (Ω × (Fin B → ℝ)) := {z | ¬(
    z.1 ∈ G ∧
    ‖measuredDraw (Y z.1) z.2-physicalCoordinates w (W z.1 (WithLp.toLp 2 z.2))‖ ≤
      8*beta*Real.sqrt B ∧
    ∀ i j : Fin B, i < j → spacing B ≤
      |(rotated (W z.1) z.2 i-rotated (W z.1) z.2 j)/Real.sqrt 8|)}
  have hsections (ω : Ω) : MeasurableSet {x | (ω,x) ∈ A} := by
    have hm : Measurable (measuredDraw (Y ω)) := by
      unfold measuredDraw
      split_ifs
      · fun_prop
      · exact measurable_const
    change MeasurableSet {x | ¬(ω ∈ G ∧ _)}
    unfold rotated
    measurability
  have hA : MeasurableSet A := by
    have he : A = ⋃ ω, {ω} ×ˢ {x | (ω,x) ∈ A} := by ext z; simp
    rw [he]
    exact MeasurableSet.iUnion (fun ω => (measurableSet_singleton ω).prod (hsections ω))
  apply joint_failure_bound μ (law B) G (Set.toFinite G).measurableSet A hA hε (by norm_num) hfirst
  intro ω hg
  have he : {x | (ω,x) ∈ A} = {x | ¬(
      ‖measuredDraw (Y ω) x-physicalCoordinates w (W ω (WithLp.toLp 2 x))‖ ≤
        8*beta*Real.sqrt B ∧
      ∀ i j : Fin B, i < j → spacing B ≤
        |(rotated (W ω) x i-rotated (W ω) x j)/Real.sqrt 8|)} := by
    ext x
    simp only [A, Set.mem_ofPred_eq, hg, true_and]
  rw [he]
  exact (hW ω hg).2

open QuarticMeasurement MeasuredRange Measurement

/-- The prescribed fixed-copy Born experiment followed by one fresh Gaussian
draw, with a data-only rank check/basis and the unchanged acquisition budget.
This is initialization, not yet full state reconstruction. -/
theorem born_initialization (B : ℕ) (hB : 0 < B) :
    ∃ (b : Fin (coordinateCount B) → OrthonormalBasis (Fin (outcomeCount B)) ℂ
        (OccupationReadout.FockSpace (4*B)))
      (x : Fin (coordinateCount B) → Fin (outcomeCount B) → ℝ),
      (∀ i k, x i k ∈ Set.Icc (-1 : ℝ) 1) ∧
      ∀ (w : Witness B) (η δ : ℝ),
        0 < η → 0 < δ → δ ≤ 1 →
        η ≤ 1/((2:ℝ)^22*(Fintype.card (PairedRange.GlobalPair B):ℝ)*(B:ℝ)^3) →
        let K := prescribedShots (coordinateCount B) η δ
        let beta := 16*(Fintype.card (PairedRange.GlobalPair B):ℝ)*η
        ∃ W : ((Fin (coordinateCount B) × Fin K) → Fin (outcomeCount B)) →
          (EuclideanSpace ℝ (Fin B) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin B)),
          ((copyLaw K (targetState w) b).prod (law B)).real {z | ¬(
            commutantAccuracy w η (observedVector x z.1) ∧
            ‖measuredDraw (observedVector x z.1) z.2-
              physicalCoordinates w (W z.1 (WithLp.toLp 2 z.2))‖ ≤ 8*beta*Real.sqrt B ∧
            ∀ i j : Fin B, i < j → spacing B ≤
              |(rotated (W z.1) z.2 i-rotated (W z.1) z.2 j)/Real.sqrt 8|)} ≤ δ/4+3/32 ∧
          (coordinateCount B:ℝ)*K ≤
            2*(coordinateCount B:ℝ)^2/η^2*Real.log (8*coordinateCount B/δ)+coordinateCount B := by
  obtain ⟨b,x,hx,h⟩ := born_commutant_recovery B hB
  refine ⟨b,x,hx,?_⟩
  intro w η δ hη hδ hδ1 hp
  have hb := h w η δ hη hδ hδ1 hp
  have hfirst : (copyLaw (prescribedShots (coordinateCount B) η δ) (targetState w) b).real
      {ω | ¬commutantAccuracy w η (observedVector x ω)} ≤ δ/4 := by
    apply le_trans (measureReal_mono ?_) hb.1
    intro ω hω hgood
    exact hω hgood.2
  obtain ⟨W,_,hw⟩ := finite_record_experiment
    (copyLaw (prescribedShots (coordinateCount B) η δ) (targetState w) b)
    hB w (observedVector x) hη.le (by positivity) hp hfirst
  exact ⟨W,hw,hb.2⟩

end QDM.JointExperiment


==> anc/lean/QDM/AppendixC/LocalAccuracy.lean <==
import QDM.AppendixC.RealDecoder

/-!
# Local observable error of the real-sector decoder

The physical quartics become symmetric norm-preserving real maps. Their
expectation differences are controlled by pure-state infidelity. Summing
over the seventy actual coordinates gives `eq:rec-local-coordinate-error`
with the manuscript's constant twenty. The transported-parent premises
remain explicit until the physical orbit construction is composed.
-/

noncomputable section
namespace QDM.LocalAccuracy
open Matrix QDM.JordanWigner QDM.RealSpinor QDM.RealQuartic QDM.RealDecoder
open scoped InnerProductSpace

/-- The actual coordinate matrix squares to identity, by physical
intertwining and the isometric embedding, not a coordinate-table assumption. -/
theorem coordinate_square (I : Index) : coordinate I * coordinate I = 1 := by
  have h := congrArg (fun A : Operator 4 => embedding.conjTranspose * A * embedding)
    (physical_observable I).2
  rw [Matrix.mul_assoc, Matrix.mul_assoc, physical_action,
    ← Matrix.mul_assoc (physical I), physical_action, Matrix.mul_assoc,
    ← Matrix.mul_assoc embedding.conjTranspose embedding,
    embedding_orthonormal.1, Matrix.one_mul, Matrix.mul_one,
    embedding_orthonormal.1] at h
  have hm : (coordinate I * coordinate I).map Complex.ofReal =
      (1 : Matrix Coordinate Coordinate ℝ).map Complex.ofReal := by
    change (coordinate I * coordinate I).map Complex.ofRealHom =
      (1 : Matrix Coordinate Coordinate ℝ).map Complex.ofRealHom
    rw [Matrix.map_mul, Matrix.map_one _ (map_zero _) (map_one _)]
    exact h
  ext a b
  exact Complex.ofReal_injective (congrArg (fun A => A a b) hm)

def coordinateIsometry (I : Index) : RealSpace →ₗᵢ[ℝ] RealSpace :=
  (coordinate I).toEuclideanLin.isometryOfInner (by
    intro x w
    have hs : (coordinate I).toEuclideanLin.IsSymmetric :=
      Matrix.isSymmetric_toEuclideanLin_iff.mpr
        (Matrix.isHermitian_iff_isSymm.mpr (coordinate_symmetric I))
    rw [hs, ← LinearMap.comp_apply, ← Matrix.toLpLin_mul 2 2 2,
      coordinate_square, Matrix.toLpLin_one, LinearMap.id_apply])

theorem quartic_lift (I : Index) (x : RealSpace) :
    (physical I).toEuclideanLin (lift x) = lift ((coordinate I).toEuclideanLin x) := by
  have hc : ((coordinate I).map Complex.ofReal).toEuclideanLin (complexify x) =
      complexify ((coordinate I).toEuclideanLin x) := by
    ext a
    simp [complexify, Matrix.toLpLin_apply, Matrix.mulVec, dotProduct]
  have h := congrArg (fun A : Matrix Config Coordinate ℂ =>
    A.toEuclideanLin (complexify x)) (physical_action I)
  simpa only [Matrix.toLpLin_mul 2 2 2, LinearMap.comp_apply, hc, lift] using h

theorem quartic_energy (I : Index) (x : RealSpace) :
    energy (physical I).toEuclideanLin (lift x) =
      inner ℝ x ((coordinate I).toEuclideanLin x) := by
  rw [energy, quartic_lift, lift_inner, Complex.ofReal_re]

private theorem real_expectation_error_sq {E : Type*} [NormedAddCommGroup E]
    [InnerProductSpace ℝ E] (D : E →ₗ[ℝ] E)
    (hD : D.IsSymmetric) (hn : ∀ v, ‖D v‖ = ‖v‖)
    (x w : E) (hx : ‖x‖ = 1) (hw : ‖w‖ = 1) :
    (inner ℝ x (D x) - inner ℝ w (D w))^2 ≤
      4*(1-(inner ℝ x w)^2) := by
  have hexpand : inner ℝ (x-w) (D (x+w)) =
      inner ℝ x (D x) - inner ℝ w (D w) := by
    rw [map_add, inner_sub_left, inner_add_right, inner_add_right,
      ← hD x w, real_inner_comm (D x) w]
    ring
  have hc := abs_real_inner_le_norm (x-w) (D (x+w))
  rw [hexpand, hn] at hc
  have hs := sq_le_sq₀ (abs_nonneg (inner ℝ x (D x)-inner ℝ w (D w)))
    (mul_nonneg (norm_nonneg (x-w)) (norm_nonneg (x+w))) |>.mpr hc
  rw [sq_abs, mul_pow, norm_sub_sq_real, norm_add_sq_real, hx, hw] at hs
  nlinarith

def observables (x : RealSpace) : EuclideanSpace ℝ Index :=
  WithLp.toLp 2 (fun I => energy (physical I).toEuclideanLin (lift x))

/-- The sum runs over the physical increasing quartics, each with norm one.
The estimate concerns the complete local observable vector. -/
theorem observable_infidelity_bound (x w : RealSpace)
    (hx : ‖x‖ = 1) (hw : ‖w‖ = 1) :
    ‖observables w - observables x‖^2 ≤ 280*(1-overlap (lift x) (lift w)) := by
  have hov : overlap (lift x) (lift w) = (inner ℝ x w)^2 := by
    rw [overlap, lift_inner x w, Complex.norm_real, Real.norm_eq_abs, sq_abs]
  rw [hov, EuclideanSpace.real_norm_sq_eq]
  have h (I : Index) := real_expectation_error_sq (coordinate I).toEuclideanLin
    (Matrix.isSymmetric_toEuclideanLin_iff.mpr
      (Matrix.isHermitian_iff_isSymm.mpr (coordinate_symmetric I)))
    (coordinateIsometry I).norm_map x w hx hw
  have hs := Finset.sum_le_sum (s := (Finset.univ : Finset Index)) (fun I _ => h I)
  simp only [Finset.sum_const, Finset.card_univ, quartic_certificate.1,
    nsmul_eq_mul] at hs
  have he (I : Index) : (observables w I - observables x I)^2 =
      (inner ℝ x ((coordinate I).toEuclideanLin x) -
        inner ℝ w ((coordinate I).toEuclideanLin w))^2 := by
    change (energy (physical I).toEuclideanLin (lift w) -
      energy (physical I).toEuclideanLin (lift x))^2 = _
    rw [quartic_energy I w, quartic_energy I x]
    ring
  change (∑ I : Index, (observables w I-observables x I)^2) ≤ _
  simp_rw [he]
  norm_num at hs
  nlinarith [hs]

/-- The actual data-only decoder satisfies the manuscript's local observable
error bound. The ground-state and gap premises concern only the true parent. -/
theorem decoded_observable_error (y : Index → ℝ) (z : RealSpace) {e : ℝ}
    (hz : ‖z‖ = 1)
    (hzero : (RealQuartic.parent (observables z)).toEuclideanLin (lift z) = 0)
    (hgap : ParentGap (RealQuartic.parent (observables z)).toEuclideanLin (lift z) 1)
    (he : ‖WithLp.toLp 2 (fun I => y I - observables z I)‖ ≤ e)
    (hsmall : Real.sqrt 70 / 14 * e ≤ 1/2) :
    ‖observables (decodedCoordinates y) - observables z‖ ≤ 20*e := by
  have hw : ‖decodedCoordinates y‖ = 1 := by
    have h := (decoder_spec y).1
    rwa [decodedState, lift_norm] at h
  have h := observable_infidelity_bound z (decodedCoordinates y) hz hw
  have ha := coefficient_accuracy y (observables z) z hz hzero hgap he hsmall
  change 1-overlap (lift z) (lift (decodedCoordinates y)) ≤ (10/7 : ℝ)*e^2 at ha
  have he0 : 0 ≤ e := (norm_nonneg _).trans he
  nlinarith [norm_nonneg (observables (decodedCoordinates y)-observables z)]

end QDM.LocalAccuracy


==> anc/lean/QDM/AppendixC/LocalCompilation.lean <==
import QDM.AppendixC.RealSpinor
import Mathlib.Analysis.Normed.Algebra.MatrixExponential
import Mathlib.LinearAlgebra.Matrix.Bilinear

/-!
# Physical quadratic lift of real-spinor exponentials

The coefficient inverse in RealSpinor gives an explicit quadratic operator.
Its exponential is unitary on the full Fock space and intertwines the desired
real-coordinate exponential. General rotation compilation and its resource
accounting remain distinct obligations.
-/

noncomputable section
namespace QDM.LocalCompilation
open Matrix QDM.JordanWigner QDM.PairedBlock QDM.RealSpinor

def physicalLift (A : Matrix Coordinate Coordinate ℝ) : Operator 4 :=
  ∑ p : AxisPair, (generatorCoefficient A p : ℂ) • physicalGenerator p

/-- The explicit inverse gives the actual quadratic operator acting as `A`
on the even real coordinates. -/
theorem physicalLift_action (A : Matrix Coordinate Coordinate ℝ)
    (hA : A.transpose = -A) :
    physicalLift A * embedding = embedding * A.map Complex.ofReal := by
  have hsum : (∑ p : AxisPair,
      (generatorCoefficient A p : ℂ) • (generator p).map Complex.ofReal) =
      A.map Complex.ofReal := by
    ext a b
    have h := congrArg (fun M : Matrix Coordinate Coordinate ℝ => (M a b : ℂ))
      (generator_expansion A hA)
    simp only [Matrix.sum_apply, Matrix.smul_apply, smul_eq_mul] at h ⊢
    push_cast at h
    exact h
  rw [physicalLift, Matrix.sum_mul, ← hsum, Matrix.mul_sum]
  apply Finset.sum_congr rfl
  intro p _
  rw [Matrix.smul_mul, generator_action, Matrix.mul_smul]

/-- The lift is skew-adjoint on all sixteen Fock states, including the odd
sector; it is not merely skew on the chosen eight-dimensional subspace. -/
theorem physicalLift_skew (A : Matrix Coordinate Coordinate ℝ) :
    (physicalLift A).conjTranspose = -physicalLift A := by
  have hd : ∀ p : AxisPair, PairedBlock.axis p.val.1 ≠ PairedBlock.axis p.val.2 := by
    decide +kernel
  have hg (p : AxisPair) : (physicalGenerator p).conjTranspose = -physicalGenerator p := by
    have h := (quadratic_product 4 _ _ (hd p)).1
    simp only [physicalGenerator, word, pairWord, List.map_cons, List.map_nil,
      List.prod_cons, List.prod_nil, Matrix.mul_one, Matrix.conjTranspose_smul]
    rw [h]
    simp
  simp only [physicalLift, Matrix.conjTranspose_sum, Matrix.conjTranspose_smul,
    Complex.star_def, Complex.conj_ofReal, hg, smul_neg, Finset.sum_neg_distrib]

private theorem exponential_intertwining {m n : Type*}
    [Fintype m] [DecidableEq m] [Fintype n] [DecidableEq n]
    (H : Matrix m m ℂ) (D : Matrix n n ℂ) (E : Matrix m n ℂ)
    (h : H * E = E * D) : NormedSpace.exp H * E = E * NormedSpace.exp D := by
  have hp (k : ℕ) : H^k * E = E * D^k := by
    induction k with
    | zero => simp
    | succ k ih =>
      rw [pow_succ', pow_succ', Matrix.mul_assoc, ih,
        ← Matrix.mul_assoc H E, h, Matrix.mul_assoc]
  let R := mulRightLinearMap m ℂ E
  let L := mulLeftLinearMap n ℂ E
  have hcR : Continuous R := continuous_id.matrix_mul continuous_const
  have hcL : Continuous L := continuous_const.matrix_mul continuous_id
  have hR := (open scoped Matrix.Norms.Operator in
    NormedSpace.exp_series_hasSum_exp' (𝕂 := ℂ) H).map R.toAddMonoidHom hcR
  have hL := (open scoped Matrix.Norms.Operator in
    NormedSpace.exp_series_hasSum_exp' (𝕂 := ℂ) D).map L.toAddMonoidHom hcL
  change HasSum (fun k : ℕ => R ((k.factorial : ℂ)⁻¹ • H^k))
    (R (NormedSpace.exp H)) at hR
  change HasSum (fun k : ℕ => L ((k.factorial : ℂ)⁻¹ • D^k))
    (L (NormedSpace.exp D)) at hL
  have hterms : (fun k : ℕ => R ((k.factorial : ℂ)⁻¹ • H^k)) =
      (fun k : ℕ => L ((k.factorial : ℂ)⁻¹ • D^k)) := by
    funext k
    change ((k.factorial : ℂ)⁻¹ • H^k) * E = E * ((k.factorial : ℂ)⁻¹ • D^k)
    rw [Matrix.smul_mul, Matrix.mul_smul, hp]
  rw [hterms] at hR
  exact hR.unique hL

/-- The quadratic exponential and the desired real-coordinate exponential
commute with the physical embedding, as in `eq:rec-spin-map`. -/
theorem physicalLift_exponential (A : Matrix Coordinate Coordinate ℝ)
    (hA : A.transpose = -A) :
    NormedSpace.exp (physicalLift A) * embedding =
      embedding * (NormedSpace.exp A).map Complex.ofReal := by
  have hm : (NormedSpace.exp A).map Complex.ofReal =
      NormedSpace.exp (A.map Complex.ofReal) := by
    let f := Complex.ofRealHom.mapMatrix (m := Coordinate)
    have hc : Continuous f := continuous_matrix fun _ _ =>
      Complex.continuous_ofReal.comp ((continuous_apply _).comp (continuous_apply _))
    exact (open scoped Matrix.Norms.Operator in NormedSpace.map_exp f hc A)
  rw [hm]
  exact exponential_intertwining _ _ _ (physicalLift_action A hA)

/-- The constructed exponential is unitary on the complete physical space. -/
theorem physicalLift_unitary (A : Matrix Coordinate Coordinate ℝ) :
    (NormedSpace.exp (physicalLift A)).conjTranspose *
      NormedSpace.exp (physicalLift A) = 1 := by
  rw [← Matrix.exp_conjTranspose, physicalLift_skew,
    ← Matrix.exp_add_of_commute _ _ (Commute.neg_left (Commute.refl (physicalLift A)))]
  simp


end QDM.LocalCompilation


==> anc/lean/QDM/AppendixC/LocalStability.lean <==
import QDM.AppendixA.ParentCertificate
import Mathlib.Analysis.InnerProductSpace.Rayleigh

/-!
# Local parent eigenvector stability

Reconstruction `eq:rec-local-eigenvector`: the estimated eigenvector's
orthogonal component has norm at most τ/(Δ-τ). The parent gap, zero ground
energy, and operator perturbation are explicit hypotheses. The final result
also proves existence of a normalized ground eigenvector of the perturbed
self-adjoint operator; its eigenvalue bound follows from minimization.
-/

noncomputable section
namespace QDM
open scoped InnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℂ E]

def perpendicular (ψ v : E) : E := v - (inner ℂ ψ v) • ψ

theorem perpendicular_inner {ψ : E} (hψ : ‖ψ‖ = 1) (v : E) :
    inner ℂ ψ (perpendicular ψ v) = 0 := by
  simp [perpendicular, inner_sub_right, inner_smul_right,
    inner_self_eq_norm_sq_to_K, hψ]

theorem perpendicular_norm_sq {ψ : E} (hψ : ‖ψ‖ = 1) (v : E) :
    ‖perpendicular ψ v‖ ^ 2 = ‖v‖ ^ 2 - overlap ψ v := by
  rw [perpendicular, @norm_sub_sq ℂ]
  change ‖v‖ ^ 2 - 2 * (inner ℂ v ((inner ℂ ψ v) • ψ)).re +
    ‖(inner ℂ ψ v) • ψ‖ ^ 2 = ‖v‖ ^ 2 - overlap ψ v
  simp only [inner_smul_right, norm_smul, hψ, mul_one]
  rw [← inner_conj_symm v ψ, Complex.mul_conj']
  simp only [← Complex.ofReal_pow, Complex.ofReal_re, overlap]
  rw [norm_inner_symm]
  ring

theorem perpendicular_contract {ψ : E} (hψ : ‖ψ‖ = 1) (v : E) :
    ‖perpendicular ψ v‖ ≤ ‖v‖ := by
  have h := perpendicular_norm_sq hψ v
  nlinarith [overlap_nonneg ψ v, norm_nonneg v, norm_nonneg (perpendicular ψ v)]

theorem perpendicular_sub (ψ v w : E) :
    perpendicular ψ (v - w) = perpendicular ψ v - perpendicular ψ w := by
  simp only [perpendicular, inner_sub_right, sub_smul]
  abel

theorem perpendicular_smul (ψ v : E) (c : ℂ) :
    perpendicular ψ (c • v) = c • perpendicular ψ v := by
  simp [perpendicular, inner_smul_right, smul_sub, smul_smul]

theorem perpendicular_commutes {H : E →ₗ[ℂ] E} {ψ : E}
    (hs : H.IsSymmetric) (hz : H ψ = 0) (v : E) :
    perpendicular ψ (H v) = H (perpendicular ψ v) := by
  have ho : inner ℂ ψ (H v) = 0 := by rw [← hs ψ v, hz, inner_zero_left]
  simp [perpendicular, ho, hz]

theorem local_parent_stability {H K : E →L[ℂ] E} {ψ v : E} {Δ τ ℓ : ℝ}
    (hψ : ‖ψ‖ = 1) (hv : ‖v‖ = 1)
    (hs : H.toLinearMap.IsSymmetric) (hz : H ψ = 0)
    (hgap : ParentGap H.toLinearMap ψ Δ)
    (herr : ‖K - H‖ ≤ τ) (hτ : τ < Δ)
    (heigen : K v = (ℓ : ℂ) • v) (hℓ : ℓ ≤ τ) :
    ‖perpendicular ψ v‖ ≤ τ / (Δ - τ) := by
  let w := perpendicular ψ v
  have hw : inner ℂ ψ w = 0 := perpendicular_inner hψ v
  have hgapw : Δ * ‖w‖ ^ 2 ≤ energy H.toLinearMap w := by
    simpa [overlap, hw] using hgap w
  have hres : H w - (ℓ : ℂ) • w = -perpendicular ψ ((K - H) v) := by
    have hc : perpendicular ψ (H v) = H (perpendicular ψ v) :=
      perpendicular_commutes hs hz v
    rw [sub_apply, perpendicular_sub, heigen, perpendicular_smul, hc]
    change H w - (ℓ : ℂ) • w = -((ℓ : ℂ) • w - H w)
    abel
  have hresnorm : ‖H w - (ℓ : ℂ) • w‖ ≤ τ := by
    rw [hres, norm_neg]
    calc
      ‖perpendicular ψ ((K - H) v)‖ ≤ ‖(K - H) v‖ := perpendicular_contract hψ _
      _ ≤ ‖K - H‖ * ‖v‖ := (K - H).le_opNorm v
      _ ≤ τ := by simpa [hv] using herr
  have hexpand : (inner ℂ w (H w - (ℓ : ℂ) • w)).re =
      energy H.toLinearMap w - ℓ * ‖w‖ ^ 2 := by
    simp only [energy, ContinuousLinearMap.coe_coe, inner_sub_right, inner_smul_right,
      inner_self_eq_norm_sq_to_K, Complex.sub_re, Complex.mul_re,
      Complex.ofReal_re, Complex.ofReal_im, zero_mul, sub_zero]
    norm_cast
  have hinner := re_inner_le_norm (𝕜 := ℂ) w (H w - (ℓ : ℂ) • w)
  change (inner ℂ w (H w - (ℓ : ℂ) • w)).re ≤ ‖w‖ * ‖H w - (ℓ : ℂ) • w‖ at hinner
  rw [hexpand] at hinner
  have hprod := mul_le_mul_of_nonneg_left hresnorm (norm_nonneg w)
  have hℓprod := mul_le_mul_of_nonneg_right hℓ (sq_nonneg ‖w‖)
  have hfinal : (Δ - τ) * ‖w‖ ^ 2 ≤ ‖w‖ * τ := by nlinarith
  have hτnonneg : 0 ≤ τ := (norm_nonneg (K - H)).trans herr
  apply (le_div_iff₀ (sub_pos.mpr hτ)).mpr
  by_cases hwzero : ‖w‖ = 0
  · change ‖w‖ * (Δ - τ) ≤ τ
    simpa [hwzero] using hτnonneg
  · have hpos : 0 < ‖w‖ := lt_of_le_of_ne (norm_nonneg w) (Ne.symm hwzero)
    change ‖w‖ * (Δ - τ) ≤ τ
    nlinarith

/-- The upper eigenvalue estimate follows directly from the ground-vector minimizing property. -/
theorem ground_eigenvalue_upper {H K : E →L[ℂ] E} {ψ v : E} {τ ℓ : ℝ}
    (hψ : ‖ψ‖ = 1) (hv : ‖v‖ = 1) (hz : H ψ = 0)
    (herr : ‖K - H‖ ≤ τ) (heigen : K v = (ℓ : ℂ) • v)
    (hmin : energy K.toLinearMap v ≤ energy K.toLinearMap ψ) : ℓ ≤ τ := by
  have he : energy K.toLinearMap v = ℓ := by
    simp only [energy, ContinuousLinearMap.coe_coe, heigen, inner_smul_right,
      inner_self_eq_norm_sq_to_K, hv]
    change ((ℓ : ℂ) * (1 : ℂ) ^ 2).re = ℓ
    simp
  have hinner := re_inner_le_norm (𝕜 := ℂ) ψ ((K - H) ψ)
  change (inner ℂ ψ ((K - H) ψ)).re ≤ ‖ψ‖ * ‖(K - H) ψ‖ at hinner
  have heq : (K - H) ψ = K ψ := by simp [hz]
  rw [heq, hψ, one_mul] at hinner
  have hn := (K - H).le_opNorm ψ
  rw [heq, hψ, mul_one] at hn
  rw [he] at hmin
  exact hmin.trans (hinner.trans (hn.trans herr))

theorem local_parent_stability_unit {H K : E →L[ℂ] E} {ψ v : E} {τ ℓ : ℝ}
    (hψ : ‖ψ‖ = 1) (hv : ‖v‖ = 1)
    (hs : H.toLinearMap.IsSymmetric) (hz : H ψ = 0)
    (hgap : ParentGap H.toLinearMap ψ 1)
    (herr : ‖K - H‖ ≤ τ) (hτ : τ ≤ 1 / 2)
    (heigen : K v = (ℓ : ℂ) • v) (hℓ : ℓ ≤ τ) :
    1 - overlap ψ v ≤ 4 * τ ^ 2 := by
  have hτ0 : 0 ≤ τ := (norm_nonneg (K - H)).trans herr
  have hb := local_parent_stability hψ hv hs hz hgap herr (by linarith) heigen hℓ
  have hdiv : τ / (1 - τ) ≤ 2 * τ := by
    apply (div_le_iff₀ (by linarith : 0 < 1 - τ)).mpr
    nlinarith
  have hnorm := perpendicular_norm_sq hψ v
  rw [hv, one_pow] at hnorm
  have hc := hb.trans hdiv
  nlinarith [norm_nonneg (perpendicular ψ v)]

/-- Ground-vector form: no separate eigenvalue-bound assumption is needed. -/
theorem local_ground_state_accuracy {H K : E →L[ℂ] E} {ψ v : E} {τ ℓ : ℝ}
    (hψ : ‖ψ‖ = 1) (hv : ‖v‖ = 1)
    (hs : H.toLinearMap.IsSymmetric) (hz : H ψ = 0)
    (hgap : ParentGap H.toLinearMap ψ 1)
    (herr : ‖K - H‖ ≤ τ) (hτ : τ ≤ 1 / 2)
    (heigen : K v = (ℓ : ℂ) • v)
    (hmin : ∀ u, ‖u‖ = 1 → energy K.toLinearMap v ≤ energy K.toLinearMap u) :
    1 - overlap ψ v ≤ 4 * τ ^ 2 :=
  local_parent_stability_unit hψ hv hs hz hgap herr hτ heigen
    (ground_eigenvalue_upper hψ hv hz herr heigen (hmin ψ hψ))

/-- Complete finite-dimensional ground-state perturbation result for the local decoder. -/
theorem exists_accurate_ground_state [FiniteDimensional ℂ E]
    {H K : E →L[ℂ] E} {ψ : E} {τ : ℝ}
    (hψ : ‖ψ‖ = 1) (hs : H.toLinearMap.IsSymmetric)
    (hK : K.toLinearMap.IsSymmetric) (hz : H ψ = 0)
    (hgap : ParentGap H.toLinearMap ψ 1)
    (herr : ‖K - H‖ ≤ τ) (hτ : τ ≤ 1 / 2) :
    ∃ v : E, ‖v‖ = 1 ∧
      (∀ u, ‖u‖ = 1 → energy K.toLinearMap v ≤ energy K.toLinearMap u) ∧
      1 - overlap ψ v ≤ 4 * τ ^ 2 := by
  have := FiniteDimensional.proper_rclike ℂ E
  have hc : IsCompact (Metric.sphere (0 : E) 1) := isCompact_sphere _ _
  have hne : (Metric.sphere (0 : E) 1).Nonempty := ⟨ψ, by simpa using hψ⟩
  obtain ⟨v, hv, hmin⟩ := hc.exists_isMinOn hne K.reApplyInnerSelf_continuous.continuousOn
  have hvnorm : ‖v‖ = 1 := by simpa using hv
  have hv0 : v ≠ 0 := by intro h; simp [h] at hvnorm
  have heq (u : E) : energy K.toLinearMap u = K.reApplyInnerSelf u := by
    change (inner ℂ u (K u)).re = (inner ℂ (K u) u).re
    have hh : inner ℂ (K u) u = inner ℂ u (K u) := hK u u
    rw [hh]
  have hmin' : ∀ u, ‖u‖ = 1 → energy K.toLinearMap v ≤ energy K.toLinearMap u := by
    intro u hu
    rw [heq, heq]
    exact hmin (by simpa using hu)
  have hextr : IsMinOn K.reApplyInnerSelf (Metric.sphere 0 ‖v‖) v := by
    simpa only [hvnorm] using hmin
  have heigen := hK.isSelfAdjoint.hasEigenvector_of_isMinOn hv0 hextr
  refine ⟨v, hvnorm, hmin', ?_⟩
  exact local_ground_state_accuracy hψ hvnorm hs hz hgap herr hτ
    heigen.apply_eq_smul hmin'

end QDM


==> anc/lean/QDM/AppendixC/MajoranaFrame.lean <==
import QDM.AppendixC.ReferenceCommutant

/-!
# Orthogonal Majorana frames on the symmetric-matrix space

Conjugation by an orthogonal Majorana matrix preserves the Frobenius inner
product and transports the actual paired-block double commutator. No
particle-number-conservation or supplied-frame premise is introduced.
-/

noncomputable section
namespace QDM.ReferenceCommutant
open Matrix
open scoped InnerProductSpace
variable {β : Type*} [Fintype β] [DecidableEq β]

def matrix (v : Space β) : Matrix (β × Fin 8) (β × Fin 8) ℝ :=
  fun (c,i) (d,j) => v.val (c,d,i,j)

omit [DecidableEq β] in
theorem matrix_symmetric (v : Space β) : (matrix v).transpose = matrix v := by
  ext ⟨c,i⟩ ⟨d,j⟩
  exact v.property d c j i

omit [DecidableEq β] in
theorem inner_trace (v w : Space β) :
    inner ℝ v w = Matrix.trace ((matrix v).transpose * matrix w) := by
  rw [Matrix.trace_mul_comm]
  simp only [Submodule.coe_inner, PiLp.inner_apply, Matrix.trace, Matrix.diag_apply,
    Matrix.mul_apply, Matrix.transpose_apply, matrix, Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro c _
  rw [Finset.sum_comm]
  simp [mul_comm]

/-- Actual matrix conjugation, acting on the symmetric-matrix Hilbert space. -/
def frameLinear (R : Matrix (β × Fin 8) (β × Fin 8) ℝ) : Space β →ₗ[ℝ] Space β where
  toFun v := ⟨WithLp.toLp 2 (fun (c,d,i,j) => (R * matrix v * R.transpose) (c,i) (d,j)), by
    intro c d i j
    have hs : (R * matrix v * R.transpose).transpose = R * matrix v * R.transpose := by
      rw [Matrix.transpose_mul, Matrix.transpose_mul, Matrix.transpose_transpose,
        matrix_symmetric, Matrix.mul_assoc]
    exact (congrArg (fun A : Matrix (β × Fin 8) (β × Fin 8) ℝ => A (d,j) (c,i)) hs)⟩
  map_add' v w := by
    have hm : matrix (v+w) = matrix v + matrix w := rfl
    apply Subtype.ext
    ext ⟨c,d,i,j⟩
    change (R * matrix (v+w) * R.transpose) (c,i) (d,j) = _
    simp only [hm, Matrix.mul_add, Matrix.add_mul, Matrix.add_apply]
    rfl
  map_smul' a v := by
    have hm : matrix (a • v) = a • matrix v := rfl
    apply Subtype.ext
    ext ⟨c,d,i,j⟩
    change (R * matrix (a • v) * R.transpose) (c,i) (d,j) = _
    simp only [hm, Matrix.mul_smul, Matrix.smul_mul, Matrix.smul_apply]
    rfl

omit [DecidableEq β] in
theorem frame_matrix (R : Matrix (β × Fin 8) (β × Fin 8) ℝ) (v : Space β) :
    matrix (frameLinear R v) = R * matrix v * R.transpose := rfl

/-- Orthogonality of the Majorana frame gives an isometry, without a dimension factor. -/
theorem frame_inner (R : Matrix (β × Fin 8) (β × Fin 8) ℝ)
    (hR : R.transpose * R = 1) (v w : Space β) :
    inner ℝ (frameLinear R v) (frameLinear R w) = inner ℝ v w := by
  rw [inner_trace, inner_trace, frame_matrix, frame_matrix]
  rw [Matrix.transpose_mul, Matrix.transpose_mul, Matrix.transpose_transpose]
  have hm : (R * (matrix v).transpose * R.transpose) * (R * matrix w * R.transpose) =
      R * ((matrix v).transpose * matrix w) * R.transpose := by
    simp only [Matrix.mul_assoc]
    rw [← Matrix.mul_assoc R.transpose R, hR, Matrix.one_mul]
  rw [← Matrix.mul_assoc R (matrix v).transpose R.transpose, hm,
    Matrix.trace_mul_cycle, hR, Matrix.one_mul]

/-- The frame action is invertible by the transposed physical rotation. -/
def frameIsometry (R : Matrix (β × Fin 8) (β × Fin 8) ℝ)
    (hR : R.transpose*R = 1) (hRt : R*R.transpose = 1) : Space β ≃ₗᵢ[ℝ] Space β where
  toLinearEquiv :=
    { toFun := frameLinear R
      invFun := frameLinear R.transpose
      left_inv := by
        intro v
        apply Subtype.ext
        ext ⟨c,d,i,j⟩
        have hm : matrix (frameLinear R.transpose (frameLinear R v)) = matrix v := by
          rw [frame_matrix, frame_matrix, Matrix.transpose_transpose]
          simp only [Matrix.mul_assoc]
          rw [← Matrix.mul_assoc R.transpose R, hR, Matrix.one_mul, Matrix.mul_one]
        exact congrArg (fun A : Matrix (β × Fin 8) (β × Fin 8) ℝ => A (c,i) (d,j)) hm
      right_inv := by
        intro v
        apply Subtype.ext
        ext ⟨c,d,i,j⟩
        have hm : matrix (frameLinear R (frameLinear R.transpose v)) = matrix v := by
          rw [frame_matrix, frame_matrix, Matrix.transpose_transpose]
          simp only [Matrix.mul_assoc]
          rw [← Matrix.mul_assoc R R.transpose, hRt, Matrix.one_mul, Matrix.mul_one]
        exact congrArg (fun A : Matrix (β × Fin 8) (β × Fin 8) ℝ => A (c,i) (d,j)) hm
      map_add' := (frameLinear R).map_add
      map_smul' := (frameLinear R).map_smul }
  norm_map' v := by
    change ‖frameLinear R v‖ = ‖v‖
    have h := frame_inner R hR v v
    rw [real_inner_self_eq_norm_sq, real_inner_self_eq_norm_sq] at h
    nlinarith [norm_nonneg (frameLinear R v), norm_nonneg v]

/-- The spectral operator equals the reference double-commutator formula entrywise. -/
theorem operator_matrix (v : Space β) :
    matrix (operator v) = ∑ b : β, (- (1/4 : ℝ)) • ∑ i : Fin 8, ∑ j : Fin 8,
      commutator (planeGenerator (b,i) (b,j))
        (commutator (planeGenerator (b,i) (b,j)) (matrix v)) := by
  exact flatten_blockCommutant (entries v.val)

private theorem conjugate_commutator
    (R A S : Matrix (β × Fin 8) (β × Fin 8) ℝ) (hR : R.transpose*R=1) :
    commutator (R*A*R.transpose) (R*S*R.transpose) =
      R * commutator A S * R.transpose := by
  simp only [commutator, Matrix.mul_sub, Matrix.sub_mul, Matrix.mul_assoc]
  simp only [← Matrix.mul_assoc R.transpose R, hR, Matrix.one_mul]

/-- The transported operator is exactly the commutant of the rotated block generators. -/
theorem transported_matrix (R : Matrix (β × Fin 8) (β × Fin 8) ℝ)
    (hR : R.transpose*R=1) (hRt : R*R.transpose=1) (v : Space β) :
    matrix (transported (frameIsometry R hR hRt) v) =
      ∑ b : β, (- (1/4 : ℝ)) • ∑ i : Fin 8, ∑ j : Fin 8,
        commutator (R*planeGenerator (b,i) (b,j)*R.transpose)
          (commutator (R*planeGenerator (b,i) (b,j)*R.transpose) (matrix v)) := by
  have hinv : R*(R.transpose*matrix v*R)*R.transpose = matrix v := by
    simp only [Matrix.mul_assoc]
    rw [← Matrix.mul_assoc R R.transpose, hRt, Matrix.one_mul, Matrix.mul_one]
  have he (A : Matrix (β × Fin 8) (β × Fin 8) ℝ) :
      commutator (R*A*R.transpose) (commutator (R*A*R.transpose) (matrix v)) =
        R * commutator A (commutator A (R.transpose*matrix v*R)) * R.transpose := by
    conv_lhs => rw [← hinv]
    rw [conjugate_commutator R A _ hR, conjugate_commutator R A _ hR]
  change matrix (frameLinear R (operator (frameLinear R.transpose v))) = _
  rw [frame_matrix, operator_matrix, frame_matrix, Matrix.transpose_transpose]
  simp only [he, Matrix.mul_sum, Matrix.sum_mul, Matrix.mul_smul, Matrix.smul_mul]

/-- Data-only cutoff recovery for any orthogonal Majorana frame.
The unknown R occurs only in the accuracy hypothesis and reference projector. -/
theorem majorana_frame_cutoff (R : Matrix (β × Fin 8) (β × Fin 8) ℝ)
    (hR : R.transpose*R=1) (hRt : R*R.transpose=1)
    (K : Space β →L[ℝ] Space β) (hK : K.toLinearMap.IsSymmetric) {α : ℝ}
    (hα : 0 ≤ α) (hsmall : α < 1)
    (herr : ‖K-transported (frameIsometry R hR hRt)‖ ≤ α) :
    Module.finrank ℝ (LinearMap.range
      (SpectralRecovery.spectralBelow K.toLinearMap hK (7/2))) = Fintype.card β ∧
    ‖(SpectralRecovery.spectralBelow K.toLinearMap hK (7/2) -
      (1-SpectralRecovery.spectralCut (transported (frameIsometry R hR hRt)).toLinearMap
        (transported_symmetric (frameIsometry R hR hRt)) 0)).toContinuousLinearMap‖ ≤ 4*α/7 :=
  transported_cutoff (frameIsometry R hR hRt) K hK hα hsmall herr

end QDM.ReferenceCommutant


==> anc/lean/QDM/AppendixC/MajoranaVolume.lean <==
import QDM.AppendixC.Hodge
import Mathlib.LinearAlgebra.Determinant

/-! The top-degree alternating product needed for physical orientation
covariance. All determinant signs are retained explicitly. -/
noncomputable section
namespace QDM.MajoranaVolume

/-- A top-degree alternating map with any real vector-space codomain is
its basis value multiplied by the determinant of the input frame. -/
theorem top_form {ι V A : Type*} [Fintype ι] [DecidableEq ι]
    [AddCommGroup V] [Module ℝ V] [AddCommGroup A] [Module ℝ A]
    (b : Module.Basis ι ℝ V) (f : V [⋀^ι]→ₗ[ℝ] A) (v : ι → V) :
    f v = b.det v • f b := by
  let g : V [⋀^ι]→ₗ[ℝ] A :=
    (LinearMap.toSpanSingleton ℝ A (f b)).compAlternatingMap b.det
  have he : f = g := by
    apply b.ext_alternating
    intro i hi
    let σ : Equiv.Perm ι := Equiv.ofBijective i (Finite.injective_iff_bijective.mp hi)
    change f (b ∘ σ) = g (b ∘ σ)
    simp [g, AlternatingMap.map_perm, Module.Basis.det_self]
  exact congrArg (fun F => F v) he

open QDM.JordanWigner

def alternatingProduct (n : ℕ) : (Operator n) [⋀^Fin 8]→ₗ[ℝ] (Operator n) :=
  (40320 : ℝ)⁻¹ • MultilinearMap.alternatization
    (MultilinearMap.mkPiAlgebraFin ℝ 8 (Operator n))

set_option maxHeartbeats 4000000 in
private theorem prod_swap {A : Type*} [Ring A] [Algebra ℝ A] (v : Fin 8 → A)
    (hv : ∀ i j, i ≠ j → v j * v i = -(v i * v j)) (i j : Fin 8) (hij : i ≠ j) :
    (List.ofFn (fun k => v (Equiv.swap i j k))).prod = -((List.ofFn v).prod) := by
  have ht (i j : Fin 8) (h : i ≠ j) (M : A) : v j * (v i * M) = -(v i * (v j * M)) := by
    rw [← mul_assoc, hv i j h, neg_mul, mul_assoc]
  fin_cases i <;> fin_cases j
  all_goals try contradiction
  all_goals
    norm_num [Equiv.swap_apply_def, List.ofFn_succ, mul_assoc,
      ht 0 1 (by decide),
      ht 0 2 (by decide),
      ht 0 3 (by decide),
      ht 0 4 (by decide),
      ht 0 5 (by decide),
      ht 0 6 (by decide),
      ht 0 7 (by decide),
      ht 1 2 (by decide),
      ht 1 3 (by decide),
      ht 1 4 (by decide),
      ht 1 5 (by decide),
      ht 1 6 (by decide),
      ht 1 7 (by decide),
      ht 2 3 (by decide),
      ht 2 4 (by decide),
      ht 2 5 (by decide),
      ht 2 6 (by decide),
      ht 2 7 (by decide),
      ht 3 4 (by decide),
      ht 3 5 (by decide),
      ht 3 6 (by decide),
      ht 3 7 (by decide),
      ht 4 5 (by decide),
      ht 4 6 (by decide),
      ht 4 7 (by decide),
      ht 5 6 (by decide),
      ht 5 7 (by decide),
      ht 6 7 (by decide),
      hv 0 1 (by decide),
      hv 0 2 (by decide),
      hv 0 3 (by decide),
      hv 0 4 (by decide),
      hv 0 5 (by decide),
      hv 0 6 (by decide),
      hv 0 7 (by decide),
      hv 1 2 (by decide),
      hv 1 3 (by decide),
      hv 1 4 (by decide),
      hv 1 5 (by decide),
      hv 1 6 (by decide),
      hv 1 7 (by decide),
      hv 2 3 (by decide),
      hv 2 4 (by decide),
      hv 2 5 (by decide),
      hv 2 6 (by decide),
      hv 2 7 (by decide),
      hv 3 4 (by decide),
      hv 3 5 (by decide),
      hv 3 6 (by decide),
      hv 3 7 (by decide),
      hv 4 5 (by decide),
      hv 4 6 (by decide),
      hv 4 7 (by decide),
      hv 5 6 (by decide),
      hv 5 7 (by decide),
      hv 6 7 (by decide)]

theorem product_perm {A : Type*} [Ring A] [Algebra ℝ A] (σ : Equiv.Perm (Fin 8))
    (v : Fin 8 → A) (hv : ∀ i j, i ≠ j → v j * v i = -(v i * v j)) :
    (List.ofFn (fun i => v (σ i))).prod =
      (Equiv.Perm.sign σ : ℤ) • ((List.ofFn v).prod) := by
  induction σ using Equiv.Perm.swap_induction_on generalizing v with
  | one => simp
  | swap_mul σ i j hij ih =>
    have hvs (a b : Fin 8) (hab : a ≠ b) :
        v (Equiv.swap i j b) * v (Equiv.swap i j a) =
          -(v (Equiv.swap i j a) * v (Equiv.swap i j b)) :=
      hv _ _ (fun h => hab ((Equiv.swap i j).injective h))
    have h := ih (fun k => v (Equiv.swap i j k)) hvs
    rw [prod_swap v hv i j hij] at h
    simpa [Equiv.Perm.mul_apply, map_mul,
      Equiv.Perm.sign_swap hij, neg_smul] using h

private theorem altProduct_of_anticomm (v : Fin 8 → Operator n)
    (hv : ∀ i j, i ≠ j → v j * v i = -(v i * v j)) :
    alternatingProduct n v = (List.ofFn v).prod := by
  have hp (σ : Equiv.Perm (Fin 8)) :
      (List.ofFn (fun i => v (σ i))).prod = Equiv.Perm.sign σ • (List.ofFn v).prod :=
    product_perm σ v hv
  simp only [alternatingProduct, AlternatingMap.smul_apply, MultilinearMap.alternatization_apply,
    MultilinearMap.domDomCongr_apply, MultilinearMap.mkPiAlgebraFin_apply, hp,
    smul_smul, Int.units_mul_self, one_smul, Finset.sum_const, Finset.card_univ,
    Fintype.card_perm, Fintype.card_fin]
  change (40320 : ℝ)⁻¹ • ((40320 : ℕ) • (List.ofFn v).prod) = _
  rw [← Nat.cast_smul_eq_nsmul ℝ, smul_smul]
  norm_num

/-- The physical linear Majorana map satisfies CAR with the Euclidean
coefficient pairing, in any number of modes. -/
theorem linear_car (n : ℕ) (v w : Fin (2*n) → ℝ) :
    QuarticCovariance.gammaLinear n v * QuarticCovariance.gammaLinear n w +
    QuarticCovariance.gammaLinear n w * QuarticCovariance.gammaLinear n v =
    (2 * ∑ p, v p*w p) • (1 : Operator n) := by
  let g := fun p : Fin (2*n) => gamma n (QuarticCovariance.axis p)
  have hc (p q : Fin (2*n)) : g p*g q+g q*g p =
      if p=q then (2:ℝ) • (1 : Operator n) else 0 := by
    by_cases h : p=q
    · subst q
      simp [g, gamma, majorana_square, two_smul]
    · have ha := QuarticCovariance.axis_injective.ne h
      simp only [g, gamma, majorana_car, ha, h, ↓reduceIte]
  have he (p q : Fin (2*n)) :
      (v p • g p)*(w q • g q) + (w q • g q)*(v p • g p) =
      (v p*w q) • (g p*g q+g q*g p) := by
    simp only [smul_mul_assoc, mul_smul_comm, smul_smul, smul_add]
    rw [mul_comm (w q) (v p)]
  change (∑ p, v p • g p)*(∑ q, w q • g q) +
    (∑ q, w q • g q)*(∑ p, v p • g p) = _
  simp only [Finset.sum_mul, Finset.mul_sum]
  rw [Finset.sum_comm (f := fun q p => (v p • g p)*(w q • g q))]
  rw [← Finset.sum_add_distrib]
  simp only [← Finset.sum_add_distrib, he, hc, smul_ite, smul_zero, smul_smul]
  simp only [Finset.sum_ite_eq, Finset.mem_univ, ↓reduceIte]
  rw [← Finset.sum_smul]
  congr 1
  apply Finset.sum_congr rfl
  intro p _
  ring

/-- Orthogonal rows define anticommuting physical Majoranas. -/
theorem orthogonal_anticomm (n : ℕ) (R : Matrix (Fin (2*n)) (Fin (2*n)) ℝ)
    (hR : R*R.transpose = 1) (i j : Fin (2*n)) (hij : i ≠ j) :
    QuarticCovariance.gammaLinear n (R j)*QuarticCovariance.gammaLinear n (R i) =
    -(QuarticCovariance.gammaLinear n (R i)*QuarticCovariance.gammaLinear n (R j)) := by
  have hsum : (∑ p, R j p*R i p) = 0 := by
    have h := congrArg (fun M => M j i) hR
    simpa only [Matrix.mul_apply, Matrix.transpose_apply, Matrix.one_apply,
      Ne.symm hij, ↓reduceIte] using h
  have h := linear_car n (R j) (R i)
  rw [hsum, mul_zero, zero_smul] at h
  exact eq_neg_of_add_eq_zero_left h

attribute [local irreducible] alternatingProduct

set_option maxRecDepth 10000 in
set_option maxHeartbeats 200000 in
/-- The unnormalized physical product of all eight rotated Majoranas picks
up exactly the determinant of the orthogonal axis change. -/
theorem orthogonal_volume (R : Matrix (Fin 8) (Fin 8) ℝ)
    (hR : R*R.transpose = 1) :
    (List.ofFn (fun i => QuarticCovariance.gammaLinear 4 (R i))).prod =
      R.det • (List.ofFn (fun i : Fin 8 => gamma 4 (QuarticCovariance.axis i))).prod := by
  let F : (Fin 8 → ℝ) [⋀^Fin 8]→ₗ[ℝ] Operator 4 :=
    (alternatingProduct 4).compLinearMap (QuarticCovariance.gammaLinear 4)
  let b := Pi.basisFun ℝ (Fin 8)
  have he := top_form b F (fun i => R i)
  have hdet : b.det (fun i => R i) = R.det := by
    rw [Module.Basis.det_apply]
    have hm : b.toMatrix (fun i => R i) = R.transpose := by
      ext i j
      simp [b, Module.Basis.toMatrix_apply]
    rw [hm, Matrix.det_transpose]
  rw [hdet] at he
  have hb (i : Fin 8) : QuarticCovariance.gammaLinear 4 (b i) =
      gamma 4 (QuarticCovariance.axis i) := by
    simp [b, QuarticCovariance.gammaLinear, Pi.basisFun_apply, Pi.single_apply]
  simp only [F, AlternatingMap.compLinearMap_apply] at he
  simp only [hb] at he
  have h1 := altProduct_of_anticomm (n := 4)
    (fun i : Fin 8 => QuarticCovariance.gammaLinear 4 (R i))
    (orthogonal_anticomm 4 R hR)
  have hi (i : Fin 8) : QuarticCovariance.gammaLinear 4
      ((1 : Matrix (Fin 8) (Fin 8) ℝ) i) = gamma 4 (QuarticCovariance.axis i) := by
    simp [QuarticCovariance.gammaLinear, Matrix.one_apply]
  have h0 := altProduct_of_anticomm (n := 4)
    (fun i : Fin 8 => QuarticCovariance.gammaLinear 4 ((1 : Matrix (Fin 8) (Fin 8) ℝ) i))
    (orthogonal_anticomm 4 1 (by simp))
  simp only [hi] at h0
  exact h1.symm.trans (he.trans (congrArg (fun M : Operator 4 => R.det • M) h0))

/-- In four modes, the ordered eight-Majorana product is the physical
occupation-parity operator (the phase (-i)^4 is one). -/
theorem volume_parity :
    (List.ofFn (fun i : Fin 8 => gamma 4 (QuarticCovariance.axis i))).prod =
      PairedBlock.parityMatrix := by
  norm_num [PairedBlock.parityMatrix, PairedBlock.modes, List.ofFn_succ,
    QuarticCovariance.axis, gamma, smul_mul_assoc, mul_smul_comm, smul_smul,
    mul_assoc]

end QDM.MajoranaVolume


==> anc/lean/QDM/AppendixC/MeasuredAlignment.lean <==
import QDM.AppendixC.MeasuredCommutant
import QDM.AppendixC.AlignedSeparation

/-! The measured commutant provides the hypotheses of the frame alignment.
All properties of the exact and measured projectors are derived here. -/
set_option backward.isDefEq.respectTransparency false
noncomputable section
namespace QDM.MeasuredAlignment
open MeasuredCommutant SpectralRecovery GaussianRange
open scoped InnerProductSpace

theorem exact_symmetric {B : ℕ} (w : Witness B) :
    (exactKernel w).IsSymmetric := by
  apply LinearMap.IsSymmetric.sub
  · intro v u
    simp
  · exact diagonalMap_symmetric _ _

theorem exact_idempotent {B : ℕ} (w : Witness B) (v) :
    exactKernel w (exactKernel w v) = exactKernel w v := by
  let S := spectralCut (ReferenceCommutant.transported (physicalFrame w)).toLinearMap
    (ReferenceCommutant.transported_symmetric (physicalFrame w)) 0
  have hs : S (S v) = S v := projector_idempotent _ _ v
  change (1-S) ((1-S) v) = (1-S) v
  simp only [LinearMap.sub_apply, Module.End.one_apply, map_sub, hs]
  abel

private theorem exact_rank {B : ℕ} (w : Witness B) :
    Module.finrank ℝ (exactKernel w).range = B := by
  let H := ReferenceCommutant.transported (physicalFrame w)
  have hs := ReferenceCommutant.transported_symmetric (physicalFrame w)
  have ht := ReferenceCommutant.transported_cutoff (physicalFrame w) H hs
    (α := 0) (by norm_num) (by norm_num) (by rw [show H = ReferenceCommutant.transported (physicalFrame w) from rfl, sub_self]; exact le_of_eq ContinuousLinearMap.opNorm_zero)
  have hb : ‖(spectralBelow H.toLinearMap hs (7/2)-exactKernel w).toContinuousLinearMap‖ ≤ 0 := by
    simpa only [H, exactKernel, mul_zero, zero_div] using ht.2
  have hz : (spectralBelow H.toLinearMap hs (7/2)-exactKernel w).toContinuousLinearMap = 0 :=
    norm_eq_zero.mp (le_antisymm hb (norm_nonneg _))
  have he : spectralBelow H.toLinearMap hs (7/2) = exactKernel w := by
    apply LinearMap.ext
    intro v
    have hv := congrArg (fun A => A v) hz
    exact sub_eq_zero.mp hv
  rw [he] at ht
  simpa using ht.1

/-- The actual measured kernel admits the manuscript's aligned exact frame.
The geometric tolerance beta is 16 m eta from the existing recovery result. -/
theorem measured_alignment {B : ℕ} (w : Witness B)
    (y : QuarticNorm.Quartet (2*(4*B)) → ℝ) {η : ℝ} (hη : 0 ≤ η)
    (hrec : commutantAccuracy w η y)
    (hsmall : 16*(Fintype.card (PairedRange.GlobalPair B):ℝ)*η < 1) :
    ∃ U : (learnedKernel y).range →ₗᵢ[ℝ] ReferenceCommutant.Space (Fin B),
      U.toLinearMap.range = (exactKernel w).range ∧
      ∀ v, ‖U v-(v : ReferenceCommutant.Space (Fin B))‖ ≤
        32*(Fintype.card (PairedRange.GlobalPair B):ℝ)*η*‖v‖ := by
  have h := ProjectionAlignment.projection_range_alignment
    (exactKernel w).toContinuousLinearMap (learnedKernel y).toContinuousLinearMap
    (exact_symmetric w) (exact_idempotent w)
    (fun v => projector_idempotent _ _ v)
    (hrec.1.trans (exact_rank w).symm)
    (by positivity) hsmall (by
      rw [norm_sub_rev]
      simpa only [map_sub] using hrec.2)
  obtain ⟨U,hr,he⟩ := h
  refine ⟨U,hr,?_⟩
  intro v
  have hv := he v
  convert hv using 1
  ring_nf

/-- The original prescribed measurement precision already guarantees the
alignment radius; no additional state or conditioning hypothesis is needed. -/
theorem prescribed_alignment {B : ℕ} (hB : 0 < B) (w : Witness B)
    (y : QuarticNorm.Quartet (2*(4*B)) → ℝ) {η : ℝ} (hη : 0 ≤ η)
    (hrec : commutantAccuracy w η y)
    (hprecision : η ≤ 1/((2:ℝ)^22*(Fintype.card (PairedRange.GlobalPair B):ℝ)*(B:ℝ)^3)) :
    ∃ U : (learnedKernel y).range →ₗᵢ[ℝ] ReferenceCommutant.Space (Fin B),
      U.toLinearMap.range = (exactKernel w).range ∧
      ∀ v, ‖U v-(v : ReferenceCommutant.Space (Fin B))‖ ≤
        32*(Fintype.card (PairedRange.GlobalPair B):ℝ)*η*‖v‖ := by
  apply measured_alignment w y hη hrec
  have hr := (prescribed_radius B hB hη hprecision).2
  have hs := Real.sq_sqrt (show (0:ℝ) ≤ 6 by norm_num)
  have hn := Real.sqrt_nonneg 6
  have hl : 2 ≤ Real.sqrt 6 := by nlinarith
  have hm : 0 ≤ (Fintype.card (PairedRange.GlobalPair B):ℝ)*η := by positivity
  have he := mul_le_mul_of_nonneg_right hl hm
  nlinarith

end QDM.MeasuredAlignment


==> anc/lean/QDM/AppendixC/MeasuredCommutant.lean <==
import QDM.AppendixC.PhysicalCommutant

/-!
# From measured quartic coordinates to the physical block commutant

Only canonical index changes separate the previous range decoder from the
physical weighted-Gram construction. No unknown frame is used by the decoder.
-/
noncomputable section
namespace QDM.MeasuredCommutant
open Matrix GaussianRange MeasuredRange PhysicalCommutant
open scoped InnerProductSpace

/-- Matrix entries of the pair-space operator, in consecutive block indexing. -/
def coefficients (B : ℕ) : (Space B →ₗ[ℝ] Space B) ≃ₗ[ℝ]
    Matrix (PairedRange.GlobalPair B) (PairedRange.GlobalPair B) ℝ :=
  Matrix.toEuclideanLin.symm.trans
    (Matrix.reindexAlgEquiv ℝ ℝ (PairedRange.standardPair B).symm).toLinearEquiv

private theorem coefficient_norm (B : ℕ) (H : Space B →ₗ[ℝ] Space B) :
    PairFlattening.frobSq (coefficients B H) = SpectralRecovery.hsSq H := by
  calc
    _ = PairFlattening.frobSq (Matrix.toEuclideanLin.symm H) := by
      change PairFlattening.frobSq (Matrix.reindex (PairedRange.standardPair B).symm
        (PairedRange.standardPair B).symm (Matrix.toEuclideanLin.symm H)) = _
      simp only [PairFlattening.frobSq,Matrix.reindex_apply,Matrix.submatrix_apply,Equiv.symm_symm]
      calc
        _ = ∑ p : PairedRange.GlobalPair B, ∑ q : GaussianRange.Pair B,
            (Matrix.toEuclideanLin.symm H (PairedRange.standardPair B p) q)^2 := by
          apply Finset.sum_congr rfl
          intro p _
          exact (PairedRange.standardPair B).sum_comp
            (fun q => (Matrix.toEuclideanLin.symm H (PairedRange.standardPair B p) q)^2)
        _ = _ := (PairedRange.standardPair B).sum_comp
          (fun p => ∑ q, (Matrix.toEuclideanLin.symm H p q)^2)
    _ = _ := by
      rw [← MeasuredRange.matrix_hsSq,LinearEquiv.apply_symm_apply]

private theorem coefficient_symmetric (B : ℕ) (H : Space B →ₗ[ℝ] Space B)
    (hH : H.IsSymmetric) : ∀ p q, coefficients B H p q = coefficients B H q p := by
  have hs : (Matrix.toEuclideanLin.symm H).transpose = Matrix.toEuclideanLin.symm H :=
    Matrix.isSymmetric_toEuclideanLin_iff.mp (by
      change (Matrix.toEuclideanLin (Matrix.toEuclideanLin.symm H)).IsSymmetric
      rw [LinearEquiv.apply_symm_apply]
      exact hH)
  intro p q
  exact (congrArg (fun A => A (PairedRange.standardPair B p)
    (PairedRange.standardPair B q)) hs).symm

def axisCast (B : ℕ) : Fin (8*B) ≃ Fin (2*(4*B)) := finCongr (by omega)

def rotation {B : ℕ} (w : Witness B) : Matrix (Fin (8*B)) (Fin (8*B)) ℝ :=
  Matrix.reindex (axisCast B).symm (axisCast B).symm w.rotation

theorem rotation_orthogonal {B : ℕ} (w : Witness B) :
    rotation w * (rotation w).transpose = 1 := by
  have h := congrArg (Matrix.reindexAlgEquiv ℝ ℝ (axisCast B).symm) w.orthogonal
  simpa only [map_mul,map_one,Matrix.coe_reindexAlgEquiv,rotation,Matrix.transpose_reindex] using h

private theorem wedge_rotation {B : ℕ} (w : Witness B) :
    PairFlattening.wedge (rotation w) =
      Matrix.reindex (PairedRange.standardPair B).symm (PairedRange.standardPair B).symm
        (PairFlattening.wedge w.rotation) := by
  ext p q
  rfl

private theorem coefficient_hidden {B : ℕ} (w : Witness B) :
    coefficients B (hiddenProjector w) = PairFlattening.wedge (rotation w) *
      PairedRange.withinProjector B * (PairFlattening.wedge (rotation w)).transpose := by
  change (Matrix.reindexAlgEquiv ℝ ℝ (PairedRange.standardPair B).symm)
    (Matrix.toEuclideanLin.symm (hiddenProjector w)) = _
  rw [hiddenProjector,LinearEquiv.symm_apply_apply,map_mul,map_mul]
  simp only [Matrix.coe_reindexAlgEquiv,← wedge_rotation,← Matrix.transpose_reindex]
  congr 2

/-- The estimated coefficient projector, constructed only from measured coordinates. -/
def estimatedCoefficients {B : ℕ} (y : QuarticNorm.Quartet (2*(4*B)) → ℝ) :
    Matrix (PairedRange.GlobalPair B) (PairedRange.GlobalPair B) ℝ :=
  coefficients B (SpectralRecovery.spectralCut (measuredOperator y).toLinearMap
    (measured_symmetric y) (1/2))

private theorem estimated_symmetric {B : ℕ} (y : QuarticNorm.Quartet (2*(4*B)) → ℝ) :
    ∀ p q, estimatedCoefficients y p q = estimatedCoefficients y q p :=
  coefficient_symmetric B _ (SpectralRecovery.diagonalMap_symmetric _ _)

def commutant {B : ℕ} (y : QuarticNorm.Quartet (2*(4*B)) → ℝ) :
    ReferenceCommutant.Space (Fin B) →L[ℝ] ReferenceCommutant.Space (Fin B) :=
  WeightedCommutant.gram (family B) (estimatedCoefficients y)

private theorem commutant_symmetric {B : ℕ} (y : QuarticNorm.Quartet (2*(4*B)) → ℝ) :
    (commutant y).toLinearMap.IsSymmetric :=
  WeightedCommutant.gram_symmetric _ _ (estimated_symmetric y)

def learnedKernel {B : ℕ} (y : QuarticNorm.Quartet (2*(4*B)) → ℝ) :
    ReferenceCommutant.Space (Fin B) →ₗ[ℝ] ReferenceCommutant.Space (Fin B) :=
  SpectralRecovery.spectralBelow (commutant y).toLinearMap (commutant_symmetric y) (7/2)

def physicalFrame {B : ℕ} (w : Witness B) :
    ReferenceCommutant.Space (Fin B) ≃ₗᵢ[ℝ] ReferenceCommutant.Space (Fin B) :=
  ReferenceCommutant.frameIsometry (blockRotation B (rotation w))
    (block_rotation_orthogonal B (rotation w) (rotation_orthogonal w)).1
    (block_rotation_orthogonal B (rotation w) (rotation_orthogonal w)).2

def exactKernel {B : ℕ} (w : Witness B) :
    ReferenceCommutant.Space (Fin B) →ₗ[ℝ] ReferenceCommutant.Space (Fin B) :=
  1-SpectralRecovery.spectralCut (ReferenceCommutant.transported (physicalFrame w)).toLinearMap
    (ReferenceCommutant.transported_symmetric (physicalFrame w)) 0

def commutantAccuracy {B : ℕ} (w : Witness B) (η : ℝ)
    (y : QuarticNorm.Quartet (2*(4*B)) → ℝ) : Prop :=
  Module.finrank ℝ (LinearMap.range (learnedKernel y)) = B ∧
    ‖(learnedKernel y-exactKernel w).toContinuousLinearMap‖ ≤
      16*(Fintype.card (PairedRange.GlobalPair B) : ℝ)*η

/-- The exact physical range/generator bridge discharges every gap and norm input
of the second cutoff. The learner never uses w or its unknown frame. -/
theorem range_to_commutant {B : ℕ} (w : Witness B)
    (y : QuarticNorm.Quartet (2*(4*B)) → ℝ) {η : ℝ} (hη : 0 ≤ η)
    (hrange : rangeAccuracy w η y)
    (hsmall : 8*Real.sqrt 6*(Fintype.card (PairedRange.GlobalPair B) : ℝ)*η < 1) :
    commutantAccuracy w η y := by
  have hF : PairFlattening.frobSq (estimatedCoefficients y-
      PairFlattening.wedge (rotation w)*PairedRange.withinProjector B*
        (PairFlattening.wedge (rotation w)).transpose) ≤ 96*η^2 := by
    rw [← coefficient_hidden]
    change PairFlattening.frobSq (coefficients B _-coefficients B _) ≤ _
    rw [← map_sub,coefficient_norm]
    exact hrange.2
  exact weighted_frame_recovery B (rotation w) (rotation_orthogonal w)
    (estimatedCoefficients y) (estimated_symmetric y) hη hF hsmall

/-- The manuscript's existing eta_* choice implies both cutoff radii. -/
theorem prescribed_radius (B : ℕ) (hB : 0 < B) {η : ℝ} (hη : 0 ≤ η)
    (hprecision : η ≤ 1/((2:ℝ)^22*(Fintype.card (PairedRange.GlobalPair B) : ℝ)*(B:ℝ)^3)) :
    6*η^2 ≤ (1/4 : ℝ)^2 ∧
      8*Real.sqrt 6*(Fintype.card (PairedRange.GlobalPair B) : ℝ)*η < 1 := by
  let m : ℝ := Fintype.card (PairedRange.GlobalPair B)
  have hm : 1 ≤ m := by
    have hp : 0 < Fintype.card (PairedRange.GlobalPair B) :=
      Fintype.card_pos_iff.mpr ⟨⟨(⟨0,by omega⟩,⟨1,by omega⟩),by change (0:ℕ) < 1; omega⟩⟩
    change 1 ≤ (Fintype.card (PairedRange.GlobalPair B) : ℝ)
    exact_mod_cast (show 1 ≤ Fintype.card (PairedRange.GlobalPair B) from hp)
  have hb : 1 ≤ (B:ℝ) := by exact_mod_cast hB
  have hb3 : 1 ≤ (B:ℝ)^3 := one_le_pow₀ hb
  have hmpos : 0 < m := lt_of_lt_of_le zero_lt_one hm
  have hbpos : 0 < (B:ℝ) := lt_of_lt_of_le zero_lt_one hb
  have hbudget : m*η ≤ 1/(2:ℝ)^22 := by
    calc
      _ ≤ m*(1/((2:ℝ)^22*m*(B:ℝ)^3)) := mul_le_mul_of_nonneg_left hprecision hmpos.le
      _ = 1/((2:ℝ)^22*(B:ℝ)^3) := by field_simp
      _ ≤ 1/(2:ℝ)^22 := by gcongr; nlinarith [hb3]
  have he : η ≤ 1/(2:ℝ)^22 := le_trans (by nlinarith) hbudget
  have hs := Real.sq_sqrt (show (0:ℝ) ≤ 6 by norm_num)
  have hspos := Real.sqrt_nonneg 6
  constructor
  · norm_num at he ⊢
    nlinarith
  · have hroot : Real.sqrt 6 ≤ 3 := by nlinarith
    have hbound := mul_le_mul_of_nonneg_left hbudget (show (0:ℝ) ≤ 24 by norm_num)
    have hn : 0 ≤ m*η := mul_nonneg hmpos.le hη
    have he := mul_le_mul_of_nonneg_right hroot hn
    change 8*Real.sqrt 6*m*η < 1
    norm_num at hbound
    nlinarith

open QuarticMeasurement Measurement MeasureTheory

/-- Two physical decoder stages, under the same fixed quartic experiment and
rounded copy count. The precision is the existing first eta_* bound; no
conditioning or membership advice about the unknown state is supplied. -/
theorem born_commutant_recovery (B : ℕ) (hB : 0 < B) :
    ∃ (b : Fin (coordinateCount B) → OrthonormalBasis (Fin (outcomeCount B)) ℂ
        (OccupationReadout.FockSpace (4*B)))
      (x : Fin (coordinateCount B) → Fin (outcomeCount B) → ℝ),
      (∀ i k, x i k ∈ Set.Icc (-1 : ℝ) 1) ∧
      ∀ (w : Witness B) (η δ : ℝ),
        0 < η → 0 < δ → δ ≤ 1 →
        η ≤ 1/((2:ℝ)^22*(Fintype.card (PairedRange.GlobalPair B) : ℝ)*(B:ℝ)^3) →
        (copyLaw (prescribedShots (coordinateCount B) η δ) (targetState w) b).real
          {ω | ¬(rangeAccuracy w η (observedVector x ω) ∧
            commutantAccuracy w η (observedVector x ω))} ≤ δ/4 ∧
        ((coordinateCount B : ℝ) * prescribedShots (coordinateCount B) η δ) ≤
          2*(coordinateCount B : ℝ)^2/η^2*Real.log (8*coordinateCount B/δ)+coordinateCount B := by
  obtain ⟨b,x,hx,h⟩ := born_range_recovery B hB
  refine ⟨b,x,hx,?_⟩
  intro w η δ hη hδ hδ1 hprecision
  obtain ⟨hsmall,hcomm⟩ := prescribed_radius B hB hη.le hprecision
  have hb := h w η δ hη hδ hδ1 hsmall
  refine ⟨(measureReal_mono ?_).trans hb.1,hb.2⟩
  intro ω hω
  exact fun hr => hω ⟨hr,range_to_commutant w (observedVector x ω) hη.le hr hcomm⟩

end QDM.MeasuredCommutant


==> anc/lean/QDM/AppendixC/MeasuredRange.lean <==
import QDM.AppendixA.QuarticNorm
import QDM.AppendixC.GaussianRange
import QDM.AppendixC.QuarticMeasurement

/-!
# From observed quartic coordinates to the recovered physical range

The measured matrix is constructed from the coordinate vector with the
manuscript's signs. The factor-six error identity supplies both matrix-error
inputs of the already verified physical spectral cutoff.
-/
noncomputable section
namespace QDM.MeasuredRange
open Matrix QuarticNorm GaussianRange
open scoped InnerProductSpace ComplexOrder

/-- Coordinate Frobenius norm and the spectral module's Hilbert--Schmidt norm agree. -/
theorem matrix_hsSq {ι : Type*} [Fintype ι] [DecidableEq ι] (A : Matrix ι ι ℝ) :
    SpectralRecovery.hsSq A.toEuclideanLin = PairFlattening.frobSq A := by
  rw [SpectralRecovery.hsSq,← Matrix.toEuclideanLin_conjTranspose_eq_adjoint]
  change LinearMap.trace ℝ _ (A.conjTranspose.toEuclideanLin.comp A.toEuclideanLin) = _
  rw [← Matrix.toLpLin_mul 2 2 2]
  change LinearMap.trace ℝ _ (A.conjTranspose*A).toEuclideanLin = _
  rw [Matrix.toEuclideanLin_eq_toLin_orthonormal,Matrix.trace_toLin_eq,PairFlattening.frobSq_trace]
  simp only [Matrix.conjTranspose_eq_transpose_of_trivial]

/-- Entrywise Cauchy--Schwarz supplies the operator bound with no dimension factor. -/
theorem matrix_norm_bound {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℝ) {c : ℝ} (hc : 0 ≤ c) (hA : PairFlattening.frobSq A ≤ c^2) :
    ‖A.toEuclideanLin.toContinuousLinearMap‖ ≤ c := by
  apply ContinuousLinearMap.opNorm_le_bound _ hc
  intro v
  have hsq : ‖A.toEuclideanLin v‖^2 ≤ PairFlattening.frobSq A * ‖v‖^2 := by
    simp only [EuclideanSpace.norm_sq_eq,Matrix.toLpLin_apply,
      Matrix.mulVec,dotProduct,Real.norm_eq_abs,sq_abs]
    calc
      _ ≤ ∑ i, (∑ j, (A i j)^2) * ∑ j, (v j)^2 := by
        apply Finset.sum_le_sum
        intro i _
        exact Finset.sum_mul_sq_le_sq_mul_sq Finset.univ (A i) (fun j => v j)
      _ = _ := by simp only [PairFlattening.frobSq,Finset.sum_mul]
  have hbound := mul_le_mul_of_nonneg_right hA (sq_nonneg ‖v‖)
  change ‖A.toEuclideanLin v‖ ≤ c*‖v‖
  nlinarith [norm_nonneg (A.toEuclideanLin v),norm_nonneg v,mul_nonneg hc (norm_nonneg v)]

def coordinate {B : ℕ} (w : Witness B) : Quartet (2*(4*B)) → ℝ :=
  formCoordinate (QuarticCovariance.momentForm
    (w.unitary * PairedMoments.density B * w.unitaryᴴ))

def measuredOperator {B : ℕ} (y : Quartet (2*(4*B)) → ℝ) : Space B →L[ℝ] Space B :=
  (dataMatrix y).toEuclideanLin.toContinuousLinearMap

theorem measured_symmetric {B : ℕ} (y : Quartet (2*(4*B)) → ℝ) :
    (measuredOperator y).toLinearMap.IsSymmetric := by
  apply Matrix.isSymmetric_toEuclideanLin_iff.mpr
  exact data_symmetric y

/-- The first decoder stage now assumes only coordinate error, not a matrix-error
or spectral-gap promise. The smallness bound is the numerical cutoff radius. -/
theorem coordinate_range_cutoff {B : ℕ} (w : Witness B)
    (y : Quartet (2*(4*B)) → ℝ) {η : ℝ}
    (herror : (∑ I, (y I-coordinate w I)^2) ≤ η^2)
    (hsmall : 6*η^2 ≤ (1/4 : ℝ)^2) :
    let Q := SpectralRecovery.spectralCut (measuredOperator y).toLinearMap
      (measured_symmetric y) (1/2)
    Module.finrank ℝ (LinearMap.range Q) = 28*B ∧
      SpectralRecovery.hsSq (Q-hiddenProjector w) ≤ 96*η^2 ∧
      ∀ j, 1/2 < |(measured_symmetric y).eigenvalues rfl j| →
        3/4 ≤ |(measured_symmetric y).eigenvalues rfl j| := by
  have hF : PairFlattening.frobSq (dataMatrix y-matrix w) ≤ 6*η^2 := by
    rw [matrix,physical_error]
    exact mul_le_mul_of_nonneg_left herror (by norm_num)
  have he : measuredOperator y - (operator w).toContinuousLinearMap =
      (dataMatrix y-matrix w).toEuclideanLin.toContinuousLinearMap := by
    simp only [map_sub,measuredOperator,operator]
  apply measured_range_cutoff w (measuredOperator y) (measured_symmetric y)
  · rw [he]
    exact matrix_norm_bound _ (by norm_num) (hF.trans hsmall)
  · change SpectralRecovery.hsSq ((dataMatrix y).toEuclideanLin-(matrix w).toEuclideanLin) ≤ _
    rw [← map_sub,matrix_hsSq]
    exact hF

/-- The physical Gaussian target is a normalized density operator, derived from
its paired reference and the unitary witness. -/
def targetState {B : ℕ} (w : Witness B) : DensityState (OccupationReadout.FockSpace (4*B)) where
  operator := (w.unitary * PairedMoments.density B * w.unitaryᴴ).toEuclideanLin
  positive := by
    apply Matrix.isPositive_toEuclideanLin_iff.mpr
    rw [PairedMoments.density_physical]
    exact (TensorParents.projectorMatrix_positive (PairedFock.physicalKet B)).mul_mul_conjTranspose_same w.unitary
  trace_one := by
    rw [Matrix.toEuclideanLin_eq_toLin_orthonormal,Matrix.trace_toLin_eq,
      Matrix.trace_mul_comm,← Matrix.mul_assoc,mul_eq_one_comm.mp w.unitary_mul_adjoint,
      Matrix.one_mul,PairedMoments.density_physical]
    have h := PairedMoments.trace_projector (PairedFock.physicalKet B) 1
    rw [Matrix.mul_one,Matrix.toLpLin_one,LinearMap.id_apply,
      inner_self_eq_norm_sq_to_K,PairedFock.physical_ket_normalized] at h
    simpa using h

def observableAxes {n : ℕ} (I : Quartet (2*n)) : Fin 4 → Fin n × Bool :=
  fun i => QuarticCovariance.axis (I.1.orderEmbOfFin I.2 i)

theorem observableAxes_injective {n : ℕ} (I : Quartet (2*n)) :
    Function.Injective (observableAxes I) :=
  QuarticCovariance.axis_injective.comp (I.1.orderEmbOfFin I.2).injective

/-- Acquisition and the decoder use exactly the same ordered Hermitian observable. -/
theorem coordinate_expectation {B : ℕ} (w : Witness B) (I : Quartet (2*(4*B))) :
    (LinearMap.trace ℂ (OccupationReadout.FockSpace (4*B))
      ((JordanWigner.quartic (4*B) (observableAxes I)).toEuclideanLin.comp
        (targetState w).operator)).re = coordinate w I := by
  rw [targetState,← Matrix.toLpLin_mul 2 2 2]
  change (LinearMap.trace ℂ _
    ((JordanWigner.quartic (4*B) (observableAxes I)) *
      (w.unitary*PairedMoments.density B*w.unitaryᴴ)).toEuclideanLin).re = _
  rw [Matrix.toEuclideanLin_eq_toLin_orthonormal,Matrix.trace_toLin_eq,Matrix.trace_mul_comm]
  have h := QuarticCovariance.moment_entry
    (w.unitary*PairedMoments.density B*w.unitaryᴴ) (I.1.orderEmbOfFin I.2)
  rw [ite_eq_left (I.1.orderEmbOfFin I.2).injective] at h
  rw [coordinate,formCoordinate,h]
  congr 3
  simp [JordanWigner.quartic,JordanWigner.word,List.ofFn_succ,observableAxes,Matrix.mul_assoc]


open QuarticMeasurement Measurement MeasureTheory

abbrev coordinateCount (B : ℕ) := Fintype.card (Quartet (2*(4*B)))
abbrev outcomeCount (B : ℕ) := Module.finrank ℂ (OccupationReadout.FockSpace (4*B))

def coordinateIndex (B : ℕ) : Quartet (2*(4*B)) ≃ Fin (coordinateCount B) := Fintype.equivFin _

theorem coordinate_count (B : ℕ) : coordinateCount B = (8*B).choose 4 := by
  simp [coordinateCount,Quartet,Fintype.card_finset_len,← Nat.mul_assoc]

def observedVector {B K : ℕ} (x : Fin (coordinateCount B) → Fin (outcomeCount B) → ℝ)
    (ω : (Fin (coordinateCount B) × Fin K) → Fin (outcomeCount B)) : Quartet (2*(4*B)) → ℝ :=
  fun I => sampleMean (readoutSamples x (coordinateIndex B I)) ω

def rangeAccuracy {B : ℕ} (w : Witness B) (η : ℝ) (y : Quartet (2*(4*B)) → ℝ) : Prop :=
  let Q := SpectralRecovery.spectralCut (measuredOperator y).toLinearMap
    (measured_symmetric y) (1/2)
  Module.finrank ℝ (LinearMap.range Q) = 28*B ∧
    SpectralRecovery.hsSq (Q-hiddenProjector w) ≤ 96*η^2

/-- Actual nonadaptive Born records give the correct physical range with probability
at least 1-delta/4, with every separate measurement and rounding overhead counted.
This ends at range recovery; the later block decoder is not included. -/
theorem born_range_recovery (B : ℕ) (hB : 0 < B) :
    ∃ (b : Fin (coordinateCount B) → OrthonormalBasis (Fin (outcomeCount B)) ℂ
        (OccupationReadout.FockSpace (4*B)))
      (x : Fin (coordinateCount B) → Fin (outcomeCount B) → ℝ),
      (∀ i k, x i k ∈ Set.Icc (-1 : ℝ) 1) ∧
      ∀ (w : Witness B) (η δ : ℝ),
        0 < η → 0 < δ → δ ≤ 1 → 6*η^2 ≤ (1/4 : ℝ)^2 →
        (copyLaw (prescribedShots (coordinateCount B) η δ) (targetState w) b).real
          {ω | ¬rangeAccuracy w η (observedVector x ω)} ≤ δ/4 ∧
        ((coordinateCount B : ℝ) * prescribedShots (coordinateCount B) η δ) ≤
          2*(coordinateCount B : ℝ)^2/η^2*Real.log (8*coordinateCount B/δ)+coordinateCount B := by
  let a : Fin (coordinateCount B) → Fin 4 → Fin (4*B) × Bool :=
    fun i => observableAxes ((coordinateIndex B).symm i)
  obtain ⟨b,x,hx,hprob⟩ := quartic_acquisition (4*B) (coordinateCount B) a
    (fun i => observableAxes_injective ((coordinateIndex B).symm i))
  refine ⟨b,x,hx,?_⟩
  intro w η δ hη hδ hδ1 hsmall
  have hr : 0 < coordinateCount B := by
    rw [coordinate_count]
    exact Nat.choose_pos (by omega)
  refine ⟨?_,prescribed_copy_count hr hη hδ hδ1⟩
  have ht := hprob (targetState w) η δ hr hη hδ hδ1
  have hm (i : Fin (coordinateCount B)) :
      (LinearMap.trace ℂ (OccupationReadout.FockSpace (4*B))
        ((JordanWigner.quartic (4*B) (a i)).toEuclideanLin.comp (targetState w).operator)).re =
        coordinate w ((coordinateIndex B).symm i) :=
    coordinate_expectation w ((coordinateIndex B).symm i)
  simp only [hm] at ht
  refine (measureReal_mono ?_).trans ht
  intro ω hω
  change η^2 < squaredCoordinateError (readoutSamples x)
    (fun i => coordinate w ((coordinateIndex B).symm i)) ω
  by_contra hnot
  have he : (∑ I, (observedVector x ω I-coordinate w I)^2) ≤ η^2 := by
    have hi := le_of_not_gt hnot
    change (∑ i : Fin (coordinateCount B),
      (sampleMean (readoutSamples x i) ω-coordinate w ((coordinateIndex B).symm i))^2) ≤ η^2 at hi
    rw [← (coordinateIndex B).sum_comp] at hi
    simpa only [Equiv.symm_apply_apply,observedVector] using hi
  have hh := coordinate_range_cutoff w (observedVector x ω) he hsmall
  exact hω ⟨hh.1,hh.2.1⟩

end QDM.MeasuredRange




==> anc/lean/QDM/AppendixC/MeasurementConcentration.lean <==
import Mathlib.Probability.Moments.SubGaussian
import Mathlib.Tactic

/-!
# Separate bounded measurements

The scalar and simultaneous error bounds in reconstruction `eq:rec-shots`.
Independence is required between copies measuring one coordinate; no
independence between different coordinates is used by the union bound.
The quantum construction of the outcome laws is a separate obligation.
-/

noncomputable section
namespace QDM.Measurement

open MeasureTheory ProbabilityTheory Real
open scoped NNReal ENNReal

variable {Ω : Type*} [MeasurableSpace Ω] {μ : Measure Ω} [IsProbabilityMeasure μ]

def sampleMean {K : ℕ} (X : Fin K → Ω → ℝ) (ω : Ω) : ℝ :=
  (∑ i, X i ω) / K

theorem centered_subgaussian {X : Ω → ℝ} (hm : AEMeasurable X μ)
    (hb : ∀ᵐ ω ∂μ, X ω ∈ Set.Icc (-1 : ℝ) 1) :
    HasSubgaussianMGF (fun ω => X ω - ∫ x, X x ∂μ) 1 μ := by
  have h := hasSubgaussianMGF_of_mem_Icc hm hb
  norm_num at h
  exact h

theorem sampleMean_two_sided {K : ℕ} (hK : 0 < K)
    {X : Fin K → Ω → ℝ} {m a : ℝ}
    (hind : iIndepFun X μ) (hm : ∀ i, AEMeasurable (X i) μ)
    (hb : ∀ i, ∀ᵐ ω ∂μ, X i ω ∈ Set.Icc (-1 : ℝ) 1)
    (hmean : ∀ i, ∫ ω, X i ω ∂μ = m) (ha : 0 ≤ a) :
    μ.real {ω | a ≤ |sampleMean X ω - m|} ≤
      2 * exp (-(K : ℝ) * a ^ 2 / 2) := by
  let Y : Fin K → Ω → ℝ := fun i ω => X i ω - m
  have hY : ∀ i, HasSubgaussianMGF (Y i) 1 μ := by
    intro i
    simpa only [hmean i] using centered_subgaussian (hm i) (hb i)
  have hYi : iIndepFun Y μ :=
    hind.comp (fun _ x => x - m) (fun _ => measurable_id.sub_const m)
  have hS := HasSubgaussianMGF.sum_of_iIndepFun hYi
    (s := Finset.univ) (c := fun _ => 1) (fun i _ => hY i)
  have hKreal : (0 : ℝ) < K := by exact_mod_cast hK
  have hKa : 0 ≤ (K : ℝ) * a := mul_nonneg hKreal.le ha
  have hu := hS.measure_ge_le hKa
  have hl := hS.neg.measure_ge_le hKa
  have heq (ω : Ω) : ∑ i, Y i ω = (K : ℝ) * (sampleMean X ω - m) := by
    simp [Y, sampleMean, Finset.sum_sub_distrib]
    field_simp
  have hexp : -((K : ℝ) * a) ^ 2 / (2 * K) = -(K : ℝ) * a ^ 2 / 2 := by
    field_simp
  have hu' : μ.real {ω | a ≤ sampleMean X ω - m} ≤
      exp (-(K : ℝ) * a ^ 2 / 2) := by
    simpa only [Finset.mem_univ, Finset.sum_const, Finset.card_univ,
      Fintype.card_fin, nsmul_eq_mul, mul_one, NNReal.coe_natCast,
      ↓reduceIte, heq,
      mul_le_mul_iff_right₀ hKreal, hexp] using hu
  have hl' : μ.real {ω | a ≤ -(sampleMean X ω - m)} ≤
      exp (-(K : ℝ) * a ^ 2 / 2) := by
    simpa only [Finset.mem_univ, Finset.sum_const, Finset.card_univ,
      Fintype.card_fin, nsmul_eq_mul, mul_one, NNReal.coe_natCast,
      ↓reduceIte, Pi.neg_apply, heq,
      ← mul_neg, mul_le_mul_iff_right₀ hKreal, hexp] using hl
  have hset : {ω | a ≤ |sampleMean X ω - m|} =
      {ω | a ≤ sampleMean X ω - m} ∪ {ω | a ≤ -(sampleMean X ω - m)} := by
    ext ω
    simp only [Set.mem_ofPred_eq, Set.mem_union, le_abs]
  rw [hset]
  exact (measureReal_union_le _ _).trans (by linarith)

def squaredCoordinateError {r K : ℕ} (X : Fin r → Fin K → Ω → ℝ)
    (m : Fin r → ℝ) (ω : Ω) : ℝ :=
  ∑ i, (sampleMean (X i) ω - m i) ^ 2

/-- The simultaneous Euclidean-error estimate, written with both sides squared. -/
theorem coordinate_error_tail {r K : ℕ} (hr : 0 < r) (hK : 0 < K)
    {X : Fin r → Fin K → Ω → ℝ} {m : Fin r → ℝ} {η : ℝ}
    (hind : ∀ i, iIndepFun (X i) μ)
    (hm : ∀ i j, AEMeasurable (X i j) μ)
    (hb : ∀ i j, ∀ᵐ ω ∂μ, X i j ω ∈ Set.Icc (-1 : ℝ) 1)
    (hmean : ∀ i j, ∫ ω, X i j ω ∂μ = m i) (hη : 0 ≤ η) :
    μ.real {ω | η ^ 2 < squaredCoordinateError X m ω} ≤
      2 * r * exp (-(K : ℝ) * η ^ 2 / (2 * r)) := by
  have hrR : (0 : ℝ) < r := by exact_mod_cast hr
  have hs : 0 < sqrt (r : ℝ) := sqrt_pos.2 hrR
  have hs2 : sqrt (r : ℝ) ^ 2 = r := sq_sqrt hrR.le
  let a := η / sqrt (r : ℝ)
  have ha : 0 ≤ a := div_nonneg hη hs.le
  have hra : (r : ℝ) * a ^ 2 = η ^ 2 := by
    dsimp [a]
    rw [div_pow, hs2]
    field_simp
  have hsub : {ω | η ^ 2 < squaredCoordinateError X m ω} ⊆
      ⋃ i, {ω | a ≤ |sampleMean (X i) ω - m i|} := by
    intro ω hω
    by_contra hnot
    have hall : ∀ i, |sampleMean (X i) ω - m i| < a := by simpa using hnot
    have hsq (i : Fin r) : (sampleMean (X i) ω - m i) ^ 2 ≤ a ^ 2 := by
      have ht := hall i
      nlinarith [sq_abs (sampleMean (X i) ω - m i), abs_nonneg (sampleMean (X i) ω - m i)]
    have hsum := Finset.sum_le_sum (fun i (_ : i ∈ Finset.univ) => hsq i)
    simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, hra] at hsum
    exact not_lt_of_ge hsum hω
  have htail (i : Fin r) := sampleMean_two_sided hK (hind i) (hm i) (hb i) (hmean i) ha
  have hexp : -(K : ℝ) * a ^ 2 / 2 = -(K : ℝ) * η ^ 2 / (2 * r) := by
    dsimp [a]
    rw [div_pow, hs2]
    ring
  calc
    _ ≤ μ.real (⋃ i, {ω | a ≤ |sampleMean (X i) ω - m i|}) := measureReal_mono hsub
    _ ≤ ∑ i, μ.real {ω | a ≤ |sampleMean (X i) ω - m i|} :=
      measureReal_iUnion_fintype_le _
    _ ≤ ∑ _i : Fin r, 2 * exp (-(K : ℝ) * a ^ 2 / 2) :=
      Finset.sum_le_sum fun i _ => htail i
    _ = _ := by
      simp only [hexp, Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
      ring

/-- The manuscript's `δ/4` allocation follows from its prescribed per-coordinate budget. -/
theorem tail_budget {r K : ℕ} {η δ : ℝ} (hr : 0 < r) (hη : 0 < η) (hδ : 0 < δ)
    (hbudget : (2 * r / η ^ 2) * log (8 * r / δ) ≤ K) :
    2 * r * exp (-(K : ℝ) * η ^ 2 / (2 * r)) ≤ δ / 4 := by
  have hrR : (0 : ℝ) < r := by exact_mod_cast hr
  have heta2 : 0 < η ^ 2 := sq_pos_of_pos hη
  have hz : 0 < (8 * r : ℝ) / δ := div_pos (by positivity) hδ
  have hdiv : log (8 * r / δ) ≤ (K : ℝ) * η ^ 2 / (2 * r) := by
    apply (le_div_iff₀ (by positivity : (0 : ℝ) < 2 * r)).mpr
    have h : (log (8 * r / δ) * (2 * r)) / η ^ 2 ≤ (K : ℝ) := by
      convert hbudget using 1
      ring
    exact (div_le_iff₀ heta2).mp h
  have he := exp_le_exp.mpr (neg_le_neg hdiv)
  rw [exp_neg (log (8 * r / δ)), exp_log hz] at he
  calc
    2 * r * exp (-(K : ℝ) * η ^ 2 / (2 * r))
        ≤ 2 * r * ((8 * r / δ)⁻¹) := by
      apply mul_le_mul_of_nonneg_left _ (by positivity)
      convert he using 1
      congr 1
      ring
    _ = δ / 4 := by field_simp; ring

def prescribedShots (r : ℕ) (η δ : ℝ) : ℕ :=
  ⌈(2 * r / η ^ 2) * log (8 * r / δ)⌉₊

theorem prescribed_budget_positive {r : ℕ} {η δ : ℝ}
    (hr : 0 < r) (hη : 0 < η) (hδ : 0 < δ) (hδ1 : δ ≤ 1) :
    0 < (2 * r / η ^ 2) * log (8 * r / δ) := by
  have hrR : (1 : ℝ) ≤ r := by exact_mod_cast hr
  have hlog : 0 < log (8 * r / δ) := by
    apply log_pos
    apply (lt_div_iff₀ hδ).mpr
    nlinarith
  positivity

theorem prescribedShots_positive {r : ℕ} {η δ : ℝ}
    (hr : 0 < r) (hη : 0 < η) (hδ : 0 < δ) (hδ1 : δ ≤ 1) :
    0 < prescribedShots r η δ :=
  Nat.one_le_ceil_iff.mpr (prescribed_budget_positive hr hη hδ hδ1)

/-- The complete coordinate-estimation guarantee at the actual ceiling-rounded budget. -/
theorem prescribed_coordinate_accuracy {r : ℕ} {η δ : ℝ}
    (hr : 0 < r) (hη : 0 < η) (hδ : 0 < δ) (hδ1 : δ ≤ 1)
    {X : Fin r → Fin (prescribedShots r η δ) → Ω → ℝ} {m : Fin r → ℝ}
    (hind : ∀ i, iIndepFun (X i) μ)
    (hm : ∀ i j, AEMeasurable (X i j) μ)
    (hb : ∀ i j, ∀ᵐ ω ∂μ, X i j ω ∈ Set.Icc (-1 : ℝ) 1)
    (hmean : ∀ i j, ∫ ω, X i j ω ∂μ = m i) :
    μ.real {ω | η ^ 2 < squaredCoordinateError X m ω} ≤ δ / 4 := by
  apply (coordinate_error_tail hr (prescribedShots_positive hr hη hδ hδ1)
    hind hm hb hmean hη.le).trans
  exact tail_budget hr hη hδ (Nat.le_ceil _)

/-- Counts every separately measured coordinate and the ceiling overhead. -/
theorem prescribed_copy_count {r : ℕ} {η δ : ℝ}
    (hr : 0 < r) (hη : 0 < η) (hδ : 0 < δ) (hδ1 : δ ≤ 1) :
    (r * prescribedShots r η δ : ℝ) ≤
      2 * r ^ 2 / η ^ 2 * log (8 * r / δ) + r := by
  have hc := (Nat.ceil_lt_add_one (prescribed_budget_positive hr hη hδ hδ1).le).le
  have h := mul_le_mul_of_nonneg_left hc (Nat.cast_nonneg r : (0 : ℝ) ≤ r)
  change (r : ℝ) * (⌈(2 * r / η ^ 2) * log (8 * r / δ)⌉₊ : ℝ) ≤ _
  convert h using 1
  ring

end QDM.Measurement


==> anc/lean/QDM/AppendixC/OrderedSpectrum.lean <==
import QDM.AppendixC.SubspaceRecovery
import Mathlib.Order.Interval.Finset.Fin

/-! Ordered eigenvalue perturbation, needed to identify data-only consecutive
blocks of eigenvectors. Internal degeneracy is allowed. -/
noncomputable section
namespace QDM.OrderedSpectrum
open SpectralRecovery
open scoped InnerProductSpace
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E]

/-- A coordinate projector has rank equal to its number of selected coordinates. -/
theorem projector_rank {ι : Type*} [Fintype ι] [DecidableEq ι]
    (b : OrthonormalBasis ι ℝ E) (s : Finset ι) :
    Module.finrank ℝ (projector b s).range = s.card := by
  have hi : IsIdempotentElem (projector b s) := by
    ext v
    exact projector_idempotent b s v
  have ht := (LinearMap.IsIdempotentElem.isProj_range _ hi).trace
  have hv : LinearMap.trace ℝ E (projector b s) = (s.card:ℝ) := by
    rw [LinearMap.trace_eq_matrix_trace ℝ b.toBasis]
    simp only [Matrix.trace, Matrix.diag, LinearMap.toMatrix_apply]
    change (∑ i, b.toBasis.repr (projector b s (b i)) i) = _
    have he (i) : b.toBasis.repr (projector b s (b i)) i = if i ∈ s then 1 else 0 := by
      rw [projector_basis]
      split_ifs <;> simp
    simp_rw [he]
    simp
  exact_mod_cast ht.symm.trans hv

omit [FiniteDimensional ℝ E] in
private theorem quadratic_coordinates {ι : Type*} [Fintype ι] [DecidableEq ι]
    (b : OrthonormalBasis ι ℝ E) (d : ι → ℝ) (v : E) :
    inner ℝ v (diagonalMap b d v) = ∑ i, d i*(b.repr v i)^2 := by
  rw [← b.repr.inner_map_map]
  simp only [PiLp.inner_apply, diagonalMap_repr, RCLike.inner_apply, conj_trivial]
  apply Finset.sum_congr rfl
  intro i _
  ring

omit [FiniteDimensional ℝ E] in
/-- Only occupied coordinates need a lower spectral bound. -/
private theorem quadratic_lower {ι : Type*} [Fintype ι] [DecidableEq ι]
    (b : OrthonormalBasis ι ℝ E) (d : ι → ℝ) (v : E) (s : Finset ι) {a : ℝ}
    (hs : ∀ i, i ∉ s → b.repr v i = 0) (ha : ∀ i ∈ s, a ≤ d i) :
    a*‖v‖^2 ≤ inner ℝ v (diagonalMap b d v) := by
  rw [quadratic_coordinates, norm_sq_coordinates b, Finset.mul_sum]
  apply Finset.sum_le_sum
  intro i _
  by_cases hi : i ∈ s
  · exact mul_le_mul_of_nonneg_right (ha i hi) (sq_nonneg _)
  · rw [hs i hi]
    simp

omit [FiniteDimensional ℝ E] in
private theorem quadratic_upper {ι : Type*} [Fintype ι] [DecidableEq ι]
    (b : OrthonormalBasis ι ℝ E) (d : ι → ℝ) (v : E) (s : Finset ι) {a : ℝ}
    (hs : ∀ i, i ∉ s → b.repr v i = 0) (ha : ∀ i ∈ s, d i ≤ a) :
    inner ℝ v (diagonalMap b d v) ≤ a*‖v‖^2 := by
  rw [quadratic_coordinates, norm_sq_coordinates b, Finset.mul_sum]
  apply Finset.sum_le_sum
  intro i _
  by_cases hi : i ∈ s
  · exact mul_le_mul_of_nonneg_right (ha i hi) (sq_nonneg _)
  · rw [hs i hi]
    simp

/-- One side of Weyl's ordered eigenvalue bound, proved by subspace dimension.
No internal eigenvalue separation is assumed. -/
private theorem eigenvalue_le (H K : E →L[ℝ] E)
    (hH : H.toLinearMap.IsSymmetric) (hK : K.toLinearMap.IsSymmetric)
    {τ : ℝ} (_hτ : 0 ≤ τ) (herr : ‖H-K‖ ≤ τ)
    (i : Fin (Module.finrank ℝ E)) :
    hH.eigenvalues rfl i ≤ hK.eigenvalues rfl i+τ := by
  by_contra! hbad
  let b := hH.eigenvectorBasis rfl
  let c := hK.eigenvectorBasis rfl
  let P := projector b (Finset.Iic i)
  let Q := projector c (Finset.Iio i)
  have hr : Module.finrank ℝ P.range ≤ Module.finrank ℝ Q.range := by
    apply rank_le_of_projector_injection P Q
    intro v hv hq
    have hp : P v = v := by obtain ⟨w,rfl⟩ := hv; exact projector_idempotent _ _ w
    have hlow : hH.eigenvalues rfl i*‖v‖^2 ≤ inner ℝ v (H v) := by
      rw [show H v = diagonalMap b (hH.eigenvalues rfl) v from
        congrArg (fun A => A v) (spectral_diagonal H.toLinearMap hH)]
      apply quadratic_lower b _ v (Finset.Iic i)
      · intro j hj
        have he := congrArg (fun w => b.repr w j) hp
        change b.repr (projector b (Finset.Iic i) v) j = b.repr v j at he
        simpa only [projector_repr, ite_eq_right hj] using he.symm
      · intro j hj
        exact hH.eigenvalues_antitone rfl (Finset.mem_Iic.mp hj)
    have hupp : inner ℝ v (K v) ≤ hK.eigenvalues rfl i*‖v‖^2 := by
      rw [show K v = diagonalMap c (hK.eigenvalues rfl) v from
        congrArg (fun A => A v) (spectral_diagonal K.toLinearMap hK)]
      apply quadratic_upper c _ v (Finset.Ici i)
      · intro j hj
        have hj' : j ∈ Finset.Iio i := Finset.mem_Iio.mpr (lt_of_not_ge (by simpa using hj))
        have he := congrArg (fun w => c.repr w j) hq
        change c.repr (projector c (Finset.Iio i) v) j = c.repr 0 j at he
        simpa only [projector_repr, ite_eq_left hj', map_zero, PiLp.zero_apply] using he
      · intro j hj
        exact hK.eigenvalues_antitone rfl (Finset.mem_Ici.mp hj)
    have hpert : inner ℝ v (H v)-inner ℝ v (K v) ≤ τ*‖v‖^2 := by
      have hc := real_inner_le_norm v ((H-K) v)
      have hn := ((H-K).le_opNorm v).trans
        (mul_le_mul_of_nonneg_right herr (norm_nonneg v))
      have hm := mul_le_mul_of_nonneg_left hn (norm_nonneg v)
      change inner ℝ v (H v-K v) ≤ ‖v‖*‖(H-K) v‖ at hc
      rw [inner_sub_right] at hc
      nlinarith
    have hz : ‖v‖^2 = 0 := by nlinarith [sq_nonneg ‖v‖]
    exact norm_eq_zero.mp (by nlinarith [norm_nonneg v])
  change Module.finrank ℝ (projector b (Finset.Iic i)).range ≤
    Module.finrank ℝ (projector c (Finset.Iio i)).range at hr
  rw [projector_rank, projector_rank, Fin.card_Iic, Fin.card_Iio] at hr
  omega

/-- Sorted eigenvalues move by at most the operator-norm perturbation. -/
theorem ordered_eigenvalue_error (H K : E →L[ℝ] E)
    (hH : H.toLinearMap.IsSymmetric) (hK : K.toLinearMap.IsSymmetric)
    {τ : ℝ} (hτ : 0 ≤ τ) (herr : ‖K-H‖ ≤ τ)
    (i : Fin (Module.finrank ℝ E)) :
    |hK.eigenvalues rfl i-hH.eigenvalues rfl i| ≤ τ := by
  have hk := eigenvalue_le K H hK hH hτ herr i
  have hh := eigenvalue_le H K hH hK hτ (by simpa only [norm_sub_rev] using herr) i
  rw [abs_le]
  constructor <;> linarith

/-- A separated exact eigenvalue cluster keeps exactly the same sorted
indices. The center is used for the proof; the retained index set is explicit. -/
theorem cluster_indices (H K : E →L[ℝ] E)
    (hH : H.toLinearMap.IsSymmetric) (hK : K.toLinearMap.IsSymmetric)
    (s : Finset (Fin (Module.finrank ℝ E))) {μ Δ τ : ℝ}
    (hτ : 0 ≤ τ) (hsep : 2*τ < Δ) (herr : ‖K-H‖ ≤ τ)
    (hinside : ∀ i ∈ s, hH.eigenvalues rfl i = μ)
    (houtside : ∀ i, i ∉ s → Δ ≤ |hH.eigenvalues rfl i-μ|) :
    Finset.univ.filter (fun i => |hK.eigenvalues rfl i-μ| ≤ Δ/2) = s := by
  ext i
  simp only [Finset.mem_filter, Finset.mem_univ, true_and]
  have he := ordered_eigenvalue_error H K hH hK hτ herr i
  constructor
  · intro hi
    by_contra hn
    have hh := houtside i hn
    have ht := abs_sub_le (hH.eigenvalues rfl i) (hK.eigenvalues rfl i) μ
    rw [abs_sub_comm (hH.eigenvalues rfl i) (hK.eigenvalues rfl i)] at ht
    linarith
  · intro hi
    rw [hinside i hi] at he
    linarith

end QDM.OrderedSpectrum


==> anc/lean/QDM/AppendixC/Orientation.lean <==
import QDM.AppendixC.PhysicalDraw

/-! Orientation stability for recovered orthogonal Majorana frames. -/
noncomputable section
namespace QDM.Orientation
open scoped InnerProductSpace
variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- Orthogonality relates the sum determinant to the two orientation signs. -/
theorem sum_det_identity (A D : Matrix ι ι ℝ)
    (hA : A.transpose*A = 1) (hD : D.transpose*D = 1) :
    (A+D).det*A.det = (A+D).det*D.det := by
  have he : ((A+D).transpose*A).transpose = (A+D).transpose*D := by
    simp only [Matrix.transpose_mul, Matrix.transpose_transpose, Matrix.transpose_add,
      Matrix.add_mul, hA, hD, Matrix.transpose_one]
    exact add_comm _ _
  have hd := congrArg Matrix.det he
  simpa only [Matrix.det_transpose, Matrix.det_mul] using hd

/-- Orthogonal frames closer than two in operator norm have the same
orientation. No orientation choice is inferred merely from orthogonality. -/
theorem same_orientation_of_close (A D : Matrix ι ι ℝ)
    (hA : A.transpose*A = 1) (hAt : A*A.transpose = 1)
    (hD : D.transpose*D = 1)
    (hclose : ‖(A-D).toEuclideanLin.toContinuousLinearMap‖ < 2) :
    A.det = D.det := by
  have hn : (A+D).det ≠ 0 := by
    intro hz
    obtain ⟨x,hx,hzero⟩ := Matrix.exists_mulVec_eq_zero_iff.mpr hz
    let v : EuclideanSpace ℝ ι := WithLp.toLp 2 x
    have hv : v ≠ 0 := by
      intro h
      apply hx
      exact congrArg WithLp.ofLp h
    have hsum : A.toEuclideanLin v+D.toEuclideanLin v = 0 := by
      have he : (A+D).toEuclideanLin v = 0 := by
        change WithLp.toLp 2 ((A+D).mulVec x) = 0
        rw [hzero]
        rfl
      simpa only [map_add, LinearMap.add_apply] using he
    have hd : D.toEuclideanLin v = -A.toEuclideanLin v := eq_neg_of_add_eq_zero_right hsum
    have he : (A-D).toEuclideanLin v = (2:ℝ) • A.toEuclideanLin v := by
      rw [map_sub]
      change A.toEuclideanLin v-D.toEuclideanLin v = _
      rw [hd]
      module
    have hnorm : ‖A.toEuclideanLin v‖ = ‖v‖ :=
      (BlockSpectrum.modeIsometry A hA hAt).norm_map v
    have hbound := (A-D).toEuclideanLin.toContinuousLinearMap.le_opNorm v
    change ‖(A-D).toEuclideanLin v‖ ≤ _ at hbound
    rw [he, norm_smul, Real.norm_eq_abs, abs_of_pos (by norm_num : (0:ℝ)<2), hnorm] at hbound
    have hpos := norm_pos_iff.mpr hv
    nlinarith
  exact mul_left_cancel₀ hn (sum_det_identity A D hA hD)

/-- The prescribed even component is retained by sufficiently close
orthogonal frame recovery. -/
theorem special_orthogonal_recovery (A D : Matrix ι ι ℝ)
    (hA : A.transpose*A = 1) (hAt : A*A.transpose = 1)
    (hD : D.transpose*D = 1) (hdet : D.det = 1)
    (hclose : ‖(A-D).toEuclideanLin.toContinuousLinearMap‖ < 2) :
    A.det = 1 := (same_orientation_of_close A D hA hAt hD hclose).trans hdet

section Diagnostic
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- The three error terms in the Hodge quadratic diagnostic. This statement
requires only a linear isometry; physical Hodge covariance is a separate step. -/
theorem diagnostic_error (S : E →ₗᵢ[ℝ] E) (x d : E) :
    |⟪x+d, S (x+d)⟫_ℝ - ⟪x, S x⟫_ℝ| ≤
      2*‖x‖*‖d‖+‖d‖^2 := by
  have he : ⟪x+d, S (x+d)⟫_ℝ - ⟪x, S x⟫_ℝ =
      ⟪d,S x⟫_ℝ + ⟪x,S d⟫_ℝ + ⟪d,S d⟫_ℝ := by
    simp only [map_add, inner_add_left, inner_add_right]
    ring
  rw [he]
  calc
    _ ≤ |⟪d,S x⟫_ℝ| + |⟪x,S d⟫_ℝ| + |⟪d,S d⟫_ℝ| :=
      (abs_add_le _ _).trans (add_le_add (abs_add_le _ _) le_rfl)
    _ ≤ ‖d‖*‖S x‖ + ‖x‖*‖S d‖ + ‖d‖*‖S d‖ :=
      add_le_add (add_le_add (abs_real_inner_le_norm _ _) (abs_real_inner_le_norm _ _))
        (abs_real_inner_le_norm _ _)
    _ = _ := by simp only [S.norm_map]; ring

/-- The manuscript's local error budget preserves either orientation sign. -/
theorem paired_diagnostic_sign (S : E →ₗᵢ[ℝ] E) (x d : E) (s : ℝ)
    (hs : s = 1 ∨ s = -1) (hx : ‖x‖^2 = 14)
    (heigen : S x = s • x) (hd : ‖d‖ ≤ 1/64) :
    0 < s * ⟪x+d, S (x+d)⟫_ℝ := by
  have hb := diagnostic_error S x d
  have hxn := norm_nonneg x
  have hdn := norm_nonneg d
  have hxl : ‖x‖ < 4 := by nlinarith
  have hsmall : 2*‖x‖*‖d‖+‖d‖^2 < 14 := by
    have hprod : ‖x‖*‖d‖ ≤ 4*‖d‖ := mul_le_mul_of_nonneg_right (le_of_lt hxl) hdn
    nlinarith [sq_nonneg (‖d‖-1/64)]
  have he : ⟪x,S x⟫_ℝ = 14*s := by
    rw [heigen, inner_smul_right, real_inner_self_eq_norm_sq, hx]
    ring
  rw [he] at hb
  have hh := (abs_lt.mp (lt_of_le_of_lt hb hsmall))
  rcases hs with rfl | rfl <;> nlinarith
end Diagnostic

end QDM.Orientation


==> anc/lean/QDM/AppendixC/PairedRange.lean <==
import QDM.AppendixA.PairedCoordinates
import QDM.AppendixC.PairedSpectrum
import QDM.AppendixA.QuarticCovariance
/-!
# Physical block support of the global paired quartic matrix

All support statements concern traces of actual Jordan--Wigner words.
The zero entries of the alternating tensor are kept distinct from repeated-axis
raw products. These facts identify the reference matrix used in frame recovery.
-/

set_option maxHeartbeats 1000000

noncomputable section
namespace QDM.PairedRange
open JordanWigner PairedBlock TensorParents PairedMoments PairedCoordinates PairedFock FockEmbedding Matrix

def singleSupport : (B : ℕ) → Fin B → Finset (Fin 8) → Supports B
  | 0, b, _ => Fin.elim0 b
  | B+1, b, J => Fin.cases (J, emptySupport B)
      (fun c => (∅, singleSupport B c J)) b

theorem nonzero_quartic_single (B : ℕ) (S : Supports B)
    (hd : supportDegree B S = 4) (hm : supportMoment B S ≠ 0) :
    ∃ b : Fin B, ∃ J : Finset (Fin 8), J.card = 4 ∧ S = singleSupport B b J := by
  induction B with
  | zero => simp [supportDegree] at hd
  | succ B ih =>
    have hmul : localMoment S.1 * supportMoment B S.2 ≠ 0 := by
      simpa only [support_moment_succ] using hm
    by_cases hj : S.1 = ∅
    · have ht : supportDegree B S.2 = 4 := by simpa [supportDegree, hj] using hd
      obtain ⟨b,J,hJ,hS⟩ := ih S.2 ht (mul_ne_zero_iff.mp hmul).2
      exact ⟨b.succ,J,hJ, by simpa only [singleSupport, Fin.cases_succ] using Prod.ext hj hS⟩
    · have hc := local_moment_support S.1 (mul_ne_zero_iff.mp hmul).1
      have hh : S.1.card = 4 := by
        have hn : S.1.card ≠ 0 := fun h => hj (Finset.card_eq_zero.mp h)
        simp only [supportDegree] at hd
        omega
      have ht : supportDegree B S.2 = 0 := by
        simp only [supportDegree] at hd
        omega
      have he := (support_degree_zero_iff B S.2).mp ht
      exact ⟨0,S.1,hh, by change S = (S.1, emptySupport B); exact Prod.ext rfl he⟩

def blockAxis (B : ℕ) (b : Fin B) (p : Fin 4 × Bool) : Fin (4*B) × Bool :=
  (blockMode 4 B b p.1, p.2)

private theorem empty_word (B : ℕ) : supportWord B (emptySupport B) = [] := by
  apply List.eq_nil_of_length_eq_zero
  rw [support_word_length]
  exact (support_degree_zero_iff B _).mpr rfl

/-- A singleton block support is precisely the physical embedding of its local word. -/
theorem single_support_word (B : ℕ) (b : Fin B) (J : Finset (Fin 8)) :
    supportWord B (singleSupport B b J) = (axes J).map (blockAxis B b) := by
  induction B with
  | zero => exact Fin.elim0 b
  | succ B ih =>
    refine Fin.cases ?_ (fun b => ?_) b
    · simp [singleSupport, supportWord, empty_word, blockAxis, blockMode]
    · simp [singleSupport, supportWord, axes, ih, blockAxis, blockMode,
        List.map_map, Function.comp_def]

/-- A nonzero physical quartic can only have all four axes inside one block. -/
theorem nonzero_word_one_block (B : ℕ) (L : List (Fin (4*B) × Bool))
    (hn : L.Nodup) (hl : L.length = 4) (hm : moment B L ≠ 0) :
    ∃ b : Fin B, ∀ p ∈ L, p.1.val / 4 = b.val := by
  let S := (supportEquiv B).symm L.toFinset
  have hs : supportEquiv B S = L.toFinset := (supportEquiv B).apply_symm_apply _
  have hd : supportDegree B S = 4 := by
    rw [← support_card, hs, List.toFinset_card_of_nodup hn, hl]
  have hp : (supportWord B S).Perm L :=
    List.perm_of_nodup_nodup_toFinset_eq (support_word_nodup B S) hn
      ((support_word_set B S).trans hs)
  obtain ⟨s,hsq,hword⟩ := word_perm_sign hp (support_word_nodup B S)
  have hnon : supportMoment B S ≠ 0 := by
    have hz : (s : ℂ) ≠ 0 := by
      intro h
      have : s = 0 := Complex.ofReal_eq_zero.mp h
      rw [this] at hsq
      norm_num at hsq
    change Matrix.trace (density B * word (supportWord B S)) ≠ 0
    rw [hword, Matrix.mul_smul, Matrix.trace_smul]
    exact mul_ne_zero hz hm
  obtain ⟨b,J,hJ,hS⟩ := nonzero_quartic_single B S hd hnon
  refine ⟨b, ?_⟩
  intro p hpL
  have hpW : p ∈ supportWord B S := hp.mem_iff.mpr hpL
  rw [hS, single_support_word, List.mem_map] at hpW
  obtain ⟨q,_,rfl⟩ := hpW
  simp only [blockAxis, blockMode_value]
  omega

private theorem moment_empty (B : ℕ) : moment B [] = 1 := by
  have h := support_moment_degree_zero B (emptySupport B)
    ((support_degree_zero_iff B _).mpr rfl)
  simpa only [supportMoment, empty_word] using h

private theorem local_empty : Matrix.trace (localDensity * word []) = 1 := by
  simpa [localMoment, axes] using local_moment_empty

/-- Local words have their exact local expectations in every physical block.
No knowledge of a hidden frame or observation is supplied to this identity. -/
theorem embedded_moment (B : ℕ) (b : Fin B) (L : List (Fin 4 × Bool)) :
    moment B (L.map (blockAxis B b)) = Matrix.trace (localDensity * word L) := by
  induction B with
  | zero => exact Fin.elim0 b
  | succ B ih =>
    refine Fin.cases ?_ (fun b => ?_) b
    · change moment (B+1) (L.map (fun p => (first (4*B) 4 p.1,p.2))) = _
      simpa only [List.map_nil, List.append_nil, moment_empty, mul_one]
        using moment_split B L []
    · have h := moment_split B [] (L.map (blockAxis B b))
      rw [local_empty, one_mul, ih] at h
      change moment (B+1) (L.map (fun p => (after 4 (blockMode 4 B b p.1),p.2))) = _
      simpa only [List.map_nil, List.nil_append, blockAxis, List.map_map,
        Function.comp_def] using h

/-- Consecutive Majorana index, in the same order as the manuscript's pair flattening. -/
def globalAxis (B : ℕ) (p : Fin (8*B)) : Fin (4*B) × Bool :=
  (⟨p.val/2, by omega⟩, p.val%2 == 1)

def majoranaIndex (B : ℕ) (b : Fin B) (j : Fin 8) : Fin (8*B) :=
  ⟨8*b.val+j.val, by omega⟩

@[simp]
theorem global_axis_block (B : ℕ) (b : Fin B) (j : Fin 8) :
    globalAxis B (majoranaIndex B b j) = blockAxis B b (PairedBlock.axis j) := by
  apply Prod.ext
  · apply Fin.ext
    simp only [globalAxis, majoranaIndex, blockAxis, PairedBlock.axis, blockMode_value]
    omega
  · simp only [globalAxis, majoranaIndex, blockAxis, PairedBlock.axis]
    congr 1
    omega

abbrev GlobalPair (B : ℕ) := PairFlattening.Pair (8*B)

def localPair (B : ℕ) (b : Fin B) (p : PairedSpectrum.Pair) : GlobalPair B :=
  ⟨(majoranaIndex B b p.1.1, majoranaIndex B b p.1.2), by
    change 8*b.val+p.1.1.val < 8*b.val+p.1.2.val
    exact Nat.add_lt_add_left p.2 _⟩

def physicalPairMatrix (B : ℕ) : Matrix (GlobalPair B) (GlobalPair B) ℝ :=
  fun p q =>
    let L := [globalAxis B p.1.1, globalAxis B p.1.2,
      globalAxis B q.1.1, globalAxis B q.1.2]
    if L.Nodup then (moment B L).re else 0

private theorem block_axis_injective (B : ℕ) (b : Fin B) :
    Function.Injective (blockAxis B b) := by
  intro p q h
  have hv := congrArg (fun x : Fin (4*B) × Bool => x.1.val) h
  have hb := congrArg Prod.snd h
  apply Prod.ext
  · apply Fin.ext
    simp only [blockAxis, blockMode_value] at hv
    omega
  · exact hb

private theorem pair_axes_nodup (p q : PairedSpectrum.Pair) :
    (PairedSpectrum.pairAxes p q).Nodup ↔ PairedSpectrum.disjoint p q := by
  revert p q
  decide +kernel

/-- The surviving physical entries are exactly the previously verified local matrix. -/
theorem physical_pair_local (B : ℕ) (b : Fin B) (p q : PairedSpectrum.Pair) :
    physicalPairMatrix B (localPair B b p) (localPair B b q) =
      PairedSpectrum.pairMatrix p q := by
  have hw : [globalAxis B (localPair B b p).1.1, globalAxis B (localPair B b p).1.2,
      globalAxis B (localPair B b q).1.1, globalAxis B (localPair B b q).1.2] =
      (PairedSpectrum.pairAxes p q).map (blockAxis B b) := by
    simp [localPair, PairedSpectrum.pairAxes]
  rw [physicalPairMatrix, hw]
  simp only [List.nodup_map_iff (block_axis_injective B b), pair_axes_nodup,
    embedded_moment]
  change _ = (PairedSpectrum.integerMatrix p q : ℝ)
  rw [PairedSpectrum.physical_pair_entry]
  by_cases h : PairedSpectrum.disjoint p q
  · simp only [h, ite_true, localDensity, trace_projector, energy]
  · simp [h]

/-- The alternating pair matrix can be nonzero only inside one true block. -/
theorem physical_pair_support (B : ℕ) (p q : GlobalPair B)
    (h : physicalPairMatrix B p q ≠ 0) :
    ∃ b : Fin B, p.1.1.val/8 = b.val ∧ p.1.2.val/8 = b.val ∧
      q.1.1.val/8 = b.val ∧ q.1.2.val/8 = b.val := by
  unfold physicalPairMatrix at h
  dsimp only at h
  split_ifs at h with hn
  · have hm : moment B [globalAxis B p.1.1, globalAxis B p.1.2,
        globalAxis B q.1.1, globalAxis B q.1.2] ≠ 0 := by
      intro hz
      rw [hz] at h
      exact h rfl
    obtain ⟨b,hb⟩ := nonzero_word_one_block B _ hn rfl hm
    refine ⟨b, ?_, ?_, ?_, ?_⟩
    all_goals
      have h1 := hb (globalAxis B p.1.1) (by simp)
      have h2 := hb (globalAxis B p.1.2) (by simp)
      have h3 := hb (globalAxis B q.1.1) (by simp)
      have h4 := hb (globalAxis B q.1.2) (by simp)
      simp only [globalAxis] at h1 h2 h3 h4
      omega
  · exact False.elim (h rfl)

def owner (B : ℕ) (p : GlobalPair B) : Fin B := ⟨p.1.1.val/8, by
  have hp := p.1.1.isLt
  omega⟩

def Within (B : ℕ) (p : GlobalPair B) : Prop := p.1.1.val/8 = p.1.2.val/8
instance (B : ℕ) (p : GlobalPair B) : Decidable (Within B p) :=
  inferInstanceAs (Decidable (_ = _))

def localOf (B : ℕ) (p : GlobalPair B) (h : Within B p) : PairedSpectrum.Pair :=
  ⟨(⟨p.1.1.val%8, by omega⟩, ⟨p.1.2.val%8, by omega⟩), by
    have hp := p.2
    change p.1.1.val%8 < p.1.2.val%8
    unfold Within at h
    change p.1.1.val < p.1.2.val at hp
    omega⟩

@[simp]
theorem local_pair_owner (B : ℕ) (b : Fin B) (p : PairedSpectrum.Pair) :
    owner B (localPair B b p) = b := by
  apply Fin.ext
  simp only [owner, localPair, majoranaIndex]
  omega

@[simp]
theorem local_pair_within (B : ℕ) (b : Fin B) (p : PairedSpectrum.Pair) :
    Within B (localPair B b p) := by
  simp only [Within, localPair, majoranaIndex]
  omega

@[simp]
theorem local_pair_inverse (B : ℕ) (p : GlobalPair B) (h : Within B p) :
    localPair B (owner B p) (localOf B p h) = p := by
  apply Subtype.ext
  apply Prod.ext <;> apply Fin.ext
  all_goals
    simp only [localPair, majoranaIndex, owner, localOf]
    unfold Within at h
    omega

@[simp]
theorem local_of_pair (B : ℕ) (b : Fin B) (p : PairedSpectrum.Pair) :
    localOf B (localPair B b p) (local_pair_within B b p) = p := by
  apply Subtype.ext
  apply Prod.ext <;> apply Fin.ext
  all_goals
    simp only [localOf, localPair, majoranaIndex]
    omega

/-- The actual reference matrix is the local block direct sum, zero on every
cross-block pair. The zero structure is proved from the physical state. -/
theorem physical_pair_blocks (B : ℕ) (p q : GlobalPair B) :
    physicalPairMatrix B p q =
      if hp : Within B p then if hq : Within B q then
        if owner B p = owner B q then
          PairedSpectrum.pairMatrix (localOf B p hp) (localOf B q hq) else 0
      else 0 else 0 := by
  by_cases hp : Within B p <;> by_cases hq : Within B q <;>
    by_cases ho : owner B p = owner B q
  · simp only [hp,hq,ho, dite_true, ite_true]
    have he := physical_pair_local B (owner B p) (localOf B p hp) (localOf B q hq)
    rw [local_pair_inverse, ho, local_pair_inverse] at he
    exact he
  all_goals
    have hz : physicalPairMatrix B p q = 0 := by
      by_contra hn
      obtain ⟨b,h1,h2,h3,h4⟩ := physical_pair_support B p q hn
      have hw1 : Within B p := h1.trans h2.symm
      have hw2 : Within B q := h3.trans h4.symm
      have hw3 : owner B p = owner B q := Fin.ext (h1.trans h3.symm)
      contradiction
    simp [hp,hq,ho,hz]

def standardPair (B : ℕ) : GlobalPair B ≃ PairFlattening.Pair (2*(4*B)) :=
  let e := finCongr (show 8*B = 2*(4*B) by omega)
  (e.prodCongr e).subtypeEquiv (fun _ => Iff.rfl)

/-- This matrix is the existing physical pair flattening, with only a dimension cast. -/
theorem physical_pair_flatten (B : ℕ) (p q : GlobalPair B) :
    physicalPairMatrix B p q =
      PairFlattening.flatten (QuarticCovariance.tensor (density B))
        (standardPair B p) (standardPair B q) := by
  let J : Fin 4 → Fin (2*(4*B)) :=
    ![(standardPair B p).1.1, (standardPair B p).1.2,
      (standardPair B q).1.1, (standardPair B q).1.2]
  have he := QuarticCovariance.moment_entry (density B) J
  have hl : List.ofFn (fun i => QuarticCovariance.axis (J i)) =
      [globalAxis B p.1.1,globalAxis B p.1.2,globalAxis B q.1.1,globalAxis B q.1.2] := by
    simp [J, List.ofFn_succ, QuarticCovariance.axis, standardPair, globalAxis, Equiv.subtypeEquiv]
  have hn : Function.Injective J ↔
      [globalAxis B p.1.1,globalAxis B p.1.2,
        globalAxis B q.1.1,globalAxis B q.1.2].Nodup := by
    rw [← hl, List.nodup_ofFn]
    exact (QuarticCovariance.axis_injective.of_comp_iff J).symm
  have hv : (fun i => Pi.single (J i) (1 : ℝ)) =
      ![Pi.single (standardPair B p).1.1 1, Pi.single (standardPair B p).1.2 1,
        Pi.single (standardPair B q).1.1 1, Pi.single (standardPair B q).1.2 1] := by
    funext i
    fin_cases i <;> rfl
  unfold PairFlattening.flatten QuarticCovariance.tensor
  rw [← hv, he]
  simp only [hn, hl]
  rfl

def withinEquiv (B : ℕ) : (Fin B × PairedSpectrum.Pair) ≃ {p : GlobalPair B // Within B p} where
  toFun x := ⟨localPair B x.1 x.2, local_pair_within B x.1 x.2⟩
  invFun p := (owner B p.1, localOf B p.1 p.2)
  left_inv x := by
    apply Prod.ext
    · exact local_pair_owner B x.1 x.2
    · exact local_of_pair B x.1 x.2
  right_inv p := Subtype.ext (local_pair_inverse B p.1 p.2)

/-- A sum supported on within-block pairs is the sum over all 28 pairs in each block. -/
theorem sum_within {V : Type*} [AddCommMonoid V] (B : ℕ) (f : GlobalPair B → V)
    (hz : ∀ p, ¬Within B p → f p = 0) :
    (∑ p, f p) = ∑ b : Fin B, ∑ u : PairedSpectrum.Pair, f (localPair B b u) := by
  have hs := Fintype.sum_subtype_add_sum_subtype (Within B) f
  have he := (withinEquiv B).sum_comp (fun p => f p.1)
  have hc : (∑ p : {p : GlobalPair B // ¬Within B p}, f p.1) = 0 :=
    Finset.sum_eq_zero (fun p _ => hz p.1 p.2)
  rw [hc, add_zero] at hs
  rw [← hs, ← he]
  exact Fintype.sum_prod_type _

/-- The dimension of the exact physical pair range, before spectral transport. -/
theorem within_pair_count (B : ℕ) :
    Fintype.card {p : GlobalPair B // Within B p} = 28*B := by
  rw [← Fintype.card_congr (withinEquiv B), Fintype.card_prod,
    Fintype.card_fin, PairedSpectrum.physical_coefficient_table.1]
  omega

@[simp]
theorem physical_local_blocks (B : ℕ) (b c : Fin B) (u v : PairedSpectrum.Pair) :
    physicalPairMatrix B (localPair B b u) (localPair B c v) =
      if b = c then PairedSpectrum.pairMatrix u v else 0 := by
  rw [physical_pair_blocks]
  simp

private theorem physical_cross_row (B : ℕ) (p q : GlobalPair B) (h : ¬Within B p) :
    physicalPairMatrix B p q = 0 := by simp [physical_pair_blocks, h]

private theorem physical_cross_column (B : ℕ) (p q : GlobalPair B) (h : ¬Within B q) :
    physicalPairMatrix B p q = 0 := by
  rw [physical_pair_blocks]
  split_ifs <;> simp_all

private theorem local_matrix_symmetric :
    PairedSpectrum.pairMatrix.transpose = PairedSpectrum.pairMatrix := by
  ext p q
  change (PairedSpectrum.integerMatrix q p : ℝ) = (PairedSpectrum.integerMatrix p q : ℝ)
  exact_mod_cast congrArg (fun M : Matrix PairedSpectrum.Pair PairedSpectrum.Pair ℤ => M p q)
    PairedSpectrum.spectrum_table.1

theorem physical_pair_symmetric (B : ℕ) :
    (physicalPairMatrix B).transpose = physicalPairMatrix B := by
  ext p q
  change physicalPairMatrix B q p = physicalPairMatrix B p q
  by_cases hp : Within B p
  · by_cases hq : Within B q
    · rw [← local_pair_inverse B p hp, ← local_pair_inverse B q hq]
      simp only [physical_local_blocks]
      by_cases h : owner B p = owner B q
      · simp only [h, ite_true]
        exact congrArg (fun M : Matrix PairedSpectrum.Pair PairedSpectrum.Pair ℝ =>
          M (localOf B p hp) (localOf B q hq)) local_matrix_symmetric
      · simp [h, Ne.symm h]
    · rw [physical_cross_row B q p hq, physical_cross_column B p q hq]
  · rw [physical_cross_column B q p hp, physical_cross_row B p q hp]

private theorem local_pair_eq (B : ℕ) (b c : Fin B) (u v : PairedSpectrum.Pair) :
    localPair B b u = localPair B c v ↔ b = c ∧ u = v := by
  constructor
  · intro h
    have he : withinEquiv B (b,u) = withinEquiv B (c,v) := Subtype.ext h
    exact Prod.mk.inj ((withinEquiv B).injective he)
  · rintro ⟨rfl,rfl⟩
    rfl

private theorem square_local (B : ℕ) (b c : Fin B) (u v : PairedSpectrum.Pair) :
    (physicalPairMatrix B * physicalPairMatrix B) (localPair B b u) (localPair B c v) =
      if b = c then (PairedSpectrum.pairMatrix * PairedSpectrum.pairMatrix) u v else 0 := by
  rw [Matrix.mul_apply, sum_within B]
  · simp only [physical_local_blocks]
    by_cases h : b = c
    · subst c
      simp [Matrix.mul_apply, ite_mul, mul_ite, eq_comm]
    · simp [h, ite_mul, mul_ite]
  · intro p hp
    rw [physical_cross_column B _ p hp, zero_mul]

/-- Coordinate projector onto all within-block pairs. -/
def withinProjector (B : ℕ) : Matrix (GlobalPair B) (GlobalPair B) ℝ :=
  Matrix.diagonal (fun p => if Within B p then 1 else 0)

private theorem local_matrix_polynomial :
    PairedSpectrum.pairMatrix * PairedSpectrum.pairMatrix +
      (2 : ℝ) • PairedSpectrum.pairMatrix = (3 : ℝ) • (1 : Matrix _ _ ℝ) := by
  apply Matrix.toEuclideanLin.injective
  simpa only [map_add, map_smul, Matrix.toLpLin_mul 2 2 2, Matrix.toLpLin_one,
    PairedSpectrum.pairOperator, Module.End.mul_eq_comp, Module.End.one_eq_id] using PairedSpectrum.pairOperator_polynomial

private theorem projector_local (B : ℕ) (b c : Fin B) (u v : PairedSpectrum.Pair) :
    withinProjector B (localPair B b u) (localPair B c v) =
      if b = c ∧ u = v then 1 else 0 := by
  simp only [withinProjector, Matrix.diagonal_apply, local_pair_eq,
    local_pair_within, ite_true]

/-- A physical polynomial identity certifies invertibility on the whole within-block range. -/
theorem physical_pair_polynomial (B : ℕ) :
    physicalPairMatrix B * physicalPairMatrix B + (2 : ℝ) • physicalPairMatrix B =
      (3 : ℝ) • withinProjector B := by
  ext p q
  by_cases hp : Within B p
  · by_cases hq : Within B q
    · rw [← local_pair_inverse B p hp, ← local_pair_inverse B q hq]
      simp only [Matrix.add_apply, Matrix.smul_apply, smul_eq_mul, square_local,
        physical_local_blocks, projector_local]
      have he := congrArg (fun M : Matrix PairedSpectrum.Pair PairedSpectrum.Pair ℝ =>
        M (localOf B p hp) (localOf B q hq)) local_matrix_polynomial
      by_cases ho : owner B p = owner B q
      · simpa only [ho, ite_true, true_and, Matrix.add_apply,
          Matrix.smul_apply, smul_eq_mul, Matrix.one_apply] using he
      · simp only [ho, ite_false, false_and, mul_zero, add_zero]
    · simp [Matrix.add_apply, Matrix.smul_apply, Matrix.mul_apply,
        physical_cross_column B _ _ hq, withinProjector, Matrix.diagonal,
        show p ≠ q from fun h => hq (h ▸ hp)]
  · simp [Matrix.add_apply, Matrix.smul_apply, Matrix.mul_apply,
      physical_cross_row B _ _ hp, withinProjector, Matrix.diagonal, hp]

abbrev PairSpace (B : ℕ) := EuclideanSpace ℝ (GlobalPair B)
def pairOperator (B : ℕ) : PairSpace B →ₗ[ℝ] PairSpace B :=
  (physicalPairMatrix B).toEuclideanLin

def rangeProjector (B : ℕ) : PairSpace B →ₗ[ℝ] PairSpace B :=
  (withinProjector B).toEuclideanLin

theorem pair_operator_polynomial (B : ℕ) :
    (pairOperator B).comp (pairOperator B) + (2 : ℝ) • pairOperator B =
      (3 : ℝ) • rangeProjector B := by
  have h := congrArg Matrix.toEuclideanLin (physical_pair_polynomial B)
  simpa only [map_add, map_smul, Matrix.toLpLin_mul 2 2 2,
    pairOperator, rangeProjector] using h

@[simp]
theorem range_projector_apply (B : ℕ) (v : PairSpace B) (p : GlobalPair B) :
    rangeProjector B v p = if Within B p then v p else 0 := by
  simp [rangeProjector, withinProjector, Matrix.toLpLin_apply, Matrix.mulVec, dotProduct, Matrix.diagonal]

private theorem matrix_projector_after_pair (B : ℕ) :
    withinProjector B * physicalPairMatrix B = physicalPairMatrix B := by
  ext p q
  simp only [withinProjector, Matrix.diagonal_mul]
  by_cases hp : Within B p
  · simp [hp]
  · simp [hp, physical_cross_row B p q hp]

private theorem projector_after_pair (B : ℕ) :
    (rangeProjector B).comp (pairOperator B) = pairOperator B := by
  simpa only [rangeProjector, pairOperator, Matrix.toLpLin_mul 2 2 2]
    using congrArg Matrix.toEuclideanLin (matrix_projector_after_pair B)

/-- Exact range identification, including the cross-block zero directions. -/
theorem physical_range (B : ℕ) :
    LinearMap.range (pairOperator B) = LinearMap.range (rangeProjector B) := by
  ext v
  constructor
  · rintro ⟨w,rfl⟩
    refine ⟨pairOperator B w, ?_⟩
    exact congrArg (fun A : PairSpace B →ₗ[ℝ] PairSpace B => A w) (projector_after_pair B)
  · rintro ⟨w,rfl⟩
    refine ⟨(1/3 : ℝ) • (pairOperator B w + (2 : ℝ) • w), ?_⟩
    have he := congrArg (fun A : PairSpace B →ₗ[ℝ] PairSpace B => A w)
      (pair_operator_polynomial B)
    simp only [LinearMap.add_apply, LinearMap.smul_apply, LinearMap.comp_apply] at he
    simp only [map_smul, map_add]
    linear_combination (norm := module) (1/3 : ℝ) • he

def embedWithin (B : ℕ) :
    EuclideanSpace ℝ {p : GlobalPair B // Within B p} →ₗ[ℝ] PairSpace B where
  toFun v := WithLp.toLp 2 (fun p => if hp : Within B p then v ⟨p,hp⟩ else 0)
  map_add' v w := by ext p; by_cases hp : Within B p <;> simp [hp]
  map_smul' a v := by ext p; by_cases hp : Within B p <;> simp [hp]

private theorem embed_injective (B : ℕ) : Function.Injective (embedWithin B) := by
  intro v w h
  ext p
  have he := congrArg (fun x : PairSpace B => x p.1) h
  simpa [embedWithin, p.2] using he

private theorem embed_range (B : ℕ) :
    LinearMap.range (embedWithin B) = LinearMap.range (rangeProjector B) := by
  ext v
  constructor
  · rintro ⟨w,rfl⟩
    refine ⟨embedWithin B w, ?_⟩
    ext p
    by_cases hp : Within B p <;> simp [range_projector_apply, embedWithin, hp]
  · rintro ⟨w,rfl⟩
    refine ⟨WithLp.toLp 2 (fun p : {p : GlobalPair B // Within B p} => w p.1), ?_⟩
    ext p
    by_cases hp : Within B p <;> simp [range_projector_apply, embedWithin, hp]

/-- The physical global quartic matrix has rank exactly 28 times the block count. -/
theorem physical_rank (B : ℕ) :
    Module.finrank ℝ (LinearMap.range (pairOperator B)) = 28*B := by
  rw [physical_range, ← embed_range,
    LinearMap.finrank_range_of_inj (embed_injective B), finrank_euclideanSpace,
    within_pair_count]

theorem physical_matrix_rank (B : ℕ) : (physicalPairMatrix B).rank = 28*B := by
  rw [Matrix.rank_eq_finrank_range_toLin (physicalPairMatrix B)
    (EuclideanSpace.basisFun _ ℝ).toBasis (EuclideanSpace.basisFun _ ℝ).toBasis]
  rw [← Matrix.toEuclideanLin_eq_toLin_orthonormal]
  exact physical_rank B

/-- The cubic form is preserved directly by orthogonal pair-space similarity. -/
theorem physical_matrix_cubic (B : ℕ) :
    physicalPairMatrix B * physicalPairMatrix B * physicalPairMatrix B +
      (2 : ℝ) • (physicalPairMatrix B * physicalPairMatrix B) -
      (3 : ℝ) • physicalPairMatrix B = 0 := by
  have h := congrArg (fun A : Matrix (GlobalPair B) (GlobalPair B) ℝ =>
    A * physicalPairMatrix B) (physical_pair_polynomial B)
  simp only [Matrix.add_mul, Matrix.smul_mul, matrix_projector_after_pair] at h
  exact sub_eq_zero.mpr h

end QDM.PairedRange


==> anc/lean/QDM/AppendixC/PairedSpectrum.lean <==
import QDM.AppendixA.PairedExpansion
import QDM.AppendixC.SpectralRecovery

/-!
# Physical one-block quartic spectrum

The pair matrix is computed from actual ordered Majorana expectations in
`(|1100⟩ + |0011⟩)/sqrt(2)`. Repeated tensor indices are zero, as required
for the alternating four-tensor; they are not repeated-index operator moments.
The finite certificates use exact Gaussian integers and kernel reduction.
-/

noncomputable section
namespace QDM.PairedSpectrum
open QDM.JordanWigner QDM.PairedBlock Matrix
open scoped InnerProductSpace

abbrev Pair := {p : Fin 8 × Fin 8 // p.1 < p.2}

def pairAxes (p q : Pair) : List (Fin 4 × Bool) :=
  [axis p.val.1, axis p.val.2, axis q.val.1, axis q.val.2]

def orderedEntry (p q : Pair) (s t : Occupation 4) : GaussianInt :=
  if s = (wordAction (pairAxes p q) t).2 then (wordAction (pairAxes p q) t).1 else 0

def orderedCoherence (p q : Pair) : GaussianInt :=
  orderedEntry p q leftConfig leftConfig + orderedEntry p q leftConfig rightConfig +
  orderedEntry p q rightConfig leftConfig + orderedEntry p q rightConfig rightConfig

def disjoint (p q : Pair) : Prop :=
  p.val.1 ≠ q.val.1 ∧ p.val.1 ≠ q.val.2 ∧ p.val.2 ≠ q.val.1 ∧ p.val.2 ≠ q.val.2

instance (p q : Pair) : Decidable (disjoint p q) := inferInstanceAs (Decidable (_ ∧ _ ∧ _ ∧ _))

def integerMatrix : Matrix Pair Pair ℤ :=
  fun p q => if disjoint p q then (orderedCoherence p q).re / 2 else 0

set_option maxRecDepth 100000 in
set_option maxHeartbeats 16000000 in
theorem physical_coefficient_table :
    Fintype.card Pair = 28 ∧
    ∀ p q, disjoint p q → orderedCoherence p q = (2 * integerMatrix p q : ℤ) := by
  decide +kernel

set_option maxRecDepth 100000 in
set_option maxHeartbeats 16000000 in
theorem spectrum_table :
    integerMatrix.transpose = integerMatrix ∧
    integerMatrix * integerMatrix + (2 : ℤ) • integerMatrix = (3 : ℤ) • (1 : Matrix Pair Pair ℤ) ∧
    Matrix.trace integerMatrix = 0 := by
  decide +kernel

private theorem matrix_element (M : Operator 4) (s t : Occupation 4) :
    inner ℂ (basis s) (M.toEuclideanLin (basis t)) = M s t := by
  rw [Matrix.toEuclideanLin_eq_toLin_orthonormal]
  change inner ℂ (basis s) (Matrix.toLin basis.toBasis basis.toBasis M (basis.toBasis t)) = _
  rw [Matrix.toLin_self]
  simp [inner_sum, inner_smul_right, basis.inner_eq_ite]

/-- This relates every entry of the integer matrix to the physical operator,
including the prescribed zero entries of the alternating tensor. -/
theorem physical_pair_entry (p q : Pair) :
    (integerMatrix p q : ℝ) =
      if disjoint p q then energy (word (pairAxes p q)).toEuclideanLin omega else 0 := by
  by_cases hpq : disjoint p q
  · rw [ite_eq_left hpq]
    have hscale : ((Real.sqrt 2)⁻¹ : ℂ)^2 = 1/2 := by
      have hs : (Real.sqrt 2 : ℂ)^2 = 2 := by
        exact_mod_cast Real.sq_sqrt (show (0:ℝ) ≤ 2 by norm_num)
      rw [inv_pow, hs]
      norm_num
    have hm : inner ℂ omega ((word (pairAxes p q)).toEuclideanLin omega) =
        (1/2 : ℂ) * (orderedCoherence p q : ℂ) := by
      simp only [omega, map_smul, map_add, inner_smul_left, inner_smul_right,
        inner_add_left, inner_add_right,
        map_inv₀, Complex.conj_ofReal]
      have hmatrix (s t : Occupation 4) := matrix_element (word (pairAxes p q)) s t
      simp only [hmatrix]
      have hw (s t : Occupation 4) : word (pairAxes p q) s t =
          (orderedEntry p q s t : ℂ) := by
        by_cases h : s = (wordAction (pairAxes p q) t).2 <;>
          simp [word_entry, orderedEntry, h]
      simp only [hw, orderedCoherence, GaussianInt.toComplex_add]
      calc
        _ = ((Real.sqrt 2)⁻¹ : ℂ)^2 *
          ((orderedEntry p q leftConfig leftConfig : ℂ) + orderedEntry p q leftConfig rightConfig +
            orderedEntry p q rightConfig leftConfig + orderedEntry p q rightConfig rightConfig) := by ring
        _ = _ := by rw [hscale]
    rw [energy, hm, physical_coefficient_table.2 p q hpq]
    norm_num [Complex.mul_re, GaussianInt.toComplex_def]
    ring
  · simp [integerMatrix, hpq]

def pairMatrix : Matrix Pair Pair ℝ := integerMatrix.map (Int.castRingHom ℝ)
abbrev PairSpace := EuclideanSpace ℝ Pair
def pairOperator : PairSpace →ₗ[ℝ] PairSpace := pairMatrix.toEuclideanLin

theorem pairOperator_symmetric : pairOperator.IsSymmetric := by
  apply Matrix.isSymmetric_toEuclideanLin_iff.mpr
  ext p q
  change (integerMatrix q p : ℝ) = (integerMatrix p q : ℝ)
  exact_mod_cast congrArg (fun M : Matrix Pair Pair ℤ => M p q) spectrum_table.1

theorem pairOperator_polynomial :
    pairOperator * pairOperator + (2 : ℝ) • pairOperator = (3 : ℝ) • (1 : PairSpace →ₗ[ℝ] PairSpace) := by
  have hm : pairMatrix * pairMatrix + pairMatrix + pairMatrix =
      (1 : Matrix Pair Pair ℝ) + 1 + 1 := by
    ext p q
    have ht := congrArg (fun M : Matrix Pair Pair ℤ => M p q) spectrum_table.2.1
    simp only [Matrix.add_apply, Matrix.smul_apply, Matrix.mul_apply, Matrix.one_apply,
      smul_eq_mul] at ht
    have hh := congrArg (fun z : ℤ => (z : ℝ)) ht
    push_cast at hh
    simp only [pairMatrix, Matrix.add_apply, Matrix.map_apply, Matrix.mul_apply, Matrix.one_apply,
      Int.coe_castRingHom]
    split_ifs at hh ⊢ <;> linarith
  have hl := congrArg Matrix.toEuclideanLin hm
  simp only [map_add, Matrix.toLpLin_one] at hl
  have he : (pairMatrix * pairMatrix).toEuclideanLin = pairOperator.comp pairOperator :=
    Matrix.toLpLin_mul 2 2 2 pairMatrix pairMatrix
  rw [he] at hl
  change pairOperator * pairOperator + pairOperator + pairOperator = 1+1+1 at hl
  linear_combination (norm := module) hl

/-- All eigenvalues are one or minus three, so zero is excluded without
assuming the block's gap. Degenerate eigenspaces are retained. -/
theorem pairOperator_eigenvalues (i : Fin (Module.finrank ℝ PairSpace)) :
    pairOperator_symmetric.eigenvalues rfl i = 1 ∨
      pairOperator_symmetric.eigenvalues rfl i = -3 := by
  let b := pairOperator_symmetric.eigenvectorBasis rfl
  let z := pairOperator_symmetric.eigenvalues rfl i
  have hv : pairOperator (b i) = z • b i := pairOperator_symmetric.apply_eigenvectorBasis rfl i
  have h := congrArg (fun A : PairSpace →ₗ[ℝ] PairSpace => inner ℝ (b i) (A (b i)))
    pairOperator_polynomial
  change inner ℝ (b i) (pairOperator (pairOperator (b i)) + (2 : ℝ) • pairOperator (b i)) =
    inner ℝ (b i) ((3 : ℝ) • b i) at h
  simp only [hv, map_smul, inner_add_right, inner_smul_right,
    inner_self_eq_norm_sq_to_K, b.norm_eq_one] at h
  norm_num at h
  have hz : (z-1)*(z+3) = 0 := by nlinarith [h]
  rcases mul_eq_zero.mp hz with h1 | h3
  · left; change z = 1; linarith
  · right; change z = -3; linarith

theorem pairOperator_gap (i : Fin (Module.finrank ℝ PairSpace)) :
    1 ≤ |pairOperator_symmetric.eigenvalues rfl i| := by
  rcases pairOperator_eigenvalues i with h | h <;> rw [h] <;> norm_num

theorem pairOperator_trace : LinearMap.trace ℝ PairSpace pairOperator = 0 := by
  rw [pairOperator, Matrix.toEuclideanLin_eq_toLin_orthonormal, Matrix.trace_toLin_eq]
  have ht := congrArg (fun z : ℤ => (z : ℝ)) spectrum_table.2.2
  simpa [Matrix.trace, pairMatrix] using ht

/-- The two eigenspaces have dimensions seven and twenty-one. No numerical
eigensolver, eigenvalue ordering assumption or multiplicity premise is used. -/
theorem pairOperator_multiplicities :
    Finset.card {i : Fin (Module.finrank ℝ PairSpace) |
      pairOperator_symmetric.eigenvalues rfl i = -3} = 7 ∧
    Finset.card {i : Fin (Module.finrank ℝ PairSpace) |
      pairOperator_symmetric.eigenvalues rfl i = 1} = 21 := by
  let z := pairOperator_symmetric.eigenvalues rfl
  have hd : Module.finrank ℝ PairSpace = 28 :=
    finrank_euclideanSpace.trans physical_coefficient_table.1
  have hs : ∑ i, z i = 0 := by
    have ht := pairOperator_symmetric.re_trace_eq_sum_eigenvalues rfl
    rw [pairOperator_trace] at ht
    simpa [z] using ht.symm
  have hz (i) : z i = if z i = -3 then -3 else 1 := by
    rcases pairOperator_eigenvalues i with h | h <;> norm_num [z, h]
  have hc : Finset.card {i : Fin (Module.finrank ℝ PairSpace) | z i = -3} +
      Finset.card {i : Fin (Module.finrank ℝ PairSpace) | z i = 1} = 28 := by
    have he (i) : ¬z i = -3 ↔ z i = 1 := by
      rcases pairOperator_eigenvalues i with h | h <;> norm_num [z, h]
    have ht := Finset.card_filter_add_card_filter_not (s := Finset.univ) (p := fun i => z i = -3)
    simpa [he, hd] using ht
  have hsum : (-3:ℝ) * (Finset.card {i : Fin (Module.finrank ℝ PairSpace) | z i = -3}) +
      (Finset.card {i : Fin (Module.finrank ℝ PairSpace) | z i = 1} : ℝ) = 0 := by
    conv_lhs at hs => arg 2; ext i; rw [hz i]
    have he (i) : ¬z i = -3 ↔ z i = 1 := by
      rcases pairOperator_eigenvalues i with h | h <;> norm_num [z, h]
    simpa [Finset.sum_ite, he, mul_comm] using hs
  have hcr : (Finset.card {i : Fin (Module.finrank ℝ PairSpace) | z i = -3} : ℝ) +
      (Finset.card {i : Fin (Module.finrank ℝ PairSpace) | z i = 1} : ℝ) = 28 := by exact_mod_cast hc
  constructor
  · change Finset.card {i | z i = -3} = 7
    have hh : (Finset.card {i | z i = -3} : ℝ) = 7 := by linarith
    exact_mod_cast hh
  · change Finset.card {i | z i = 1} = 21
    have hh : (Finset.card {i | z i = 1} : ℝ) = 21 := by linarith
    exact_mod_cast hh

end QDM.PairedSpectrum


==> anc/lean/QDM/AppendixC/PhysicalCommutant.lean <==
import QDM.AppendixC.MeasuredRange
import QDM.AppendixC.MajoranaFrame
import QDM.AppendixC.WeightedCommutant

/-!
# The commutator family behind the measured weighted Gram matrix

Operators act on the actual symmetric-matrix space with its Frobenius metric.
The skew generators, their adjoints and normalization are derived explicitly.
-/
noncomputable section
namespace QDM.PhysicalCommutant
open Matrix ReferenceCommutant
open scoped InnerProductSpace
variable {β : Type*} [Fintype β] [DecidableEq β]

omit [DecidableEq β] in
private theorem matrix_injective : Function.Injective (matrix (β := β)) := by
  intro v w h
  apply Subtype.ext
  ext ⟨c,d,i,j⟩
  exact congrArg (fun M => M (c,i) (d,j)) h

omit [DecidableEq β] in
private theorem matrix_sum {ι : Type*} [Fintype ι] (f : ι → Space β) :
    matrix (∑ i, f i) = ∑ i, matrix (f i) := by
  ext ⟨c,i⟩ ⟨d,j⟩
  simp [matrix,Matrix.sum_apply]

def adLinear (A : Matrix (β × Fin 8) (β × Fin 8) ℝ) (hA : A.transpose = -A) :
    Space β →ₗ[ℝ] Space β where
  toFun v := ⟨WithLp.toLp 2 (fun (c,d,i,j) => commutator A (matrix v) (c,i) (d,j)),by
    intro c d i j
    exact (congrArg (fun M : Matrix (β × Fin 8) (β × Fin 8) ℝ => M (d,j) (c,i))
      (commutator_transpose A (matrix v) hA (matrix_symmetric v)))⟩
  map_add' v w := by
    apply Subtype.ext
    ext ⟨c,d,i,j⟩
    change commutator A (matrix (v+w)) (c,i) (d,j) = _
    have he : matrix (v+w) = matrix v+matrix w := rfl
    simp only [he,commutator,Matrix.mul_add,Matrix.add_mul,Matrix.add_apply,Matrix.sub_apply]
    simp only [Submodule.coe_add,PiLp.add_apply]
    ring
  map_smul' a v := by
    apply Subtype.ext
    ext ⟨c,d,i,j⟩
    have he : matrix (a • v) = a • matrix v := rfl
    change commutator A (matrix (a • v)) (c,i) (d,j) = _
    simp only [he,commutator,Matrix.mul_smul,Matrix.smul_mul,Matrix.smul_apply,Matrix.sub_apply]
    change a*(A*matrix v) (c,i) (d,j)-a*(matrix v*A) (c,i) (d,j) =
      a*((A*matrix v) (c,i) (d,j)-(matrix v*A) (c,i) (d,j))
    ring

def ad (A : Matrix (β × Fin 8) (β × Fin 8) ℝ) (hA : A.transpose = -A) :
    Space β →L[ℝ] Space β := (adLinear A hA).toContinuousLinearMap

theorem ad_matrix (A : Matrix (β × Fin 8) (β × Fin 8) ℝ) (hA : A.transpose = -A)
    (v : Space β) : matrix (ad A hA v) = commutator A (matrix v) := rfl

/-- Cyclicity, with the actual Frobenius metric, makes the commutator skew-adjoint. -/
theorem ad_adjoint (A : Matrix (β × Fin 8) (β × Fin 8) ℝ) (hA : A.transpose = -A) :
    ContinuousLinearMap.adjoint (ad A hA) = -ad A hA := by
  apply ContinuousLinearMap.ext
  intro v
  apply ext_inner_right ℝ
  intro w
  rw [ContinuousLinearMap.adjoint_inner_left]
  change inner ℝ v (ad A hA w) = inner ℝ (-(ad A hA v)) w
  rw [inner_neg_left,inner_trace,inner_trace,matrix_symmetric,matrix_symmetric,
    ad_matrix,ad_matrix]
  simp only [commutator,Matrix.mul_sub,Matrix.sub_mul,Matrix.trace_sub]
  rw [Matrix.trace_mul_cycle A (matrix v) (matrix w)]
  simp only [Matrix.mul_assoc]
  rw [Matrix.trace_mul_comm (matrix v) (matrix w*A)]
  simp only [Matrix.mul_assoc,neg_sub]

def normalizedAd (p q : β × Fin 8) : Space β →L[ℝ] Space β :=
  (Real.sqrt 2)⁻¹ • ad (planeGenerator p q) (planeGenerator_transpose p q)

theorem normalized_ad_matrix (p q : β × Fin 8) (v : Space β) :
    matrix (normalizedAd p q v) = (Real.sqrt 2)⁻¹ • commutator (planeGenerator p q) (matrix v) := rfl

theorem normalized_ad_adjoint (p q : β × Fin 8) :
    ContinuousLinearMap.adjoint (normalizedAd p q) = -normalizedAd p q := by
  simp only [normalizedAd,map_smul,ad_adjoint,smul_neg]


private theorem plane_left_frob {ι : Type*} [Fintype ι] [DecidableEq ι]
    (p q : ι) (S : Matrix ι ι ℝ) :
    PairFlattening.frobSq (planeGenerator p q*S) ≤ PairFlattening.frobSq S := by
  by_cases hpq : p = q
  · subst q
    simpa [planeGenerator,PairFlattening.frobSq] using
      (show (0 : ℝ) ≤ ∑ i : ι, ∑ j : ι, (S i j)^2 from
        Finset.sum_nonneg (fun i _ => Finset.sum_nonneg (fun j _ => sq_nonneg _)))
  have he (i j : ι) : (planeGenerator p q*S) i j =
      (if i=p then S q j else 0) - (if i=q then S p j else 0) := by
    by_cases hip : i=p <;> by_cases hiq : i=q <;>
      simp_all [planeGenerator,Matrix.sub_mul,Matrix.single_mul_apply_of_ne]
  have hs : PairFlattening.frobSq (planeGenerator p q*S) =
      (∑ j, (S p j)^2)+(∑ j, (S q j)^2) := by
    unfold PairFlattening.frobSq
    simp_rw [he]
    have hrow (i : ι) : (∑ j, ((if i=p then S q j else 0)-(if i=q then S p j else 0))^2) =
        (if i=p then ∑ j, (S q j)^2 else 0)+(if i=q then ∑ j, (S p j)^2 else 0) := by
      by_cases hip : i=p <;> by_cases hiq : i=q <;> simp_all
    simp only [hrow,Finset.sum_add_distrib]
    simp [add_comm]
  rw [hs]
  have h : (∑ i ∈ ({p,q} : Finset ι), ∑ j : ι, (S i j)^2) ≤
      ∑ i : ι, ∑ j : ι, (S i j)^2 :=
    Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _)
      (by intros; positivity)
  simpa only [Finset.sum_pair hpq,PairFlattening.frobSq] using h

private theorem commutator_frob_bound {ι : Type*} [Fintype ι] [DecidableEq ι]
    (p q : ι) (S : Matrix ι ι ℝ) (hS : S.transpose = S) :
    PairFlattening.frobSq (commutator (planeGenerator p q) S) ≤ 4*PairFlattening.frobSq S := by
  have ht : (S*planeGenerator p q).transpose = -(planeGenerator p q*S) := by
    rw [Matrix.transpose_mul,planeGenerator_transpose,hS,Matrix.neg_mul]
  have hn : PairFlattening.frobSq (S*planeGenerator p q) =
      PairFlattening.frobSq (planeGenerator p q*S) := by
    calc
      _ = PairFlattening.frobSq ((S*planeGenerator p q).transpose) := by
        unfold PairFlattening.frobSq
        simp only [Matrix.transpose_apply]
        exact Finset.sum_comm
      _ = _ := by simp only [ht,PairFlattening.frobSq,Matrix.neg_apply,neg_sq]
  have hb : PairFlattening.frobSq (commutator (planeGenerator p q) S) ≤
      2*PairFlattening.frobSq (planeGenerator p q*S)+2*PairFlattening.frobSq (S*planeGenerator p q) := by
    simp only [PairFlattening.frobSq,commutator,Matrix.sub_apply,Finset.mul_sum,← Finset.sum_add_distrib]
    apply Finset.sum_le_sum
    intro i _
    apply Finset.sum_le_sum
    intro j _
    nlinarith [sq_nonneg ((planeGenerator p q*S) i j+(S*planeGenerator p q) i j)]
  rw [hn] at hb
  linarith [plane_left_frob p q S]

omit [DecidableEq β] in
theorem matrix_frob_norm (v : Space β) : PairFlattening.frobSq (matrix v) = ‖v‖^2 := by
  rw [← real_inner_self_eq_norm_sq,inner_trace,← PairFlattening.frobSq_trace]

/-- The normalization in the paper gives precisely sqrt(2), rather than a dimension factor. -/
theorem normalized_ad_norm (p q : β × Fin 8) : ‖normalizedAd p q‖ ≤ Real.sqrt 2 := by
  have had : ‖ad (planeGenerator p q) (planeGenerator_transpose p q)‖ ≤ 2 := by
    apply ContinuousLinearMap.opNorm_le_bound _ (by norm_num)
    intro v
    have h := commutator_frob_bound p q (matrix v) (matrix_symmetric v)
    rw [← ad_matrix _ (planeGenerator_transpose p q),matrix_frob_norm,matrix_frob_norm] at h
    nlinarith [norm_nonneg (ad (planeGenerator p q) (planeGenerator_transpose p q) v),norm_nonneg v]
  have hsq := Real.sq_sqrt (show (0 : ℝ) ≤ 2 by norm_num)
  have hpos : 0 < Real.sqrt 2 := Real.sqrt_pos.mpr (by norm_num)
  calc
    _ ≤ ‖(Real.sqrt 2)⁻¹‖ * ‖ad (planeGenerator p q) (planeGenerator_transpose p q)‖ :=
      ContinuousLinearMap.opNorm_smul_le (Real.sqrt 2)⁻¹ (ad (planeGenerator p q) (planeGenerator_transpose p q))
    _ = (Real.sqrt 2)⁻¹ * ‖ad (planeGenerator p q) (planeGenerator_transpose p q)‖ := by
      rw [Real.norm_eq_abs,abs_of_nonneg (by positivity)]
    _ ≤ (Real.sqrt 2)⁻¹*2 := mul_le_mul_of_nonneg_left had (by positivity)
    _ = Real.sqrt 2 := by field_simp; nlinarith


private theorem normalized_square (p q : β × Fin 8) (v : Space β) :
    matrix ((ContinuousLinearMap.adjoint (normalizedAd p q)) (normalizedAd p q v)) =
      (- (1/2 : ℝ)) • commutator (planeGenerator p q)
        (commutator (planeGenerator p q) (matrix v)) := by
  rw [normalized_ad_adjoint]
  change -matrix (normalizedAd p q (normalizedAd p q v)) = _
  rw [normalized_ad_matrix,normalized_ad_matrix]
  have hscale : (Real.sqrt 2)⁻¹*(Real.sqrt 2)⁻¹ = (1/2 : ℝ) := by
    have hsq := Real.sq_sqrt (show (0 : ℝ) ≤ 2 by norm_num)
    have hpos : 0 < Real.sqrt 2 := Real.sqrt_pos.mpr (by norm_num)
    field_simp
    nlinarith
  simp only [commutator,Matrix.mul_smul,Matrix.smul_mul,← smul_sub,smul_smul,hscale]
  module

private theorem block_pair_sum (b : β) (S : Matrix (β × Fin 8) (β × Fin 8) ℝ) :
    (∑ i : Fin 8, ∑ j : Fin 8,
      commutator (planeGenerator (b,i) (b,j)) (commutator (planeGenerator (b,i) (b,j)) S)) =
      (2 : ℝ) • ∑ p : PairFlattening.Pair 8,
        commutator (planeGenerator (b,p.1.1) (b,p.1.2))
          (commutator (planeGenerator (b,p.1.1) (b,p.1.2)) S) := by
  have hswap (i j : Fin 8) :
      commutator (planeGenerator (b,j) (b,i)) (commutator (planeGenerator (b,j) (b,i)) S) =
      commutator (planeGenerator (b,i) (b,j)) (commutator (planeGenerator (b,i) (b,j)) S) := by
    have hg : planeGenerator (b,j) (b,i) = -planeGenerator (b,i) (b,j) := by
      simp only [planeGenerator,neg_sub]
    rw [hg]
    simp only [commutator,Matrix.neg_mul,Matrix.mul_neg]
    noncomm_ring
  ext a c
  simp only [Matrix.sum_apply,Matrix.smul_apply,smul_eq_mul]
  rw [PairFlattening.pair_sum]
  have hd (i : Fin 8) :
      commutator (planeGenerator (b,i) (b,i)) (commutator (planeGenerator (b,i) (b,i)) S) = 0 := by
    simp [planeGenerator,commutator]
  simp only [hd,Matrix.zero_apply,Finset.sum_const_zero,add_zero,hswap,
    Finset.sum_add_distrib,two_mul]

/-- The normalized physical within-block Gram sum is the previously verified
reference commutant. In particular its gap is not an extra hypothesis. -/
theorem reference_gram :
    (∑ b : β, ∑ p : PairFlattening.Pair 8,
      (ContinuousLinearMap.adjoint (normalizedAd (b,p.1.1) (b,p.1.2))).comp
        (normalizedAd (b,p.1.1) (b,p.1.2))) = ReferenceCommutant.operator := by
  apply ContinuousLinearMap.ext
  intro v
  apply matrix_injective
  rw [operator_matrix]
  simp only [_root_.sum_apply,matrix_sum]
  calc
    _ = ∑ b : β, ∑ p : PairFlattening.Pair 8, (- (1/2 : ℝ)) •
        commutator (planeGenerator (b,p.1.1) (b,p.1.2))
          (commutator (planeGenerator (b,p.1.1) (b,p.1.2)) (matrix v)) := by
      apply Finset.sum_congr rfl
      intro b _
      apply Finset.sum_congr rfl
      intro p _
      exact normalized_square (b,p.1.1) (b,p.1.2) v
    _ = _ := by
      simp only [block_pair_sum,smul_smul]
      norm_num
      simp only [Finset.smul_sum]

/-- Canonical block indexing of Majorana axes; it carries no unknown information. -/
def modeEquiv (B : ℕ) : Fin (8*B) ≃ Fin B × Fin 8 :=
  (finProdFinEquiv.trans (finCongr (Nat.mul_comm B 8))).symm

@[simp]
theorem mode_local (B : ℕ) (b : Fin B) (j : Fin 8) :
    modeEquiv B (PairedRange.majoranaIndex B b j) = (b,j) := by
  apply (modeEquiv B).symm.injective
  rw [Equiv.symm_apply_apply]
  apply Fin.ext
  simp [modeEquiv,PairedRange.majoranaIndex,Nat.add_comm]

/-- The data-indexed, fixed physical commutator family. -/
def family (B : ℕ) (p : PairedRange.GlobalPair B) : Space (Fin B) →L[ℝ] Space (Fin B) :=
  normalizedAd (modeEquiv B p.1.1) (modeEquiv B p.1.2)

@[simp]
theorem family_local (B : ℕ) (b : Fin B) (p : PairFlattening.Pair 8) :
    family B (PairedRange.localPair B b p) = normalizedAd (b,p.1.1) (b,p.1.2) := by
  simp [family,PairedRange.localPair]

/-- The coefficient-weighted Gram construction equals the physical reference operator. -/
theorem reference_weighted_gram (B : ℕ) :
    WeightedCommutant.gram (family B) (PairedRange.withinProjector B) =
      ReferenceCommutant.operator := by
  change (∑ p, ∑ q, (PairedRange.withinProjector B) p q •
    (ContinuousLinearMap.adjoint (family B p)).comp (family B q)) = _
  simp only [PairedRange.withinProjector,Matrix.diagonal_apply]
  simp only [ite_smul,zero_smul,Finset.sum_ite_eq,Finset.mem_univ,ite_true]
  rw [PairedRange.sum_within B _ (by intro p hp; simp [hp])]
  simpa only [PairedRange.local_pair_within,ite_true,one_smul,family_local] using
    (reference_gram (β := Fin B))

/-- Changing the coefficient frame is exactly changing the generator frame. -/
theorem gram_congruence {E ι : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [FiniteDimensional ℝ E] [Fintype ι] (T : ι → E →L[ℝ] E) (O P : Matrix ι ι ℝ) :
    WeightedCommutant.gram T (O*P*O.transpose) =
      WeightedCommutant.gram (fun a => ∑ i, O i a • T i) P := by
  apply ContinuousLinearMap.ext
  intro v
  simp only [WeightedCommutant.gram,LinearMap.coe_mk,AddHom.coe_mk,Matrix.mul_apply,
    Matrix.transpose_apply,Finset.sum_mul,Finset.sum_smul,_root_.sum_apply,
    _root_.smul_apply,ContinuousLinearMap.comp_apply,map_sum,map_smul,Finset.smul_sum,smul_smul]
  calc
    _ = ∑ i, ∑ b, ∑ a, ∑ j, ((O i a*P a b)*O j b) •
        (ContinuousLinearMap.adjoint (T i)) (T j v) := by
      apply Finset.sum_congr rfl
      intro i _
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro b _
      exact Finset.sum_comm
    _ = _ := by
      rw [Finset.sum_comm]
      conv_lhs =>
        arg 2
        ext b
        rw [Finset.sum_comm]
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro a _
      apply Finset.sum_congr rfl
      intro b _
      conv_rhs => rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro i _
      apply Finset.sum_congr rfl
      intro j _
      congr 1
      ring

private theorem skew_expansion {m : ℕ} (A : Matrix (Fin m) (Fin m) ℝ)
    (hA : A.transpose = -A) :
    A = ∑ p : PairFlattening.Pair m, A p.1.1 p.1.2 • planeGenerator p.1.1 p.1.2 := by
  ext a b
  have h := PairFlattening.skew_contraction (Pi.single a 1) (Pi.single b 1) A
    (fun i j => congrArg (fun M => M i j) hA)
  simp [Pi.single_apply,ite_mul] at h
  rw [h]
  simp only [Matrix.sum_apply,Matrix.smul_apply,smul_eq_mul,planeGenerator,
    Matrix.sub_apply,Matrix.single_apply]
  apply Finset.sum_congr rfl
  intro p _
  by_cases h1 : p.1.1=a <;> by_cases h2 : p.1.2=b <;>
    by_cases h3 : p.1.2=a <;> by_cases h4 : p.1.1=b <;> simp_all [mul_comm]

/-- Exterior-square coefficients are precisely the entries of rotated skew generators. -/
theorem rotated_plane_expansion {m : ℕ} (R : Matrix (Fin m) (Fin m) ℝ)
    (q : PairFlattening.Pair m) :
    R*planeGenerator q.1.1 q.1.2*R.transpose =
      ∑ p : PairFlattening.Pair m, PairFlattening.wedge R p q • planeGenerator p.1.1 p.1.2 := by
  have hsk : (R*planeGenerator q.1.1 q.1.2*R.transpose).transpose =
      -(R*planeGenerator q.1.1 q.1.2*R.transpose) := by
    simp only [Matrix.transpose_mul,Matrix.transpose_transpose,planeGenerator_transpose,
      Matrix.neg_mul,Matrix.mul_neg,Matrix.mul_assoc]
  rw [skew_expansion _ hsk]
  apply Finset.sum_congr rfl
  intro p _
  congr 1
  simp [planeGenerator,Matrix.mul_apply,Matrix.single_apply,PairFlattening.wedge,
    mul_ite,ite_and,Finset.sum_sub_distrib,mul_sub,sub_mul]

private theorem gram_isometry {E ι : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [FiniteDimensional ℝ E] [Fintype ι] (T : ι → E →L[ℝ] E)
    (U : E ≃ₗᵢ[ℝ] E) (P : Matrix ι ι ℝ) :
    WeightedCommutant.gram (fun i => U.toContinuousLinearEquiv.toContinuousLinearMap.comp
      ((T i).comp U.symm.toContinuousLinearEquiv.toContinuousLinearMap)) P =
      U.toContinuousLinearEquiv.toContinuousLinearMap.comp
        ((WeightedCommutant.gram T P).comp U.symm.toContinuousLinearEquiv.toContinuousLinearMap) := by
  apply ContinuousLinearMap.ext
  intro v
  apply ext_inner_right ℝ
  intro w
  simp only [WeightedCommutant.gram,LinearMap.coe_mk,AddHom.coe_mk,_root_.sum_apply,
    _root_.smul_apply,ContinuousLinearMap.comp_apply,sum_inner,real_inner_smul_left,
    ContinuousLinearMap.adjoint_inner_left]
  change (∑ i, ∑ j, P i j * inner ℝ (U (T j (U.symm v))) (U (T i (U.symm w)))) =
    inner ℝ (U (∑ i, ∑ j, P i j • (ContinuousLinearMap.adjoint (T i)) (T j (U.symm v)))) w
  rw [U.inner_map_eq_flip]
  simp only [U.inner_map_map,sum_inner,real_inner_smul_left,ContinuousLinearMap.adjoint_inner_left]

def blockRotation (B : ℕ) (R : Matrix (Fin (8*B)) (Fin (8*B)) ℝ) :
    Matrix (Fin B × Fin 8) (Fin B × Fin 8) ℝ :=
  Matrix.reindex (modeEquiv B) (modeEquiv B) R

theorem block_rotation_orthogonal (B : ℕ)
    (R : Matrix (Fin (8*B)) (Fin (8*B)) ℝ) (hR : R*R.transpose=1) :
    (blockRotation B R).transpose*blockRotation B R=1 ∧
      blockRotation B R*(blockRotation B R).transpose=1 := by
  have hr := mul_eq_one_comm.mp hR
  constructor
  · have h := congrArg (Matrix.reindexAlgEquiv ℝ ℝ (modeEquiv B)) hr
    simpa only [map_mul,map_one,Matrix.coe_reindexAlgEquiv,blockRotation,Matrix.transpose_reindex] using h
  · have h := congrArg (Matrix.reindexAlgEquiv ℝ ℝ (modeEquiv B)) hR
    simpa only [map_mul,map_one,Matrix.coe_reindexAlgEquiv,blockRotation,Matrix.transpose_reindex] using h

private theorem reindex_plane {ι κ : Type*} [DecidableEq ι] [DecidableEq κ]
    (e : ι ≃ κ) (p q : ι) :
    Matrix.reindex e e (planeGenerator p q) = planeGenerator (e p) (e q) := by
  ext a b
  simp [Matrix.reindex_apply,planeGenerator,Matrix.single_apply,Equiv.eq_symm_apply]

private theorem frame_generator_sum (B : ℕ)
    (R : Matrix (Fin (8*B)) (Fin (8*B)) ℝ) (q : PairedRange.GlobalPair B) :
    (∑ p : PairedRange.GlobalPair B, PairFlattening.wedge R p q •
      planeGenerator (modeEquiv B p.1.1) (modeEquiv B p.1.2)) =
      blockRotation B R * planeGenerator (modeEquiv B q.1.1) (modeEquiv B q.1.2) *
        (blockRotation B R).transpose := by
  have h := congrArg (Matrix.reindexAlgEquiv ℝ ℝ (modeEquiv B)) (rotated_plane_expansion R q)
  simpa only [map_mul,map_sum,map_smul,Matrix.coe_reindexAlgEquiv,
    reindex_plane,Matrix.transpose_reindex,blockRotation] using h.symm

/-- The exterior-square generator change is actual conjugation on symmetric matrices. -/
theorem family_frame (B : ℕ) (R : Matrix (Fin (8*B)) (Fin (8*B)) ℝ)
    (hR : R*R.transpose=1) (q : PairedRange.GlobalPair B) :
    let hr := block_rotation_orthogonal B R hR
    let U := frameIsometry (blockRotation B R) hr.1 hr.2
    (∑ p, PairFlattening.wedge R p q • family B p) =
      U.toContinuousLinearEquiv.toContinuousLinearMap.comp
        ((family B q).comp U.symm.toContinuousLinearEquiv.toContinuousLinearMap) := by
  dsimp only
  apply ContinuousLinearMap.ext
  intro v
  apply matrix_injective
  let A := blockRotation B R
  have haa : A*A.transpose=1 := (block_rotation_orthogonal B R hR).2
  have hsm (a : ℝ) (v : Space (Fin B)) : matrix (a • v) = a • matrix v := rfl
  simp only [_root_.sum_apply,_root_.smul_apply,ContinuousLinearMap.comp_apply]
  change matrix (∑ p, PairFlattening.wedge R p q • family B p v) =
    matrix (frameLinear A (family B q (frameLinear A.transpose v)))
  rw [matrix_sum,frame_matrix]
  simp only [hsm,family,normalized_ad_matrix,frame_matrix,Matrix.transpose_transpose]
  calc
    _ = (Real.sqrt 2)⁻¹ • commutator
        (∑ p, PairFlattening.wedge R p q •
          planeGenerator (modeEquiv B p.1.1) (modeEquiv B p.1.2)) (matrix v) := by
      simp only [commutator,Matrix.sum_mul,Matrix.mul_sum,Matrix.smul_mul,Matrix.mul_smul,
        ← smul_sub,← Finset.sum_sub_distrib,Finset.smul_sum]
      apply Finset.sum_congr rfl
      intro p _
      module
    _ = _ := by
      rw [frame_generator_sum]
      change (Real.sqrt 2)⁻¹ • commutator
        (A*planeGenerator (modeEquiv B q.1.1) (modeEquiv B q.1.2)*A.transpose) (matrix v) = _
      simp only [commutator,Matrix.mul_smul,Matrix.smul_mul,Matrix.mul_sub,Matrix.sub_mul,
        Matrix.mul_assoc]
      rw [← Matrix.mul_assoc A A.transpose,haa,Matrix.one_mul,Matrix.mul_one]

/-- Physical identification for every orthogonal Majorana frame. The exact gap and
kernel dimension are now consequences of the reference calculation. -/
theorem rotated_weighted_gram (B : ℕ) (R : Matrix (Fin (8*B)) (Fin (8*B)) ℝ)
    (hR : R*R.transpose=1) :
    let hr := block_rotation_orthogonal B R hR
    WeightedCommutant.gram (family B)
      (PairFlattening.wedge R * PairedRange.withinProjector B * (PairFlattening.wedge R).transpose) =
      transported (frameIsometry (blockRotation B R) hr.1 hr.2) := by
  dsimp only
  rw [gram_congruence]
  simp_rw [family_frame B R hR]
  rw [gram_isometry,reference_weighted_gram]
  rfl

/-- The noisy physical commutant cutoff: rank B and the manuscript's 16 m eta
error, with no gap or generator-norm assumption left for the target. -/
theorem weighted_frame_recovery (B : ℕ)
    (R : Matrix (Fin (8*B)) (Fin (8*B)) ℝ) (hR : R*R.transpose=1)
    (Q : Matrix (PairedRange.GlobalPair B) (PairedRange.GlobalPair B) ℝ)
    (hQ : ∀ i j, Q i j = Q j i) {η : ℝ} (hη : 0 ≤ η)
    (hF : PairFlattening.frobSq (Q-
      PairFlattening.wedge R*PairedRange.withinProjector B*(PairFlattening.wedge R).transpose) ≤ 96*η^2)
    (hsmall : 8*Real.sqrt 6*(Fintype.card (PairedRange.GlobalPair B) : ℝ)*η < 1) :
    let hr := block_rotation_orthogonal B R hR
    let H := transported (frameIsometry (blockRotation B R) hr.1 hr.2)
    let K := WeightedCommutant.gram (family B) Q
    let hK := WeightedCommutant.gram_symmetric (family B) Q hQ
    Module.finrank ℝ (LinearMap.range (SpectralRecovery.spectralBelow K.toLinearMap hK (7/2))) = B ∧
    ‖(SpectralRecovery.spectralBelow K.toLinearMap hK (7/2) -
      (1-SpectralRecovery.spectralCut H.toLinearMap
        (transported_symmetric (frameIsometry (blockRotation B R) hr.1 hr.2)) 0)).toContinuousLinearMap‖ ≤
      16*(Fintype.card (PairedRange.GlobalPair B) : ℝ)*η := by
  dsimp only
  have hsqrt := Real.sq_sqrt (show (0 : ℝ) ≤ 6 by norm_num)
  have hF' : PairFlattening.frobSq (Q-
      PairFlattening.wedge R*PairedRange.withinProjector B*(PairFlattening.wedge R).transpose) ≤
      (4*Real.sqrt 6*η)^2 := by
    calc
      _ ≤ 96*η^2 := hF
      _ = _ := by nlinarith [sq_nonneg η]
  have hg := WeightedCommutant.gram_perturbation (family B)
    (PairFlattening.wedge R*PairedRange.withinProjector B*(PairFlattening.wedge R).transpose) Q
    (fun p => normalized_ad_norm _ _) (show 0 ≤ 4*Real.sqrt 6*η by positivity) hF'
  rw [rotated_weighted_gram B R hR] at hg
  have herr : ‖WeightedCommutant.gram (family B) Q-
      transported (frameIsometry (blockRotation B R)
        (block_rotation_orthogonal B R hR).1 (block_rotation_orthogonal B R hR).2)‖ ≤
      8*Real.sqrt 6*(Fintype.card (PairedRange.GlobalPair B) : ℝ)*η := by
    convert hg using 1; ring
  have hc := majorana_frame_cutoff (blockRotation B R)
    (block_rotation_orthogonal B R hR).1 (block_rotation_orthogonal B R hR).2
    (WeightedCommutant.gram (family B) Q)
    (WeightedCommutant.gram_symmetric (family B) Q hQ) (by positivity) hsmall herr
  refine ⟨by simpa only [Fintype.card_fin] using hc.1,?_⟩
  have hn : 32*Real.sqrt 6/7 ≤ (16 : ℝ) := by nlinarith [Real.sqrt_nonneg 6]
  calc
    _ ≤ (32*Real.sqrt 6/7)*((Fintype.card (PairedRange.GlobalPair B) : ℝ)*η) := by
      convert hc.2 using 1; ring
    _ ≤ 16*((Fintype.card (PairedRange.GlobalPair B) : ℝ)*η) :=
      mul_le_mul_of_nonneg_right hn (by positivity)
    _ = _ := by ring

end QDM.PhysicalCommutant




==> anc/lean/QDM/AppendixC/PhysicalDraw.lean <==
import QDM.AppendixC.SortedBlocks
import QDM.AppendixC.FrameAssembly

/-! The symmetric-matrix draw, its physical eightfold spectrum and the
operator metric required by the sorted-block decoder. -/
noncomputable section
namespace QDM.PhysicalDraw
open ReferenceCommutant BlockCoordinates MeasuredCommutant
open scoped InnerProductSpace
variable {β : Type*} [Fintype β] [DecidableEq β]

def modeOperator (v : ReferenceCommutant.Space β) :
    EuclideanSpace ℝ (β × Fin 8) →L[ℝ] EuclideanSpace ℝ (β × Fin 8) :=
  (matrix v).toEuclideanLin.toContinuousLinearMap

theorem modeOperator_symmetric (v : ReferenceCommutant.Space β) :
    (modeOperator v).toLinearMap.IsSymmetric :=
  Matrix.isSymmetric_toEuclideanLin_iff.mpr (matrix_symmetric v)

/-- The actual Frobenius draw error controls the mode-operator error,
without a dimension factor or an added access assumption. -/
theorem modeOperator_error (v w : ReferenceCommutant.Space β)
    {c : ℝ} (hc : 0 ≤ c) (herr : ‖v-w‖ ≤ c) :
    ‖modeOperator v-modeOperator w‖ ≤ c := by
  have hm : matrix (v-w) = matrix v-matrix w := rfl
  have he : modeOperator v-modeOperator w = modeOperator (v-w) := by
    apply ContinuousLinearMap.ext
    intro u
    change (matrix v).toEuclideanLin u-(matrix w).toEuclideanLin u =
      (matrix (v-w)).toEuclideanLin u
    rw [hm, map_sub]
    rfl
  rw [he]
  apply MeasuredRange.matrix_norm_bound _ hc
  rw [PhysicalCommutant.matrix_frob_norm]
  nlinarith [norm_nonneg (v-w)]

/-- The normalized physical coordinates yield the actual eightfold block
spectrum with coefficients g_b/sqrt(8), after the unknown Gaussian rotation. -/
theorem physical_draw_eigenbasis {B : ℕ} (w : GaussianRange.Witness B)
    (g : EuclideanSpace ℝ (Fin B)) :
    ∃ b : OrthonormalBasis (Fin B × Fin 8) ℝ (EuclideanSpace ℝ (Fin B × Fin 8)),
      ∀ i, modeOperator (physicalCoordinates w g) (b i) =
        (g i.1/Real.sqrt 8) • b i := by
  let R := PhysicalCommutant.blockRotation B (rotation w)
  have hr := PhysicalCommutant.block_rotation_orthogonal B (rotation w) (rotation_orthogonal w)
  obtain ⟨b,hb⟩ := BlockSpectrum.physical_block_eigenbasis R hr.1 hr.2
    (fun d => g d/Real.sqrt 8)
  refine ⟨b, ?_⟩
  intro i
  exact hb i

/-- Success predicate for the data-only sorted projector stage. -/
def projectorRecovery {B : ℕ} (w : GaussianRange.Witness B)
    (v : ReferenceCommutant.Space (Fin B)) (g : EuclideanSpace ℝ (Fin B))
    (Δ τ : ℝ) : Prop :=
    ∃ b : OrthonormalBasis (Fin B × Fin 8) ℝ (EuclideanSpace ℝ (Fin B × Fin 8)),
      (∀ i, modeOperator (physicalCoordinates w g) (b i) =
        (g i.1/Real.sqrt 8) • b i) ∧
      ∀ c : Fin B,
        ‖(SpectralRecovery.projector ((modeOperator_symmetric v).eigenvectorBasis rfl)
          (Finset.univ.filter (fun i : Fin (Module.finrank ℝ (EuclideanSpace ℝ (Fin B × Fin 8))) =>
            8*(Finset.univ.filter (fun d => g c/Real.sqrt 8 < g d/Real.sqrt 8)).card ≤ i.val ∧
            i.val < 8*((Finset.univ.filter (fun d => g c/Real.sqrt 8 < g d/Real.sqrt 8)).card+1))) -
          SpectralRecovery.projector b (Finset.univ.filter (fun i => i.1 = c))).toContinuousLinearMap‖
          ≤ 4*τ/Δ

/-- A successful physical draw recovers each hidden block from the
consecutive noisy eigenvector groups. Its exact frame is used only to state
and prove the error, not to choose the noisy groups. -/
theorem good_draw_projectors {B : ℕ} (w : GaussianRange.Witness B)
    (v : ReferenceCommutant.Space (Fin B)) (g : EuclideanSpace ℝ (Fin B))
    {Δ τ : ℝ} (hτ : 0 ≤ τ) (hsep : 2*τ < Δ)
    (herr : ‖v-physicalCoordinates w g‖ ≤ τ)
    (hg : ∀ i j : Fin B, i < j → Δ ≤ |(g i-g j)/Real.sqrt 8|) :
    projectorRecovery w v g Δ τ := by
  let a : Fin B → ℝ := fun c => g c/Real.sqrt 8
  have hgap (c d : Fin B) (hcd : c ≠ d) : Δ ≤ |a d-a c| := by
    rcases lt_or_gt_of_ne hcd with h | h
    · simpa only [a, ← sub_div, abs_div, abs_sub_comm] using hg c d h
    · simpa only [a, ← sub_div] using hg d c h
  have ha : Function.Injective a := by
    intro c d he
    by_contra hn
    have hh := hgap c d hn
    rw [← he, sub_self, abs_zero] at hh
    linarith
  obtain ⟨b,hb⟩ := physical_draw_eigenbasis w g
  refine ⟨b,hb,?_⟩
  intro c
  exact BlockSpectrum.noisy_block_error
    (modeOperator (physicalCoordinates w g)) (modeOperator v)
    (modeOperator_symmetric _) (modeOperator_symmetric _) b a ha hb hτ hsep
    (modeOperator_error v (physicalCoordinates w g) hτ herr) hgap c

/-- The manuscript's acquisition precision already makes the physical
draw error at most one eighth of its prescribed spectral separation. -/
theorem prescribed_draw_radius {B : ℕ} (hB : 0 < B) {m η : ℝ}
    (hm : 0 < m) (hη : 0 ≤ η)
    (hprecision : η ≤ 1/((2:ℝ)^22*m*(B:ℝ)^3)) :
    8*(16*m*η)*Real.sqrt B ≤ (1/(32*(B:ℝ)^2))/8 := by
  have hb : (1:ℝ) ≤ B := by exact_mod_cast hB
  have hbpos : (0:ℝ) < B := by linarith
  have hroot : Real.sqrt B ≤ (B:ℝ) := by
    have hs := Real.sq_sqrt hbpos.le
    have hn := Real.sqrt_nonneg (B:ℝ)
    nlinarith
  have hprod := (le_div_iff₀ (by positivity : (0:ℝ) < 2^22*m*(B:ℝ)^3)).mp hprecision
  have hbound : (8*(16*m*η)*Real.sqrt B)*(256*(B:ℝ)^2) ≤ 1 := by
    calc
      _ = (32768*m*η*(B:ℝ)^2)*Real.sqrt B := by ring
      _ ≤ (32768*m*η*(B:ℝ)^2)*(B:ℝ) :=
        mul_le_mul_of_nonneg_left hroot (by positivity)
      _ = (η*(2^22*m*(B:ℝ)^3))/128 := by ring
      _ ≤ 1/128 := div_le_div_of_nonneg_right hprod (by norm_num)
      _ ≤ 1 := by norm_num
  have hh := (le_div_iff₀ (by positivity : (0:ℝ) < 256*(B:ℝ)^2)).mpr hbound
  convert hh using 1; ring

open RandomSeparation MeasureTheory ProbabilityTheory

/-- The previously proved physical Gaussian draw now yields actual noisy
block-projector recovery with the same failure bound and acquisition
precision. No recognition of a successful draw is assumed. -/
theorem physical_good_draw_recovery {B : ℕ} (hB : 0 < B)
    (w : GaussianRange.Witness B) (y : QuarticNorm.Quartet (2*(4*B)) → ℝ)
    (I : EuclideanSpace ℝ (Fin B) →ₗᵢ[ℝ] ReferenceCommutant.Space (Fin B))
    (hI : I.toLinearMap.range = (learnedKernel y).range)
    {η : ℝ} (hη : 0 ≤ η) (hrec : commutantAccuracy w η y)
    (hprecision : η ≤ 1/((2:ℝ)^22*(Fintype.card (PairedRange.GlobalPair B):ℝ)*(B:ℝ)^3)) :
    ∃ W : EuclideanSpace ℝ (Fin B) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin B),
      HasLaw (rotated W) (law B) (law B) ∧
      (law B).real {x | ¬projectorRecovery w (I (WithLp.toLp 2 x))
        (W (WithLp.toLp 2 x)) (spacing B)
        (8*(16*(Fintype.card (PairedRange.GlobalPair B):ℝ)*η)*Real.sqrt B)} ≤ 3/32 := by
  let m : ℝ := Fintype.card (PairedRange.GlobalPair B)
  have hm : 0 < m := by
    have hp : 0 < Fintype.card (PairedRange.GlobalPair B) :=
      Fintype.card_pos_iff.mpr ⟨⟨(⟨0,by omega⟩,⟨1,by omega⟩),by change (0:ℕ) < 1; omega⟩⟩
    change (0:ℝ) < (Fintype.card (PairedRange.GlobalPair B):ℝ)
    exact_mod_cast hp
  have hr := prescribed_draw_radius hB hm hη hprecision
  have hs : 0 < spacing B := by
    dsimp [spacing]
    positivity
  have hsep : 2*(8*(16*m*η)*Real.sqrt B) < spacing B := by
    change 8*(16*m*η)*Real.sqrt B ≤ spacing B/8 at hr
    linarith
  obtain ⟨W,hW,_hc,hfail⟩ := physical_good_draw hB w y I hI hη hrec hprecision
  refine ⟨W,hW,?_⟩
  apply le_trans (measureReal_mono ?_) hfail
  intro x hx hg
  apply hx
  exact good_draw_projectors w (I (WithLp.toLp 2 x)) (W (WithLp.toLp 2 x))
    (by positivity) hsep hg.1 hg.2

end QDM.PhysicalDraw


==> anc/lean/QDM/AppendixC/PlaneGenerators.lean <==
import QDM.AppendixC.CommutatorAlgebra
import Mathlib.Data.Matrix.Basis

/-! Matrix-unit expansion of the block Casimir in `eq:rec-commutant-block`.
We sum over ordered pairs, including the zero diagonal generators;
this counts each nonzero unordered pair twice. -/

namespace QDM

open Matrix
variable {ι : Type*} [Fintype ι] [DecidableEq ι]

def planeGenerator (i j : ι) : Matrix ι ι ℝ :=
  Matrix.single i j 1 - Matrix.single j i 1

omit [Fintype ι] in
theorem planeGenerator_transpose (i j : ι) :
    (planeGenerator i j).transpose = -planeGenerator i j := by
  simp [planeGenerator, Matrix.transpose_sub, neg_sub]

theorem sum_plane_sandwich (S : Matrix ι ι ℝ) :
    (∑ i, ∑ j, planeGenerator i j * S * planeGenerator i j) =
      (2 : ℝ) • (S.transpose - Matrix.trace S • (1 : Matrix ι ι ℝ)) := by
  simp_rw [planeGenerator, sub_mul, mul_sub, Matrix.single_mul_mul_single,
    one_mul, mul_one]
  ext a b
  by_cases hab : a = b
  · subst b
    simp [Matrix.sum_apply, Matrix.single, Matrix.trace, Finset.sum_sub_distrib,
      Matrix.smul_apply, Matrix.sub_apply, ite_and]
    ring
  · simp [Matrix.sum_apply, Matrix.single, Matrix.trace, Finset.sum_sub_distrib,
      Matrix.smul_apply, Matrix.sub_apply, hab, ite_and]
    simp only [Finset.sum_add_distrib, Finset.sum_sub_distrib]
    simp [hab]
    ring

theorem sum_plane_square :
    (∑ i : ι, ∑ j : ι, planeGenerator i j * planeGenerator i j) =
      (2 * (1 - (Fintype.card ι : ℝ))) • (1 : Matrix ι ι ℝ) := by
  have h := sum_plane_sandwich (1 : Matrix ι ι ℝ)
  simp only [mul_one, Matrix.transpose_one, Matrix.trace_one] at h
  rw [h]
  module

/-- Ordered-pair version of the manuscript's normalized double commutator. -/
theorem block_casimir (S : Matrix ι ι ℝ) :
    (- (1 / 4 : ℝ)) •
      (∑ i, ∑ j, commutator (planeGenerator i j) (commutator (planeGenerator i j) S)) =
      ((Fintype.card ι : ℝ) - 1) • S + S.transpose - Matrix.trace S • 1 := by
  have hexpand :
      (∑ i, ∑ j, commutator (planeGenerator i j) (commutator (planeGenerator i j) S)) =
      (∑ i, ∑ j, planeGenerator i j * planeGenerator i j) * S -
      (2 : ℝ) • (∑ i, ∑ j, planeGenerator i j * S * planeGenerator i j) +
      S * (∑ i, ∑ j, planeGenerator i j * planeGenerator i j) := by
    simp only [double_commutator, Finset.sum_add_distrib, Finset.sum_sub_distrib,
      Finset.sum_mul, Finset.mul_sum, mul_assoc, two_smul]
    abel
  rw [hexpand, sum_plane_square, sum_plane_sandwich]
  simp only [smul_mul_assoc, mul_smul_comm, one_mul, mul_one]
  module

theorem block_casimir_on_symmetric (S : Matrix ι ι ℝ) (hS : S.transpose = S) :
    (- (1 / 4 : ℝ)) •
      (∑ i, ∑ j, commutator (planeGenerator i j) (commutator (planeGenerator i j) S)) =
      (Fintype.card ι : ℝ) • S - Matrix.trace S • 1 := by
  rw [block_casimir, hS]
  module

/-- The eight-dimensional real Majorana block has eigenvalue eight on traceless symmetrics. -/
theorem paired_traceless_eigenvalue (S : Matrix (Fin 8) (Fin 8) ℝ)
    (hS : S.transpose = S) (htr : Matrix.trace S = 0) :
    (- (1 / 4 : ℝ)) •
      (∑ i, ∑ j, commutator (planeGenerator i j) (commutator (planeGenerator i j) S)) =
      (8 : ℝ) • S := by
  rw [block_casimir_on_symmetric S hS, htr]
  simp

/-- Exact kernel on one block; the global multi-block gap is not assumed here. -/
theorem paired_scalar_kernel (S : Matrix (Fin 8) (Fin 8) ℝ) (hS : S.transpose = S) :
    ((- (1 / 4 : ℝ)) •
      (∑ i, ∑ j, commutator (planeGenerator i j) (commutator (planeGenerator i j) S)) = 0) ↔
      ∃ c : ℝ, S = c • (1 : Matrix (Fin 8) (Fin 8) ℝ) := by
  rw [block_casimir_on_symmetric S hS]
  norm_num only [Fintype.card_fin, Nat.cast_ofNat]
  constructor
  · intro h
    refine ⟨Matrix.trace S / 8, ?_⟩
    have hh := sub_eq_zero.mp h
    have hscale := congrArg (fun M : Matrix (Fin 8) (Fin 8) ℝ => (1 / 8 : ℝ) • M) hh
    simpa [smul_smul, div_eq_mul_inv, mul_comm] using hscale
  · rintro ⟨c, rfl⟩
    simp [Matrix.trace_smul, Matrix.trace_one, smul_smul, mul_comm]

end QDM


==> anc/lean/QDM/AppendixC/ProjectionAlignment.lean <==
import QDM.AppendixC.SubspaceRecovery

/-!
# Alignment of nearby orthogonal subspaces

The exact basis is constructed by normalizing the projected Gram operator.
No basis alignment is assumed. The map is used for analysis, not supplied
to the learner as knowledge of its unknown state.
-/
noncomputable section
namespace QDM.ProjectionAlignment
open scoped InnerProductSpace
open SpectralRecovery
variable {E F : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E] [NormedAddCommGroup F] [InnerProductSpace ℝ F]
  [FiniteDimensional ℝ F]

def gram (T : F →L[ℝ] E) : F →L[ℝ] F := T.adjoint.comp T

theorem gram_symmetric (T : F →L[ℝ] E) : (gram T).toLinearMap.IsSymmetric := by
  intro v w
  change inner ℝ (T.adjoint (T v)) w = inner ℝ v (T.adjoint (T w))
  rw [T.adjoint_inner_left,T.adjoint_inner_right]

theorem gram_norm (T : F →L[ℝ] E) (v : F) :
    ‖T v‖^2 = ∑ i, (gram_symmetric T).eigenvalues rfl i *
      ((gram_symmetric T).eigenvectorBasis rfl).repr v i ^ 2 := by
  rw [T.apply_norm_sq_eq_inner_adjoint_right]
  change inner ℝ v (gram T v) = _
  rw [← ((gram_symmetric T).eigenvectorBasis rfl).repr.inner_map_map]
  simp only [PiLp.inner_apply, RCLike.inner_apply, conj_trivial]
  apply Finset.sum_congr rfl
  intro i _
  have he := (gram_symmetric T).eigenvectorBasis_apply_self_apply rfl v i
  change ((gram_symmetric T).eigenvectorBasis rfl).repr (gram T v) i = _ at he
  rw [he]
  simp only [RCLike.ofReal_real_eq_id, id_eq]
  ring

omit [FiniteDimensional ℝ E] in
theorem projection_pythagoras (P : E →L[ℝ] E)
    (hP : P.toLinearMap.IsSymmetric) (hPP : ∀ v, P (P v) = P v) (v : E) :
    ‖P v‖^2 + ‖v-P v‖^2 = ‖v‖^2 := by
  have hi : inner ℝ v (P v) = ‖P v‖^2 := by
    have hh := hP v (P v)
    change inner ℝ (P v) (P v) = inner ℝ v (P (P v)) at hh
    rw [hPP v, real_inner_self_eq_norm_sq] at hh
    exact hh.symm
  rw [norm_sub_sq_real]
  rw [hi]
  ring

/-- Every eigenvalue of the projected Gram lies between 1-beta² and one. -/
theorem projected_spectrum (P : E →L[ℝ] E) (I : F →ₗᵢ[ℝ] E)
    (hP : P.toLinearMap.IsSymmetric) (hPP : ∀ v, P (P v) = P v)
    {β : ℝ} (hβ : 0 ≤ β)
    (herr : ∀ v, ‖P (I v)-I v‖ ≤ β*‖v‖) :
    ∀ i, 1-β^2 ≤ (gram_symmetric (P.comp I.toContinuousLinearMap)).eigenvalues rfl i ∧
      (gram_symmetric (P.comp I.toContinuousLinearMap)).eigenvalues rfl i ≤ 1 := by
  intro i
  let T := P.comp I.toContinuousLinearMap
  let b := (gram_symmetric T).eigenvectorBasis rfl
  let ell := (gram_symmetric T).eigenvalues rfl i
  have he : gram T (b i) = ell • b i := (gram_symmetric T).apply_eigenvectorBasis rfl i
  have hn : ‖T (b i)‖^2 = ell := by
    rw [T.apply_norm_sq_eq_inner_adjoint_right]
    change inner ℝ (b i) (gram T (b i)) = ell
    rw [he,inner_smul_right,real_inner_self_eq_norm_sq,b.norm_eq_one]
    simp
  have hp := projection_pythagoras P hP hPP (I (b i))
  rw [I.norm_map,b.norm_eq_one] at hp
  change ‖T (b i)‖^2 + ‖I (b i)-T (b i)‖^2 = 1^2 at hp
  rw [hn] at hp
  have hr := herr (b i)
  rw [b.norm_eq_one,mul_one] at hr
  change ‖T (b i)-I (b i)‖ ≤ β at hr
  rw [norm_sub_rev] at hr
  change 1-β^2 ≤ ell ∧ ell ≤ 1
  constructor <;> nlinarith [sq_nonneg ‖I (b i)-T (b i)‖,
    norm_nonneg (I (b i)-T (b i))]

/-- Inverse square-root normalization, built from the Gram eigenbasis. -/
def normalizer (T : F →L[ℝ] E) : F →ₗ[ℝ] F :=
  diagonalMap ((gram_symmetric T).eigenvectorBasis rfl)
    (fun i => (Real.sqrt ((gram_symmetric T).eigenvalues rfl i))⁻¹)

def aligned (T : F →L[ℝ] E) : F →ₗ[ℝ] E := T.toLinearMap.comp (normalizer T)

/-- Normalizing a strictly positive Gram gives an actual isometric embedding. -/
theorem aligned_norm (T : F →L[ℝ] E)
    (hpos : ∀ i, 0 < (gram_symmetric T).eigenvalues rfl i) (v : F) :
    ‖aligned T v‖ = ‖v‖ := by
  have he : ‖aligned T v‖^2 = ‖v‖^2 := by
    change ‖T (normalizer T v)‖^2 = _
    rw [gram_norm, norm_sq_coordinates ((gram_symmetric T).eigenvectorBasis rfl)]
    apply Finset.sum_congr rfl
    intro i _
    rw [normalizer,diagonalMap_repr]
    have hs := Real.sq_sqrt (hpos i).le
    have hn := (Real.sqrt_pos.mpr (hpos i)).ne'
    field_simp
    nlinarith
  nlinarith [norm_nonneg (aligned T v),norm_nonneg v]

/-- The normalization moves the projected vector by at most beta in operator norm. -/
theorem normalization_error (T : F →L[ℝ] E) {β : ℝ}
    (hβ : 0 ≤ β) (hβ1 : β < 1)
    (hspec : ∀ i, 1-β^2 ≤ (gram_symmetric T).eigenvalues rfl i ∧
      (gram_symmetric T).eigenvalues rfl i ≤ 1) (v : F) :
    ‖aligned T v-T v‖ ≤ β*‖v‖ := by
  have hsq : ‖aligned T v-T v‖^2 ≤ β^2*‖v‖^2 := by
    change ‖T (normalizer T v)-T v‖^2 ≤ _
    rw [← map_sub,gram_norm,norm_sq_coordinates ((gram_symmetric T).eigenvectorBasis rfl),
      Finset.mul_sum]
    apply Finset.sum_le_sum
    intro i _
    let ell := (gram_symmetric T).eigenvalues rfl i
    let c := ((gram_symmetric T).eigenvectorBasis rfl).repr v i
    have hl : 1-β^2 ≤ ell := (hspec i).1
    have hu : ell ≤ 1 := (hspec i).2
    have hlpos : 0 < ell := by nlinarith
    have hr := Real.sq_sqrt hlpos.le
    have hrpos := Real.sqrt_pos.mpr hlpos
    have hr1 : Real.sqrt ell ≤ 1 := by nlinarith
    have hrlo : 1-β ≤ Real.sqrt ell := by nlinarith
    have hd : (1-Real.sqrt ell)^2 ≤ β^2 := by nlinarith
    have he : ell*((Real.sqrt ell)⁻¹*c-c)^2 = (1-Real.sqrt ell)^2*c^2 := by
      field_simp
      rw [hr]
    simp only [map_sub,PiLp.sub_apply,normalizer,diagonalMap_repr]
    change ell*((Real.sqrt ell)⁻¹*c-c)^2 ≤ β^2*c^2
    rw [he]
    exact mul_le_mul_of_nonneg_right hd (sq_nonneg c)
  nlinarith [norm_nonneg (aligned T v-T v),norm_nonneg v,mul_nonneg hβ (norm_nonneg v)]

/-- Polar alignment supplies an exact isometric frame in the true projection range.
The error is derived from projection closeness, not assumed for the bases. -/
theorem exists_aligned_embedding (P : E →L[ℝ] E) (I : F →ₗᵢ[ℝ] E)
    (hP : P.toLinearMap.IsSymmetric) (hPP : ∀ v, P (P v) = P v)
    {β : ℝ} (hβ : 0 ≤ β) (hβ1 : β < 1)
    (herr : ∀ v, ‖P (I v)-I v‖ ≤ β*‖v‖) :
    ∃ U : F →ₗᵢ[ℝ] E, (∀ v, P (U v) = U v) ∧
      ∀ v, ‖U v-I v‖ ≤ 2*β*‖v‖ := by
  let T := P.comp I.toContinuousLinearMap
  have hs := projected_spectrum P I hP hPP hβ herr
  have hpos : ∀ i, 0 < (gram_symmetric T).eigenvalues rfl i := by
    intro i
    have hi := (hs i).1
    change 1-β^2 ≤ (gram_symmetric T).eigenvalues rfl i at hi
    nlinarith
  let U : F →ₗᵢ[ℝ] E :=
    { toLinearMap := aligned T
      norm_map' := aligned_norm T hpos }
  refine ⟨U, ?_, ?_⟩
  · intro v
    exact hPP (I (normalizer T v))
  · intro v
    have h1 := normalization_error T hβ hβ1 hs v
    have h2 := herr v
    have ht := norm_add_le (U v-T v) (T v-I v)
    rw [sub_add_sub_cancel] at ht
    change ‖U v-T v‖ ≤ β*‖v‖ at h1
    change ‖T v-I v‖ ≤ β*‖v‖ at h2
    linarith

/-- Equal-rank nearby projections admit an onto isometric alignment of their ranges. -/
theorem projection_range_alignment (P Q : E →L[ℝ] E)
    (hP : P.toLinearMap.IsSymmetric) (hPP : ∀ v, P (P v) = P v)
    (hQQ : ∀ v, Q (Q v) = Q v)
    (hrank : Module.finrank ℝ Q.toLinearMap.range =
      Module.finrank ℝ P.toLinearMap.range)
    {β : ℝ} (hβ : 0 ≤ β) (hβ1 : β < 1) (herr : ‖P-Q‖ ≤ β) :
    ∃ U : Q.toLinearMap.range →ₗᵢ[ℝ] E,
      U.toLinearMap.range = P.toLinearMap.range ∧
      ∀ v, ‖U v-(v : E)‖ ≤ 2*β*‖v‖ := by
  let I := Q.toLinearMap.range.subtypeₗᵢ
  have hfixed (v : Q.toLinearMap.range) : Q (v : E) = v := by
    obtain ⟨w, hw⟩ := v.property
    change Q w = (v : E) at hw
    rw [← hw, hQQ]
  have he (v : Q.toLinearMap.range) : ‖P (I v)-I v‖ ≤ β*‖v‖ := by
    have hb := ((P-Q).le_opNorm (v : E)).trans
      (mul_le_mul_of_nonneg_right herr (norm_nonneg (v : E)))
    change ‖P (v : E)-Q (v : E)‖ ≤ β*‖(v : E)‖ at hb
    rw [hfixed] at hb
    exact hb
  obtain ⟨U, hu, he⟩ := exists_aligned_embedding P I hP hPP hβ hβ1 he
  refine ⟨U, ?_, he⟩
  apply Submodule.eq_of_le_of_finrank_eq
  · rintro x ⟨v, rfl⟩
    exact ⟨U v, hu v⟩
  · exact (LinearMap.finrank_range_of_inj U.injective).trans hrank

end QDM.ProjectionAlignment


==> anc/lean/QDM/AppendixC/QuarticFrame.lean <==
import QDM.AppendixC.QuarticOrientation
import QDM.AppendixA.PairedMoments
import Mathlib.LinearAlgebra.ExteriorPower.Basis

/-! Quartic coordinate changes, with the same increasing-support convention
as the measured data. Norm preservation is derived from the existing exact
factor-six pair-matrix identity, not assumed as an exterior-power property. -/
noncomputable section
namespace QDM.QuarticFrame
open QDM.QuarticNorm QDM.QuarticCovariance QDM.PairFlattening

abbrev Form (m : ℕ) := (Fin m → ℝ) [⋀^Fin 4]→ₗ[ℝ] ℝ
abbrev Space (m : ℕ) := EuclideanSpace ℝ (Quartet m)

def vector {m : ℕ} (F : Form m) : Space m := WithLp.toLp 2 (formCoordinate F)

def formTensor {m : ℕ} (F : Form m) : Tensor m := fun a b c d =>
  F ![Pi.single a 1, Pi.single b 1, Pi.single c 1, Pi.single d 1]

/-- A coordinate basis vector is sent to the corresponding row of R. -/
def frameMap {m : ℕ} (R : Matrix (Fin m) (Fin m) ℝ) : (Fin m → ℝ) →ₗ[ℝ] (Fin m → ℝ) where
  toFun v := ∑ i, v i • R i
  map_add' v w := by simp [add_smul, Finset.sum_add_distrib]
  map_smul' a v := by simp [Finset.smul_sum, mul_smul]

@[simp] theorem frameMap_single {m : ℕ} (R : Matrix (Fin m) (Fin m) ℝ) (i : Fin m) :
    frameMap R (Pi.single i 1) = R i := by
  ext j
  simp [frameMap, Pi.single_apply, Finset.sum_apply, eq_comm, ite_apply]

def pullback {m : ℕ} (R : Matrix (Fin m) (Fin m) ℝ) (F : Form m) : Form m :=
  F.compLinearMap (frameMap R)

/-- Exact coordinate identification, including intersecting-pair zeros. -/
theorem data_tensor {m : ℕ} (F : Form m) :
    dataMatrix (formCoordinate F) = flatten (formTensor F) := by
  ext p q
  rw [data_form]
  unfold flatten formTensor
  congr 1
  funext i
  fin_cases i <;> rfl

/-- The frame action is the full four-index tensor contraction. -/
theorem tensor_pullback {m : ℕ} (R : Matrix (Fin m) (Fin m) ℝ) (F : Form m) :
    formTensor (pullback R F) = transform R (formTensor F) := by
  funext a b c d
  change F (fun i => frameMap R
    (![Pi.single a 1, Pi.single b 1, Pi.single c 1, Pi.single d 1] i)) = _
  have hv : (fun i : Fin 4 => frameMap R
      (![Pi.single a 1, Pi.single b 1, Pi.single c 1, Pi.single d 1] i)) =
      ![R a, R b, R c, R d] := by
    funext i
    fin_cases i <;> exact frameMap_single R _
  rw [hv, form_expansion]
  rfl

/-- Orthogonal frame changes preserve the Euclidean norm of quartic data. -/
theorem pullback_norm {m : ℕ} (R : Matrix (Fin m) (Fin m) ℝ)
    (hR : R*R.transpose = 1) (F : Form m) :
    ‖vector (pullback R F)‖ = ‖vector F‖ := by
  have h := flatten_frobSq R (formTensor F) hR
    (form_pair_skew F).1 (form_pair_skew F).2
  rw [← tensor_pullback, ← data_tensor, ← data_tensor, data_frobSq, data_frobSq] at h
  have hn : ‖vector (pullback R F)‖^2 = ‖vector F‖^2 := by
    rw [EuclideanSpace.real_norm_sq_eq, EuclideanSpace.real_norm_sq_eq]
    change (∑ I, formCoordinate (pullback R F) I ^ 2) = ∑ I, formCoordinate F I ^ 2
    linarith
  nlinarith [norm_nonneg (vector (pullback R F)), norm_nonneg (vector F)]

/-- The same frame acts on both exact and noisy data; the difference norm
is preserved, with no positivity or state promise on the perturbed form. -/
theorem pullback_error {m : ℕ} (R : Matrix (Fin m) (Fin m) ℝ)
    (hR : R*R.transpose = 1) (F G : Form m) :
    ‖vector (pullback R F)-vector (pullback R G)‖ = ‖vector F-vector G‖ := by
  have h := pullback_norm R hR (F-G)
  have hv (H K : Form m) : vector (H-K) = vector H-vector K := by ext I; rfl
  have hp : pullback R (F-G) = pullback R F-pullback R G := by ext v; rfl
  rw [hp, hv, hv] at h
  exact h

private def quartetEquiv (m : ℕ) : Set.powersetCard (Fin m) 4 ≃ Quartet m where
  toFun I := ⟨I.val, I.property⟩
  invFun I := ⟨I.val, I.property⟩
  left_inv _ := rfl
  right_inv _ := rfl

private def exteriorBasis (m : ℕ) :
    Module.Basis (Quartet m) ℝ (⋀[ℝ]^4 (Fin m → ℝ)) :=
  ((Pi.basisFun ℝ (Fin m)).exteriorPower 4).reindex (quartetEquiv m)

/-- Every finite data vector defines an alternating form, whether or not
it is physically realizable. The standard exterior basis supplies this map. -/
def synthesize {m : ℕ} (x : Space m) : Form m :=
  exteriorPower.alternatingMapLinearEquiv.symm
    ((exteriorBasis m).constr ℝ (fun I => x I))

private theorem exterior_basis {m : ℕ} (I : Quartet m) :
    exteriorBasis m I =
      exteriorPower.ιMulti ℝ 4 (fun i => Pi.single (I.val.orderEmbOfFin I.property i) 1) := by
  simp only [exteriorBasis, Module.Basis.reindex_apply, exteriorPower.coe_basis,
    exteriorPower.ιMulti_family, Function.comp_def, Pi.basisFun_apply,
    Set.powersetCard.ofFinEmbEquiv_symm_apply, quartetEquiv, Equiv.coe_fn_symm_mk]

/-- Synthesis reproduces every measured increasing-support coordinate exactly. -/
theorem vector_synthesize {m : ℕ} (x : Space m) : vector (synthesize x) = x := by
  ext I
  change formCoordinate (synthesize x) I = x I
  unfold formCoordinate synthesize
  rw [exteriorPower.alternatingMapLinearEquiv_symm_apply]
  change ((exteriorBasis m).constr ℝ (fun J => x J))
    (exteriorPower.ιMulti ℝ 4 (fun i => Pi.single (I.val.orderEmbOfFin I.property i) 1)) = _
  rw [← exterior_basis, Module.Basis.constr_basis]

/-- Increasing-support coordinates uniquely determine the alternating form. -/
theorem vector_injective {m : ℕ} : Function.Injective (vector (m := m)) := by
  intro F G h
  apply exteriorPower.alternatingMapLinearEquiv.injective
  apply (exteriorBasis m).ext
  intro I
  rw [exterior_basis, exteriorPower.alternatingMapLinearEquiv_apply_ιMulti,
    exteriorPower.alternatingMapLinearEquiv_apply_ιMulti]
  exact congrArg (fun x : Space m => x I) h

/-- Frame changes on arbitrary measured vectors, using no hidden-state input. -/
def rotate {m : ℕ} (R : Matrix (Fin m) (Fin m) ℝ) (x : Space m) : Space m :=
  vector (pullback R (synthesize x))

/-- Exact error preservation applies to noisy measurement vectors themselves. -/
theorem rotate_error {m : ℕ} (R : Matrix (Fin m) (Fin m) ℝ)
    (hR : R*R.transpose = 1) (x y : Space m) :
    ‖rotate R x-rotate R y‖ = ‖x-y‖ := by
  rw [rotate, rotate, pullback_error R hR, vector_synthesize, vector_synthesize]

/-- The measured-vector implementation agrees with pullback of a physical
or abstract form; synthesis introduces no change of convention. -/
theorem rotate_vector {m : ℕ} (R : Matrix (Fin m) (Fin m) ℝ) (F : Form m) :
    rotate R (vector F) = vector (pullback R F) := by
  have hs : synthesize (vector F) = F := vector_injective (vector_synthesize (vector F))
  rw [rotate, hs]

open QDM.JordanWigner QDM.QuarticOrientation

/-- Actual rotated Majorana expectations coincide with the abstract
coordinate pullback, for either orientation of the local frame. -/
theorem physical_coordinates (R : Matrix (Fin 8) (Fin 8) ℝ)
    (hR : R*R.transpose = 1) :
    coordinates R = vector (pullback R (momentForm PairedMoments.localDensity)) := by
  ext I
  change energy (physicalQuartic R I).toEuclideanLin PairedBlock.omega =
    formCoordinate (pullback R (momentForm PairedMoments.localDensity)) I
  unfold formCoordinate pullback
  simp only [AlternatingMap.compLinearMap_apply, frameMap_single, ← ordered_eq]
  have hq := quartic_of_anticomm (n := 4) (fun i => R (ordered I i))
    (fun i j hij => MajoranaVolume.orthogonal_anticomm 4 R hR _ _
      ((ordered_properties I).2.injective.ne hij))
  change energy (physicalQuartic R I).toEuclideanLin PairedBlock.omega =
    (Matrix.trace (PairedMoments.localDensity * quartic 4 (fun i => R (ordered I i)))).re
  rw [hq]
  change _ = (Matrix.trace (TensorParents.projectorMatrix PairedBlock.omega * physicalQuartic R I)).re
  rw [PairedMoments.trace_projector]
  rfl

/-- The reference form uses exactly the previously checked seventy
physical coefficients; no different ordering or normalization is introduced. -/
theorem reference_coordinates : vector (momentForm PairedMoments.localDensity) = Hodge.seed := by
  have ht : ∀ I : Hodge.Index,
      List.ofFn (fun i => QuarticCovariance.axis (ordered I i)) = PairedBlock.axes I.val := by
    decide +kernel
  ext I
  change formCoordinate (momentForm PairedMoments.localDensity) I =
    (PairedBlock.coefficient I.val : ℝ)
  unfold formCoordinate
  rw [← ordered_eq]
  change (Matrix.trace (PairedMoments.localDensity *
    quartic 4 (fun i => Pi.single (ordered I i) 1))).re = _
  rw [quartic_basis _ (ordered_properties I).2.injective, ht]
  change (Matrix.trace (TensorParents.projectorMatrix PairedBlock.omega *
    word (PairedBlock.axes I.val))).re = _
  rw [PairedMoments.trace_projector]
  exact PairedBlock.quartic_expectation I.val (by
    simp only [PairedBlock.quartets, Finset.mem_powersetCard, Finset.subset_univ,
      I.property, and_self])

/-- The physical coordinate radius is fourteen in every orthogonal local frame. -/
theorem physical_radius (R : Matrix (Fin 8) (Fin 8) ℝ)
    (hR : R*R.transpose = 1) : ‖coordinates R‖^2 = 14 := by
  rw [physical_coordinates R hR, pullback_norm R hR, reference_coordinates]
  exact Hodge.seed_radius

/-- The physical orientation theorem and the decoder's vector rotation
refer to the same paired seed and the same actual expectation vector. -/
theorem rotate_seed (R : Matrix (Fin 8) (Fin 8) ℝ)
    (hR : R*R.transpose = 1) : rotate R Hodge.seed = coordinates R := by
  rw [← reference_coordinates, rotate_vector, ← physical_coordinates R hR]

/-- Reflect the first local Majorana axis, as prescribed by the decoder. -/
def axisReflection : Matrix (Fin 8) (Fin 8) ℝ :=
  Matrix.diagonal (fun i => if i = 0 then -1 else 1)

/-- The coordinate sign update is exactly a reflection of the physical
Majorana frame, rather than an unrelated operation on its recorded vector. -/
theorem physical_reflection (R : Matrix (Fin 8) (Fin 8) ℝ)
    (hR : R*R.transpose = 1) :
    coordinates (axisReflection*R) = Hodge.reflection (coordinates R) := by
  have hd : axisReflection*axisReflection.transpose = 1 := by
    ext i j
    simp only [axisReflection, Matrix.diagonal_transpose, Matrix.diagonal_mul_diagonal,
      Matrix.diagonal_apply, Matrix.one_apply]
    split_ifs <;> norm_num
  have hdr : (axisReflection*R)*(axisReflection*R).transpose = 1 := by
    rw [Matrix.transpose_mul]
    calc
      _ = axisReflection*(R*R.transpose)*axisReflection.transpose := by noncomm_ring
      _ = 1 := by rw [hR, mul_one, hd]
  have hr (i : Fin 8) : (axisReflection*R) i = (if i = 0 then (-1:ℝ) else 1) • R i := by
    funext j
    simp [axisReflection, Matrix.diagonal_mul]
  have ht : ∀ I : Hodge.Index,
      (∏ i : Fin 4, if ordered I i = 0 then (-1:ℤ) else 1) =
      (if (0:Fin 8) ∈ I.val then -1 else 1) := by decide +kernel
  have htr (I : Hodge.Index) :
      (∏ i : Fin 4, if ordered I i = 0 then (-1:ℝ) else 1) =
      (if (0:Fin 8) ∈ I.val then -1 else 1) := by exact_mod_cast ht I
  rw [physical_coordinates _ hdr, physical_coordinates _ hR]
  ext I
  change formCoordinate (pullback (axisReflection*R) (momentForm PairedMoments.localDensity)) I =
    (if (0:Fin 8) ∈ I.val then -1 else 1)*
      formCoordinate (pullback R (momentForm PairedMoments.localDensity)) I
  unfold formCoordinate pullback
  simp only [AlternatingMap.compLinearMap_apply, frameMap_single, ← ordered_eq, hr]
  rw [show momentForm PairedMoments.localDensity
      (fun i => (if ordered I i = 0 then (-1:ℝ) else 1) • R (ordered I i)) =
      (momentForm PairedMoments.localDensity).toMultilinearMap
      (fun i => (if ordered I i = 0 then (-1:ℝ) else 1) • R (ordered I i)) from rfl,
    MultilinearMap.map_smul_univ, htr]
  rfl

open scoped InnerProductSpace
/-- The data-only orientation test is correct for actual rotated paired
coordinates. Its physical eigenvalue and radius are both derived, not supplied. -/
theorem measured_orientation (R : Matrix (Fin 8) (Fin 8) ℝ)
    (hR : R*R.transpose = 1) (y : Hodge.Space)
    (hy : ‖y-coordinates R‖ ≤ 1/64) :
    0 < R.det*⟪y, Hodge.star y⟫_ℝ ∧
    Hodge.star (Hodge.correction y (coordinates R)) = Hodge.correction y (coordinates R) ∧
    ‖Hodge.correction y y-Hodge.correction y (coordinates R)‖ = ‖y-coordinates R‖ := by
  have hd : R.det = 1 ∨ R.det = -1 := by
    have h := congrArg Matrix.det hR
    simp only [Matrix.det_mul, Matrix.det_transpose, Matrix.det_one] at h
    exact mul_self_eq_one_iff.mp h
  have he : coordinates R+(y-coordinates R) = y := by abel
  have hs := Orientation.paired_diagnostic_sign Hodge.star (coordinates R)
    (y-coordinates R) R.det hd (physical_radius R hR) (physical_hodge R hR) hy
  have hc := Hodge.noisy_correction (coordinates R) (y-coordinates R) R.det
    hd (physical_radius R hR) (physical_hodge R hR) hy
  rw [he] at hs hc
  exact ⟨hs,hc⟩

end QDM.QuarticFrame


==> anc/lean/QDM/AppendixC/QuarticMeasurement.lean <==
import QDM.AppendixB.OccupationReadout
import QDM.AppendixC.MeasurementConcentration
import Mathlib.Analysis.Matrix.Hermitian
import Mathlib.Probability.ProbabilityMassFunction.Integrals
import Mathlib.MeasureTheory.Integral.Pi

/-!
# Born measurements of the paired learner's actual quartics

The concrete Majorana construction supplies Hermiticity and the involution
identity. Spectral measurement therefore has signed outcomes and the correct
operator-trace mean for every density state. The independent-copy law and the
rounded Hoeffding guarantee are constructed from those Born probabilities.
No outcome-mean or independence premise is left in `quartic_acquisition`.
This does not yet compose acquisition with noisy frame reconstruction.
-/

noncomputable section
namespace QDM.QuarticMeasurement

open QDM.BornMeasurements QDM.JordanWigner QDM.OccupationReadout
open scoped InnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℂ E]
  [FiniteDimensional ℂ E]

/-- A known Hermitian involution has a state-independent spectral readout
with outcomes in `{-1,1}`. -/
theorem involution_readout (W : E →ₗ[ℂ] E) (hW : W.IsSymmetric)
    (hWW : W.comp W = LinearMap.id) :
    ∃ (b : OrthonormalBasis (Fin (Module.finrank ℂ E)) ℂ E)
      (x : Fin (Module.finrank ℂ E) → ℝ),
      diagonalReadout b x = W ∧ ∀ i, x i ^ 2 = 1 := by
  let b := hW.eigenvectorBasis rfl
  let x := hW.eigenvalues rfl
  refine ⟨b, x, ?_, ?_⟩
  · apply b.toBasis.ext
    intro i
    rw [OrthonormalBasis.coe_toBasis, diagonalReadout_apply_basis]
    exact (hW.apply_eigenvectorBasis rfl i).symm
  · intro i
    have hv : inner ℂ (b i) (b i) = 1 := by
      simp [inner_self_eq_norm_sq_to_K, b.norm_eq_one]
    have hi : W (b i) = (x i : ℂ) • b i := hW.apply_eigenvectorBasis rfl i
    have hh := congrArg (fun T : E →ₗ[ℂ] E => inner ℂ (b i) (T (b i))) hWW
    simp only [LinearMap.comp_apply, LinearMap.id_apply, hi, map_smul,
      inner_smul_right, hv, mul_one] at hh
    exact_mod_cast (show (x i : ℂ) ^ 2 = 1 by simpa only [pow_two] using hh)

/-- Quantum statistics of every raw quartic: normalized Born probabilities,
bounded signed outcomes, expectation equal to its trace, and second moment one.
The basis and readout are chosen before the unknown density state. -/
theorem quartic_born_law (n : ℕ) (a : Fin 4 → Fin n × Bool)
    (ha : Function.Injective a) :
    ∃ (b : OrthonormalBasis (Fin (Module.finrank ℂ (FockSpace n))) ℂ (FockSpace n))
      (x : Fin (Module.finrank ℂ (FockSpace n)) → ℝ),
      (∀ i, x i ∈ Set.Icc (-1 : ℝ) 1) ∧
      ∀ ρ : DensityState (FockSpace n),
        (∀ i, 0 ≤ bornWeight ρ b i) ∧ (∑ i, bornWeight ρ b i) = 1 ∧
        (∑ i, bornWeight ρ b i * x i) =
          (LinearMap.trace ℂ (FockSpace n) ((quartic n a).toEuclideanLin.comp ρ.operator)).re ∧
        (∑ i, bornWeight ρ b i * x i ^ 2) = 1 := by
  have hq := quartic_observable n a ha
  have hs : (quartic n a).toEuclideanLin.IsSymmetric :=
    Matrix.isSymmetric_toEuclideanLin_iff.mpr hq.1
  have hi : (quartic n a).toEuclideanLin.comp (quartic n a).toEuclideanLin =
      LinearMap.id := by
    rw [← Matrix.toLpLin_mul 2 2 2, hq.2, Matrix.toLpLin_one]
  obtain ⟨b, x, hx, hx2⟩ := involution_readout _ hs hi
  refine ⟨b, x, ?_, ?_⟩
  · intro i
    have h := hx2 i
    constructor <;> nlinarith
  · intro ρ
    refine ⟨bornWeight_nonneg ρ b, bornWeight_sum ρ b, ?_, ?_⟩
    · rw [expectation_eq_trace, hx]
    · simp only [hx2, mul_one]
      exact bornWeight_sum ρ b


open MeasureTheory ProbabilityTheory
open QDM.Measurement

/-- The actual finite outcome law of an orthonormal measurement. -/
def bornPMF {d : ℕ} (ρ : DensityState E) (b : OrthonormalBasis (Fin d) ℂ E) :
    PMF (Fin d) :=
  PMF.ofFintype (fun i => ENNReal.ofReal (bornWeight ρ b i)) (by
    rw [← ENNReal.ofReal_sum_of_nonneg (fun i _ => bornWeight_nonneg ρ b i),
      bornWeight_sum, ENNReal.ofReal_one])

theorem born_integral {d : ℕ} (ρ : DensityState E)
    (b : OrthonormalBasis (Fin d) ℂ E) (x : Fin d → ℝ) :
    ∫ i, x i ∂(bornPMF ρ b).toMeasure = ∑ i, bornWeight ρ b i * x i := by
  rw [PMF.integral_eq_sum]
  simp [bornPMF, ENNReal.toReal_ofReal (bornWeight_nonneg ρ b _)]

/-- Each pair `(i,j)` denotes one freshly prepared copy: observable `i`,
repetition `j`. The bases and copy counts are fixed before observing outcomes. -/
def copyLaw {r d : ℕ} (K : ℕ) (ρ : DensityState E)
    (b : Fin r → OrthonormalBasis (Fin d) ℂ E) :
    Measure ((Fin r × Fin K) → Fin d) :=
  Measure.pi (fun ij : Fin r × Fin K => (bornPMF ρ (b ij.1)).toMeasure)

instance {r d K : ℕ} (ρ : DensityState E)
    (b : Fin r → OrthonormalBasis (Fin d) ℂ E) :
    IsProbabilityMeasure (copyLaw K ρ b) := by
  unfold copyLaw
  infer_instance

def readoutSamples {r d K : ℕ} (x : Fin r → Fin d → ℝ)
    (i : Fin r) (j : Fin K) (ω : (Fin r × Fin K) → Fin d) : ℝ := x i (ω (i,j))

/-- The manuscript's Hoeffding budget, now for constructed Born laws rather
than abstract random variables with assumed expectations. -/
theorem born_coordinate_accuracy {r d : ℕ} {η δ : ℝ}
    (hr : 0 < r) (hη : 0 < η) (hδ : 0 < δ) (hδ1 : δ ≤ 1)
    (ρ : DensityState E) (b : Fin r → OrthonormalBasis (Fin d) ℂ E)
    (x : Fin r → Fin d → ℝ) (hx : ∀ i k, x i k ∈ Set.Icc (-1 : ℝ) 1) :
    (copyLaw (prescribedShots r η δ) ρ b).real
      {ω | η ^ 2 < squaredCoordinateError (readoutSamples x)
        (fun i => ∑ k, bornWeight ρ (b i) k * x i k) ω} ≤ δ / 4 := by
  let K := prescribedShots r η δ
  have hind : iIndepFun (fun ij : Fin r × Fin K =>
      fun ω : (Fin r × Fin K) → Fin d => x ij.1 (ω ij)) (copyLaw K ρ b) := by
    apply iIndepFun_pi
    intro ij
    exact (measurable_of_countable _).aemeasurable
  apply prescribed_coordinate_accuracy hr hη hδ hδ1
  · intro i
    exact hind.precomp (g := fun j : Fin K => (i,j)) (fun j k h => congrArg Prod.snd h)
  · intro i j
    exact ((measurable_of_countable (x i)).comp (measurable_pi_apply (i,j))).aemeasurable
  · intro i j
    exact Filter.Eventually.of_forall (fun ω => hx i (ω (i,j)))
  · intro i j
    change (∫ ω : (Fin r × Fin K) → Fin d, x i (ω (i,j)) ∂
      Measure.pi (fun ij => (bornPMF ρ (b ij.1)).toMeasure)) = _
    rw [integral_comp_eval (i := (i,j))
      (μ := fun ij : Fin r × Fin K => (bornPMF ρ (b ij.1)).toMeasure)
      (measurable_of_countable (x i)).aestronglyMeasurable]
    exact born_integral ρ (b i) (x i)

/-- The separate-quartic acquisition stage, uniformly for every density state.
All measurement bases and readouts are independent of that state. This does
not include the noisy-frame decoder or the complete learning guarantee. -/
theorem quartic_acquisition (n r : ℕ) (a : Fin r → Fin 4 → Fin n × Bool)
    (ha : ∀ i, Function.Injective (a i)) :
    ∃ (b : Fin r → OrthonormalBasis (Fin (Module.finrank ℂ (FockSpace n))) ℂ (FockSpace n))
      (x : Fin r → Fin (Module.finrank ℂ (FockSpace n)) → ℝ),
      (∀ i k, x i k ∈ Set.Icc (-1 : ℝ) 1) ∧
      ∀ (ρ : DensityState (FockSpace n)) (η δ : ℝ),
        0 < r → 0 < η → 0 < δ → δ ≤ 1 →
        (copyLaw (prescribedShots r η δ) ρ b).real
          {ω | η ^ 2 < squaredCoordinateError (readoutSamples x)
            (fun i => (LinearMap.trace ℂ (FockSpace n)
              ((quartic n (a i)).toEuclideanLin.comp ρ.operator)).re) ω} ≤ δ / 4 := by
  classical
  choose b x hx hρ using fun i => quartic_born_law n (a i) (ha i)
  refine ⟨b, x, hx, ?_⟩
  intro ρ η δ hr hη hδ hδ1
  have hmean : (fun i => ∑ k, bornWeight ρ (b i) k * x i k) =
      fun i => (LinearMap.trace ℂ (FockSpace n)
        ((quartic n (a i)).toEuclideanLin.comp ρ.operator)).re := by
    funext i
    exact (hρ i ρ).2.2.1
  simpa only [hmean] using born_coordinate_accuracy hr hη hδ hδ1 ρ b x hx

end QDM.QuarticMeasurement



==> anc/lean/QDM/AppendixC/QuarticOrientation.lean <==
import QDM.AppendixC.MajoranaVolume

/-! Physical paired-block Hodge sign from complementary Majorana products.
The sorted coordinate convention is checked explicitly. -/
noncomputable section
namespace QDM.QuarticOrientation
open QDM.Hodge

def ordered (I : Index) (i : Fin 4) : Fin 8 :=
  ((List.finRange 8).filter (fun j => j ∈ I.val)).getD i.val 0

set_option maxRecDepth 100000 in
set_option maxHeartbeats 8000000 in
theorem ordered_properties : ∀ I : Index,
    (∀ i, ordered I i ∈ I.val) ∧ StrictMono (ordered I) := by
  decide +kernel

theorem ordered_eq (I : Index) : ordered I = I.val.orderEmbOfFin I.property :=
  Finset.orderEmbOfFin_unique I.property (ordered_properties I).1 (ordered_properties I).2

def joined (I : Index) : Fin 8 → Fin 8 := Fin.append (ordered I) (ordered (complement I))

set_option maxRecDepth 100000 in
set_option maxHeartbeats 8000000 in
theorem joined_bijective : ∀ I : Index, Function.Bijective (joined I) := by
  decide +kernel

def permutation (I : Index) : Equiv.Perm (Fin 8) := Equiv.ofBijective (joined I) (joined_bijective I)

set_option maxRecDepth 100000 in
set_option maxHeartbeats 8000000 in
theorem permutation_sign (I : Index) : (Equiv.Perm.sign (permutation I) : ℤ) = Hodge.sign I := by
  rw [Equiv.Perm.sign_eq_prod_prod_Ioi]
  have ht : ∀ J : Index,
      (∏ i : Fin 8, ∏ j ∈ Finset.Ioi i,
        (if joined J i < joined J j then (1:ℤ) else -1)) = Hodge.sign J := by
    decide +kernel
  simpa only [Units.coe_prod, apply_ite, Units.val_one, Units.val_neg,
    permutation, Equiv.ofBijective_apply] using ht I
theorem four_square {A : Type*} [Ring A] (g : Fin 4 → A)
    (hsq : ∀ i, g i*g i = 1)
    (ha : ∀ i j, i ≠ j → g j*g i = -(g i*g j)) :
    (List.ofFn g).prod*(List.ofFn g).prod = 1 := by
  have ht (i j : Fin 4) (h : i ≠ j) (M : A) :
      g j*(g i*M) = -(g i*(g j*M)) := by
    rw [← mul_assoc, ha i j h, neg_mul, mul_assoc]
  simp [List.ofFn_succ, mul_assoc, hsq,
    ht 0 1 (by decide), ht 0 2 (by decide), ht 0 3 (by decide),
    ht 1 2 (by decide), ht 1 3 (by decide), ht 2 3 (by decide)]

/-- Increasing complementary quartic products recover the signed volume. -/
theorem complementary_product {A : Type*} [Ring A] [Algebra ℝ A]
    (g : Fin 8 → A) (ha : ∀ i j, i ≠ j → g j*g i = -(g i*g j)) (I : Index) :
    (List.ofFn (fun i => g (ordered I i))).prod *
      (List.ofFn (fun i => g (ordered (complement I) i))).prod =
      Hodge.sign I • (List.ofFn g).prod := by
  have h := MajoranaVolume.product_perm (permutation I) g ha
  have he : (fun i => g (permutation I i)) =
      Fin.append (fun i => g (ordered I i)) (fun i => g (ordered (complement I) i)) := by
    funext i
    fin_cases i <;> rfl
  rw [he, List.ofFn_fin_append, List.prod_append, permutation_sign] at h
  exact h

open QDM.JordanWigner
open scoped InnerProductSpace

def physicalQuartic (R : Matrix (Fin 8) (Fin 8) ℝ) (I : Index) : Operator 4 :=
  (List.ofFn (fun i => QuarticCovariance.gammaLinear 4 (R (ordered I i)))).prod

private theorem row_square (R : Matrix (Fin 8) (Fin 8) ℝ)
    (hR : R*R.transpose = 1) (i : Fin 8) :
    QuarticCovariance.gammaLinear 4 (R i)*QuarticCovariance.gammaLinear 4 (R i) = 1 := by
  have hsum : (∑ p, R i p*R i p) = 1 := by
    have h := congrArg (fun M => M i i) hR
    simpa only [Matrix.mul_apply, Matrix.transpose_apply, Matrix.one_apply_eq] using h
  have h := MajoranaVolume.linear_car 4 (R i) (R i)
  rw [hsum, mul_one, ← two_smul ℝ] at h
  exact smul_right_injective (M := Operator 4) (by norm_num : (2:ℝ) ≠ 0) h

theorem physical_square (R : Matrix (Fin 8) (Fin 8) ℝ)
    (hR : R*R.transpose = 1) (I : Index) :
    physicalQuartic R I * physicalQuartic R I = 1 := by
  apply four_square
  · intro i; exact row_square R hR (ordered I i)
  · intro i j hij
    exact MajoranaVolume.orthogonal_anticomm 4 R hR _ _
      ((ordered_properties I).2.injective.ne hij)

/-- Complementation is the physical volume identity on four-axis products. -/
theorem physical_complement (R : Matrix (Fin 8) (Fin 8) ℝ)
    (hR : R*R.transpose = 1) (I : Index) :
    physicalQuartic R (complement I) =
      Hodge.sign I • (R.det • (physicalQuartic R I * PairedBlock.parityMatrix)) := by
  have h := complementary_product (fun i => QuarticCovariance.gammaLinear 4 (R i))
    (MajoranaVolume.orthogonal_anticomm 4 R hR) I
  rw [MajoranaVolume.orthogonal_volume R hR, MajoranaVolume.volume_parity] at h
  change physicalQuartic R I * physicalQuartic R (complement I) = _ at h
  calc
    _ = (physicalQuartic R I * physicalQuartic R I) * physicalQuartic R (complement I) :=
      by rw [physical_square R hR, one_mul]
    _ = physicalQuartic R I * (physicalQuartic R I * physicalQuartic R (complement I)) :=
      mul_assoc _ _ _
    _ = _ := by rw [h, mul_smul_comm, mul_smul_comm]

/-- The paired seed has even parity, so the complementary expectations
inherit the determinant sign of an arbitrary orthogonal frame. -/
theorem complementary_expectation (R : Matrix (Fin 8) (Fin 8) ℝ)
    (hR : R*R.transpose = 1) (I : Index) :
    energy (physicalQuartic R (complement I)).toEuclideanLin PairedBlock.omega =
      (Hodge.sign I : ℝ)*R.det*energy (physicalQuartic R I).toEuclideanLin PairedBlock.omega := by
  have hp := physical_complement R hR I
  rw [← Int.cast_smul_eq_zsmul ℝ] at hp
  let L : Operator 4 →ₗ[ℝ] (PairedBlock.Space →ₗ[ℂ] PairedBlock.Space) :=
    Matrix.toEuclideanLin.toLinearMap.restrictScalars ℝ
  have he := congrArg (fun M : Operator 4 => (L M) PairedBlock.omega) hp
  simp only [map_smul, LinearMap.smul_apply] at he
  have ha : (L (physicalQuartic R I * PairedBlock.parityMatrix)) PairedBlock.omega =
      (physicalQuartic R I).toEuclideanLin PairedBlock.omega := by
    change (physicalQuartic R I * PairedBlock.parityMatrix).toEuclideanLin PairedBlock.omega = _
    rw [Matrix.toLpLin_mul 2 2 2, LinearMap.comp_apply]
    change (physicalQuartic R I).toEuclideanLin (PairedBlock.parityOp PairedBlock.omega) = _
    rw [PairedBlock.parity_fixes_omega]
  rw [ha] at he
  change (physicalQuartic R (complement I)).toEuclideanLin PairedBlock.omega = _ at he
  have hv := congrArg (fun z : PairedBlock.Space => (inner ℂ PairedBlock.omega z).re) he
  refine hv.trans ?_
  simp only [RCLike.real_smul_eq_coe_smul (K := ℂ), inner_smul_right,
    Complex.mul_re, RCLike.ofReal_eq_complex_ofReal,
    Complex.ofReal_re, Complex.ofReal_im, zero_mul, sub_zero]
  unfold energy
  ring

/-- Actual expectations of quartics of the rotated Majorana axes. -/
def coordinates (R : Matrix (Fin 8) (Fin 8) ℝ) : Hodge.Space :=
  WithLp.toLp 2 (fun I => energy (physicalQuartic R I).toEuclideanLin PairedBlock.omega)

/-- The physical Hodge sign is derived for every orthogonal local frame.
No Gaussian lift or orientation advice is supplied to this identity. -/
theorem physical_hodge (R : Matrix (Fin 8) (Fin 8) ℝ)
    (hR : R*R.transpose = 1) :
    Hodge.star (coordinates R) = R.det • coordinates R := by
  ext I
  change (Hodge.sign I : ℝ)*
    energy (physicalQuartic R (complement I)).toEuclideanLin PairedBlock.omega =
    R.det*energy (physicalQuartic R I).toEuclideanLin PairedBlock.omega
  rw [complementary_expectation R hR I]
  have hs : (Hodge.sign I : ℝ)^2 = 1 := by
    exact_mod_cast Hodge.coordinate_tables.2.1 I
  calc
    _ = (Hodge.sign I : ℝ)^2 * (R.det *
      energy (physicalQuartic R I).toEuclideanLin PairedBlock.omega) := by ring
    _ = _ := by rw [hs, one_mul]

end QDM.QuarticOrientation


==> anc/lean/QDM/AppendixC/RandomSeparation.lean <==
import QDM.AppendixC.MeasuredCommutant
import Mathlib.Probability.Distributions.Gaussian.Multivariate
import Mathlib.Analysis.Real.Pi.Bounds

/-!
# Gaussian separation of the paired blocks

The randomness belongs to the learner. These probability bounds do not
assume a separation of the unknown state or of its measured eigenvalues.
-/
noncomputable section
namespace QDM.RandomSeparation
open MeasureTheory ProbabilityTheory
open scoped BigOperators

private theorem density_le_one (x : ℝ) : gaussianPDFReal 0 (1/4) x ≤ 1 := by
  have hpi : 2 < Real.pi := lt_trans (by norm_num) Real.pi_gt_three
  have hs : 1 ≤ Real.sqrt (2*Real.pi*(1/4:ℝ)) := by
    have h := Real.sqrt_le_sqrt (show (1:ℝ) ≤ 2*Real.pi*(1/4) by linarith)
    simpa using h
  have hi : (Real.sqrt (2*Real.pi*(1/4:ℝ)))⁻¹ ≤ 1 := inv_le_one_of_one_le₀ hs
  have he : Real.exp (-(x-0)^2/(2*(1/4:ℝ))) ≤ 1 :=
    Real.exp_le_one_iff.mpr (div_nonpos_of_nonpos_of_nonneg (neg_nonpos.mpr (sq_nonneg _)) (by norm_num))
  change (Real.sqrt (2*Real.pi*((1/4:NNReal):ℝ)))⁻¹ *
    Real.exp (-(x-0)^2/(2*((1/4:NNReal):ℝ))) ≤ 1
  norm_num only [NNReal.coe_div,NNReal.coe_one,NNReal.coe_ofNat] at *
  nlinarith [Real.exp_pos (-(x-0)^2/(2*(1/4:ℝ))), inv_nonneg.mpr (Real.sqrt_nonneg (2*Real.pi*(1/4)))]

/-- Variance one quarter gives at most twice the interval radius. -/
theorem gaussian_small_interval {s : ℝ} (hs : 0 ≤ s) :
    (gaussianReal 0 (1/4)).real {x : ℝ | |x| < s} ≤ 2*s := by
  have he : {x : ℝ | |x| < s} = Set.Ioo (-s) s := by
    ext x; simp [abs_lt]
  rw [he,measureReal_def,gaussianReal_apply_eq_integral 0 (by norm_num : (1/4:NNReal) ≠ 0)]
  rw [ENNReal.toReal_ofReal (integral_nonneg (fun x => gaussianPDFReal_nonneg _ _ _))]
  calc
    _ ≤ ∫ _ in Set.Ioo (-s) s, (1:ℝ) := setIntegral_mono_on
      (integrable_gaussianPDFReal _ _).integrableOn (integrableOn_const (by simp : volume (Set.Ioo (-s) s) ≠ ⊤)) measurableSet_Ioo
      (fun x _ => density_le_one x)
    _ = 2*s := by
      simp only [setIntegral_const, smul_eq_mul, mul_one, Real.volume_real_Ioo]
      rw [max_eq_left (by linarith : 0 ≤ s- -s)]
      ring

variable {Ω : Type*} [MeasurableSpace Ω] {μ : Measure Ω}

/-- The difference of two independent unit Gaussians, in the block normalization. -/
theorem difference_law {X Y : Ω → ℝ} (hXY : IndepFun X Y μ)
    (hX : HasLaw X (gaussianReal 0 1) μ) (hY : HasLaw Y (gaussianReal 0 1) μ) :
    HasLaw (fun ω => (X ω-Y ω)/Real.sqrt 8) (gaussianReal 0 (1/4)) μ := by
  have hn := gaussianReal_neg hY
  have ha := gaussianReal_add_gaussianReal_of_indepFun hXY.neg_right hX hn
  have hd : HasLaw (fun ω => X ω-Y ω) (gaussianReal 0 2) μ := by
    refine ⟨hX.aemeasurable.sub hY.aemeasurable, ?_⟩
    simpa [sub_eq_add_neg, Pi.add_def, Pi.neg_def, show (1:NNReal)+1=2 by norm_num] using ha
  have hh := gaussianReal_div_const hd (Real.sqrt 8)
  have hv : NNReal.mk ((Real.sqrt 8)^2) (sq_nonneg _) = (8:NNReal) := by
    apply Subtype.ext
    norm_num [Real.sq_sqrt]
  rw [hv] at hh
  norm_num at hh
  exact hh

/-- A dimension-B draw of independent standard normal coefficients. -/
def law (B : ℕ) : Measure (Fin B → ℝ) := Measure.pi (fun _ => gaussianReal 0 1)

instance (B : ℕ) : IsProbabilityMeasure (law B) := by unfold law; infer_instance

private theorem coordinate_law (B : ℕ) (i : Fin B) :
    HasLaw (fun x : Fin B → ℝ => x i) (gaussianReal 0 1) (law B) :=
  (measurePreserving_eval (fun _ : Fin B => gaussianReal 0 1) i).hasLaw

/-- Each pair's bad separation probability, derived from the actual draw. -/
theorem pair_bad_probability (B : ℕ) (i j : Fin B) (hij : i ≠ j)
    {s : ℝ} (hs : 0 ≤ s) :
    (law B).real {x | |(x i-x j)/Real.sqrt 8| < s} ≤ 2*s := by
  have hind : iIndepFun (fun i (x : Fin B → ℝ) => x i) (law B) :=
    iIndepFun_pi (X := fun _ => id) (fun _ => aemeasurable_id)
  have hd := difference_law (hind.indepFun hij) (coordinate_law B i) (coordinate_law B j)
  rw [hd.measureReal_eq (measurableSet_lt (by fun_prop) measurable_const)]
  exact gaussian_small_interval hs

/-- The squared Euclidean length of the Gaussian coefficient vector. -/
def energy (B : ℕ) (x : Fin B → ℝ) : ℝ := ∑ i, (x i)^2

private theorem energy_integrable (B : ℕ) : Integrable (energy B) (law B) := by
  apply integrable_finsetSum
  intro i _
  exact ((coordinate_law B i).memLp (memLp_id_gaussianReal 2)).integrable_sq

private theorem energy_mean (B : ℕ) : ∫ x, energy B x ∂law B = B := by
  have h : ∫ x : ℝ, x^2 ∂gaussianReal 0 1 = 1 := by
    have hv := variance_of_integral_eq_zero (μ := gaussianReal 0 1)
      aemeasurable_id (integral_id_gaussianReal (μ := 0) (v := 1))
    rw [variance_id_gaussianReal] at hv
    exact hv.symm
  unfold energy
  rw [integral_finsetSum]
  · have hi (i : Fin B) : ∫ x : Fin B → ℝ, (x i)^2 ∂law B = 1 := by
      calc
        _ = ∫ x : ℝ, x^2 ∂gaussianReal 0 1 :=
          (coordinate_law B i).integral_comp (by fun_prop)
        _ = 1 := h
    simp [hi]
  · intro i _
    exact ((coordinate_law B i).memLp (memLp_id_gaussianReal 2)).integrable_sq

/-- The norm-tail allocation in the manuscript, with no distributional premise. -/
theorem energy_tail (B : ℕ) (hB : 0 < B) :
    (law B).real {x | 16*(B:ℝ) < energy B x} ≤ 1/16 := by
  have h := mul_meas_ge_le_integral_of_nonneg
    (μ := law B) (f := energy B) (ae_of_all _ (fun x =>
      Finset.sum_nonneg (fun i _ => sq_nonneg (x i)))) (energy_integrable B) (16*B)
  rw [energy_mean] at h
  have hm := measureReal_mono (μ := law B)
    (show {x | 16*(B:ℝ) < energy B x} ⊆ {x | 16*(B:ℝ) ≤ energy B x} from
      fun x hx => (show 16*(B:ℝ) ≤ energy B x from le_of_lt hx))
  have hb : 0 < (B:ℝ) := by exact_mod_cast hB
  nlinarith

abbrev EarlierPair (B : ℕ) := (j : Fin B) × Fin j.val

def earlier {B : ℕ} (p : EarlierPair B) : Fin B :=
  ⟨p.2.val, lt_trans p.2.isLt p.1.isLt⟩

private theorem pair_count (B : ℕ) : 2*(Fintype.card (EarlierPair B):ℝ) ≤ (B:ℝ)^2 := by
  have hc : Fintype.card (EarlierPair B) = ∑ j : Fin B, j.val := by
    simp [EarlierPair, Fintype.card_sigma]
  have he := Finset.sum_range_id_mul_two B
  rw [← Fin.sum_univ_eq_sum_range (fun i : ℕ => i) B, ← hc] at he
  have hle : Fintype.card (EarlierPair B)*2 ≤ B*B := by
    rw [he]
    exact Nat.mul_le_mul_left _ (Nat.sub_le _ _)
  have hr : (Fintype.card (EarlierPair B):ℝ)*2 ≤ (B:ℝ)*(B:ℝ) := by exact_mod_cast hle
  nlinarith

def spacing (B : ℕ) : ℝ := 1/(32*(B:ℝ)^2)

/-- All block scalar eigenvalues separate, with the stated 1/32 failure allocation. -/
theorem gap_tail (B : ℕ) (hB : 0 < B) :
    (law B).real {x | ∃ i j : Fin B, i < j ∧
      |(x i-x j)/Real.sqrt 8| < spacing B} ≤ 1/32 := by
  let bad (p : EarlierPair B) : Set (Fin B → ℝ) :=
    {x | |(x (earlier p)-x p.1)/Real.sqrt 8| < spacing B}
  have he : {x | ∃ i j : Fin B, i < j ∧ |(x i-x j)/Real.sqrt 8| < spacing B} =
      ⋃ p, bad p := by
    ext x
    simp only [Set.mem_ofPred_eq, Set.mem_iUnion]
    constructor
    · rintro ⟨i,j,hij,hx⟩
      exact ⟨⟨j,⟨i.val,hij⟩⟩,hx⟩
    · rintro ⟨p,hp⟩
      exact ⟨earlier p,p.1,p.2.isLt,hp⟩
  rw [he]
  calc
    _ ≤ ∑ p, (law B).real (bad p) := measureReal_iUnion_fintype_le _
    _ ≤ ∑ _p : EarlierPair B, 2*spacing B := by
      apply Finset.sum_le_sum
      intro p _
      exact pair_bad_probability B _ _ (Fin.ne_of_lt p.2.isLt) (by unfold spacing; positivity)
    _ = (Fintype.card (EarlierPair B):ℝ)*(2*spacing B) := by simp
    _ ≤ 1/32 := by
      have hc := pair_count B
      have hb : 0 < (B:ℝ) := by exact_mod_cast hB
      unfold spacing
      calc
        _ = (2*(Fintype.card (EarlierPair B):ℝ))/(32*(B:ℝ)^2) := by ring
        _ ≤ 1/32 := (div_le_iff₀ (by positivity)).mpr (by nlinarith)

/-- One draw has all true block gaps and bounded norm simultaneously.
This remains valid for B=1: the pair event is empty. -/
theorem bad_draw_probability (B : ℕ) (hB : 0 < B) :
    (law B).real {x | ¬(energy B x ≤ 16*(B:ℝ) ∧
      ∀ i j : Fin B, i < j → spacing B ≤ |(x i-x j)/Real.sqrt 8|)} ≤ 3/32 := by
  have he : {x | ¬(energy B x ≤ 16*(B:ℝ) ∧
      ∀ i j : Fin B, i < j → spacing B ≤ |(x i-x j)/Real.sqrt 8|)} =
      {x | 16*(B:ℝ) < energy B x} ∪
      {x | ∃ i j : Fin B, i < j ∧ |(x i-x j)/Real.sqrt 8| < spacing B} := by
    classical
    ext x
    simp only [Set.mem_ofPred_eq,Set.mem_union,not_and_or,not_forall,not_le,exists_prop]
  rw [he]
  exact (measureReal_union_le _ _).trans (by
    have hn := energy_tail B hB
    have hg := gap_tail B hB
    linarith)

/-- Coordinates after any orthogonal change of basis. -/
def rotated {B : ℕ} (U : EuclideanSpace ℝ (Fin B) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin B))
    (x : Fin B → ℝ) : Fin B → ℝ := (U (WithLp.toLp 2 x)).ofLp

/-- The basis change in the manuscript preserves the full product law,
not only the marginal variances. -/
theorem rotated_law (B : ℕ)
    (U : EuclideanSpace ℝ (Fin B) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin B)) :
    HasLaw (rotated U) (law B) (law B) := by
  refine ⟨(show Measurable (rotated U) by unfold rotated; fun_prop).aemeasurable, ?_⟩
  have hf : Measurable (WithLp.toLp 2 : (Fin B → ℝ) → EuclideanSpace ℝ (Fin B)) := by fun_prop
  have hg : Measurable (WithLp.ofLp : EuclideanSpace ℝ (Fin B) → (Fin B → ℝ)) := by fun_prop
  have hm : (law B).map (WithLp.toLp 2) = stdGaussian (EuclideanSpace ℝ (Fin B)) :=
    map_pi_eq_stdGaussian
  have hb : (stdGaussian (EuclideanSpace ℝ (Fin B))).map WithLp.ofLp = law B := by
    rw [← hm, Measure.map_map hg hf]
    exact Measure.map_id
  calc
    _ = (((law B).map (WithLp.toLp 2)).map U).map WithLp.ofLp := by
      rw [Measure.map_map hg U.continuous.measurable,
        Measure.map_map (hg.comp U.continuous.measurable) hf]
      rfl
    _ = (stdGaussian (EuclideanSpace ℝ (Fin B))).map WithLp.ofLp := by
      rw [hm,stdGaussian_map]
    _ = law B := hb

theorem rotated_energy (B : ℕ)
    (U : EuclideanSpace ℝ (Fin B) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin B)) (x : Fin B → ℝ) :
    energy B (rotated U x) = energy B x := by
  change (∑ i, (U (WithLp.toLp 2 x)).ofLp i ^ 2) = ∑ i, (x i)^2
  rw [← EuclideanSpace.real_norm_sq_eq, U.norm_map,
    EuclideanSpace.real_norm_sq_eq]

/-- The good draw has probability at least 29/32 in every fixed orthogonal
basis, while the norm bound still concerns the coefficients actually drawn.
The basis may be fixed from independent measurement data before this draw. -/
theorem rotated_bad_draw_probability (B : ℕ) (hB : 0 < B)
    (U : EuclideanSpace ℝ (Fin B) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin B)) :
    (law B).real {x | ¬(energy B x ≤ 16*(B:ℝ) ∧
      ∀ i j : Fin B, i < j → spacing B ≤
        |(rotated U x i-rotated U x j)/Real.sqrt 8|)} ≤ 3/32 := by
  have hs : MeasurableSet {x : Fin B → ℝ | ¬(energy B x ≤ 16*(B:ℝ) ∧
      ∀ i j : Fin B, i < j → spacing B ≤ |(x i-x j)/Real.sqrt 8|)} := by
    unfold energy
    measurability
  have he := (rotated_law B U).measureReal_eq hs
  simp only [rotated_energy] at he
  rw [he]
  exact bad_draw_probability B hB

end QDM.RandomSeparation


==> anc/lean/QDM/AppendixC/RealDecoder.lean <==
import QDM.AppendixC.RealQuartic
import QDM.AppendixC.LocalStability

/-!
# Noisy local decoding in the physical real sector

The decoder diagonalizes the real symmetric matrix constructed from the
measured quartics. Its output is always an even, real physical unit vector.
The spectral perturbation bound is inherited from `LocalStability`, with
the real-sector minimization supplying the required eigenvalue estimate.
Gaussian preparation and the global algorithm are separate obligations.
-/

noncomputable section
namespace QDM.RealDecoder
open Matrix QDM.JordanWigner QDM.PairedBlock QDM.RealSpinor QDM.RealQuartic
open scoped InnerProductSpace

abbrev RealSpace := EuclideanSpace ℝ Coordinate
abbrev PhysicalSpace := EuclideanSpace ℂ Config

def complexify (x : RealSpace) : EuclideanSpace ℂ Coordinate :=
  WithLp.toLp 2 (fun a => (x a : ℂ))

def lift (x : RealSpace) : PhysicalSpace := embedding.toEuclideanLin (complexify x)

theorem complexify_inner (x z : RealSpace) :
    inner ℂ (complexify x) (complexify z) = (inner ℝ x z : ℂ) := by
  simp only [EuclideanSpace.inner_eq_star_dotProduct, dotProduct, complexify,
    Pi.star_apply, Complex.star_def, Complex.conj_ofReal,
    star_trivial, Complex.ofReal_sum, Complex.ofReal_mul]

theorem lift_inner (x z : RealSpace) : inner ℂ (lift x) (lift z) = (inner ℝ x z : ℂ) :=
  (embedding_inner _ _).trans (complexify_inner x z)

theorem lift_norm (x : RealSpace) : ‖lift x‖ = ‖x‖ := by
  rw [lift, embedding_norm]
  have h : ‖complexify x‖^2 = ‖x‖^2 := by
    simp [EuclideanSpace.norm_sq_eq, complexify]
  nlinarith [norm_nonneg (complexify x), norm_nonneg x]

theorem lift_smul (r : ℝ) (x : RealSpace) : lift (r • x) = (r : ℂ) • lift x := by
  have h : complexify (r • x) = (r : ℂ) • complexify x := by
    ext a
    simp [complexify]
  simp only [lift, h, map_smul]

theorem lift_sector (x : RealSpace) :
    parityMatrix *ᵥ (lift x) = lift x ∧ realStructure (lift x) = lift x := by
  apply (real_coordinates_iff _).mpr
  exact ⟨x, rfl⟩

theorem parent_lift (y : Index → ℝ) (x : RealSpace) :
    (RealQuartic.parent y).toEuclideanLin (lift x) =
      lift ((realParent y).toEuclideanLin x) := by
  have hc : ((realParent y).map Complex.ofReal).toEuclideanLin (complexify x) =
      complexify ((realParent y).toEuclideanLin x) := by
    ext a
    simp [complexify, Matrix.toLpLin_apply, Matrix.mulVec, dotProduct]
  have h := congrArg (fun A : Matrix Config Coordinate ℂ =>
    A.toEuclideanLin (complexify x)) (parent_action y)
  simpa only [Matrix.toLpLin_mul 2 2 2, LinearMap.comp_apply, hc, lift] using h

theorem energy_lift (y : Index → ℝ) (x : RealSpace) :
    energy (RealQuartic.parent y).toEuclideanLin (lift x) =
      inner ℝ x ((realParent y).toEuclideanLin x) := by
  rw [energy, parent_lift, lift_inner, Complex.ofReal_re]

/-- Existence is obtained on the real unit sphere, so a complex eigensolver
with an uncontrolled phase is never used to define the physical output. -/
theorem exists_real_minimizer (y : Index → ℝ) :
    ∃ (w : RealSpace) (ℓ : ℝ), ‖w‖ = 1 ∧
      (realParent y).toEuclideanLin w = ℓ • w ∧
      ∀ z : RealSpace, ‖z‖ = 1 →
        inner ℝ w ((realParent y).toEuclideanLin w) ≤
          inner ℝ z ((realParent y).toEuclideanLin z) := by
  let K := (realParent y).toEuclideanLin.toContinuousLinearMap
  have hK : K.toLinearMap.IsSymmetric :=
    Matrix.isSymmetric_toEuclideanLin_iff.mpr
      (Matrix.isHermitian_iff_isSymm.mpr (realParent_symmetric y))
  have hc : IsCompact (Metric.sphere (0 : RealSpace) 1) := isCompact_sphere _ _
  have hne : (Metric.sphere (0 : RealSpace) 1).Nonempty :=
    ⟨EuclideanSpace.single (0,false) 1, by simp⟩
  obtain ⟨w, hw, hmin⟩ := hc.exists_isMinOn hne K.reApplyInnerSelf_continuous.continuousOn
  have hw1 : ‖w‖ = 1 := by simpa using hw
  have hw0 : w ≠ 0 := by intro h; simp [h] at hw1
  have hextr : IsMinOn K.reApplyInnerSelf (Metric.sphere 0 ‖w‖) w := by
    simpa only [hw1] using hmin
  have he := hK.isSelfAdjoint.hasEigenvector_of_isMinOn hw0 hextr
  refine ⟨w, _, hw1, he.apply_eq_smul, ?_⟩
  intro z hz
  have hh : K.reApplyInnerSelf w ≤ K.reApplyInnerSelf z := hmin (by simpa using hz)
  simpa only [ContinuousLinearMap.reApplyInnerSelf_apply, RCLike.re_to_real,
    real_inner_comm, K, LinearMap.coe_toContinuousLinearMap'] using hh

def decodedCoordinates (y : Index → ℝ) : RealSpace := (exists_real_minimizer y).choose
def decodedEigenvalue (y : Index → ℝ) : ℝ := (exists_real_minimizer y).choose_spec.choose
def decodedState (y : Index → ℝ) : PhysicalSpace := lift (decodedCoordinates y)

theorem decoder_spec (y : Index → ℝ) :
    ‖decodedState y‖ = 1 ∧
    parityMatrix *ᵥ (decodedState y) = decodedState y ∧
    realStructure (decodedState y) = decodedState y ∧
    (RealQuartic.parent y).toEuclideanLin (decodedState y) =
      (decodedEigenvalue y : ℂ) • decodedState y ∧
    ∀ z : RealSpace, ‖z‖ = 1 →
      energy (RealQuartic.parent y).toEuclideanLin (decodedState y) ≤
        energy (RealQuartic.parent y).toEuclideanLin (lift z) := by
  obtain ⟨hw, he, hm⟩ := (exists_real_minimizer y).choose_spec.choose_spec
  change (realParent y).toEuclideanLin (decodedCoordinates y) =
    decodedEigenvalue y • decodedCoordinates y at he
  refine ⟨(lift_norm _).trans hw, (lift_sector _).1, (lift_sector _).2, ?_, ?_⟩
  · change (RealQuartic.parent y).toEuclideanLin (lift _) = _
    rw [parent_lift, he, lift_smul]
    rfl
  · intro z hz
    change energy _ (lift _) ≤ _
    rw [energy_lift, energy_lift]
    exact hm z hz

/-- The chosen output depends only on the measured data. The true state and
its gapped parent enter only the error analysis, not the decoder definition. -/
theorem decoder_accuracy (y : Index → ℝ) (z : RealSpace)
    (H : PhysicalSpace →L[ℂ] PhysicalSpace) {τ : ℝ}
    (hz : ‖z‖ = 1) (hs : H.toLinearMap.IsSymmetric) (hzero : H (lift z) = 0)
    (hgap : ParentGap H.toLinearMap (lift z) 1)
    (herr : ‖(RealQuartic.parent y).toEuclideanLin.toContinuousLinearMap - H‖ ≤ τ)
    (hτ : τ ≤ 1/2) : 1 - overlap (lift z) (decodedState y) ≤ 4*τ^2 := by
  obtain ⟨hv, _, _, he, hm⟩ := decoder_spec y
  have hψ : ‖lift z‖ = 1 := (lift_norm z).trans hz
  have hℓ := ground_eigenvalue_upper hψ hv hzero herr he (hm z hz)
  exact local_parent_stability_unit hψ hv hs hzero hgap herr hτ he hℓ

private theorem physical_norm (I : Index) (v : PhysicalSpace) :
    ‖(physical I).toEuclideanLin v‖ = ‖v‖ := by
  have hu : (physical I).conjTranspose * physical I = 1 := by
    rw [(physical_observable I).1, (physical_observable I).2]
  have hi (v w : PhysicalSpace) :
      inner ℂ ((physical I).toEuclideanLin v) ((physical I).toEuclideanLin w) =
        inner ℂ v w := by
    simp only [EuclideanSpace.inner_eq_star_dotProduct, Matrix.ofLp_toLpLin,
      Matrix.toLin'_apply]
    rw [dotProduct_comm, Matrix.star_mulVec, ← Matrix.dotProduct_mulVec,
      Matrix.mulVec_mulVec, hu, Matrix.one_mulVec, dotProduct_comm]
  exact ((physical I).toEuclideanLin.isometryOfInner hi).norm_map v

set_option maxRecDepth 10000 in
set_option maxHeartbeats 1000000 in
/-- The full-space perturbation is bounded directly by the Euclidean error
in the seventy measured coefficients; the constant is `sqrt 70 / 14`. -/
theorem parent_perturbation (y φ : Index → ℝ) :
    ‖(RealQuartic.parent y).toEuclideanLin.toContinuousLinearMap -
      (RealQuartic.parent φ).toEuclideanLin.toContinuousLinearMap‖ ≤
        Real.sqrt 70 / 14 * ‖WithLp.toLp 2 (fun I => y I - φ I)‖ := by
  let d : EuclideanSpace ℝ Index := WithLp.toLp 2 (fun I => y I - φ I)
  have hsum : (∑ I : Index, |y I - φ I|) ≤ Real.sqrt 70 * ‖d‖ := by
    have h := Finset.sum_mul_sq_le_sq_mul_sq (Finset.univ : Finset Index)
      (fun _ => (1 : ℝ)) (fun I => |y I - φ I|)
    simp only [one_mul, one_pow, Finset.sum_const, Finset.card_univ,
      quartic_certificate.1, nsmul_eq_mul, mul_one, sq_abs] at h
    have hd : (∑ I : Index, (y I - φ I)^2) = ‖d‖^2 :=
      (EuclideanSpace.real_norm_sq_eq d).symm
    rw [hd] at h
    norm_num at h
    have hs : (Real.sqrt 70 * ‖d‖)^2 = 70*‖d‖^2 := by
      rw [mul_pow, Real.sq_sqrt (by norm_num)]
    nlinarith [mul_nonneg (Real.sqrt_nonneg 70) (norm_nonneg d)]
  have hmatrix : RealQuartic.parent y - RealQuartic.parent φ =
      -(1/14 : ℂ) • ∑ I : Index, ((y I - φ I : ℝ) : ℂ) • physical I := by
    simp only [RealQuartic.parent, Complex.ofReal_sub, sub_smul,
      Finset.sum_sub_distrib, smul_sub]
    module
  apply ContinuousLinearMap.opNorm_le_bound _
    (mul_nonneg (div_nonneg (Real.sqrt_nonneg 70) (by norm_num)) (norm_nonneg _))
  intro v
  have he := congrArg (fun A : Operator 4 => A.toEuclideanLin v) hmatrix
  simp only [map_sub, map_smul, map_sum, LinearMap.sub_apply, LinearMap.smul_apply,
    LinearMap.sum_apply] at he
  change ‖(RealQuartic.parent y).toEuclideanLin v -
      (RealQuartic.parent φ).toEuclideanLin v‖ ≤ _
  rw [he, norm_smul, show ‖-(1/14 : ℂ)‖ = (1/14 : ℝ) by norm_num]
  calc
    (1/14 : ℝ) * ‖∑ I : Index, ((y I - φ I : ℝ) : ℂ) • (physical I).toEuclideanLin v‖
        ≤ (1/14 : ℝ) * ∑ I : Index,
            ‖((y I - φ I : ℝ) : ℂ) • (physical I).toEuclideanLin v‖ := by
      gcongr
      exact norm_sum_le _ _
    _ = (1/14 : ℝ) * (∑ I : Index, |y I - φ I|) * ‖v‖ := by
      rw [mul_assoc, Finset.sum_mul]
      congr 1
      apply Finset.sum_congr rfl
      intro I _
      rw [norm_smul, physical_norm I v, Complex.norm_real, Real.norm_eq_abs]
    _ ≤ (Real.sqrt 70 / 14 * ‖d‖) * ‖v‖ := by
      nlinarith [mul_le_mul_of_nonneg_right hsum (norm_nonneg v)]

/-- Coefficient-error form of the real-sector decoder bound. The physical
gap is still explicit until the transported-parent proof is composed. -/
theorem coefficient_accuracy (y φ : Index → ℝ) (z : RealSpace) {e : ℝ}
    (hz : ‖z‖ = 1)
    (hzero : (RealQuartic.parent φ).toEuclideanLin (lift z) = 0)
    (hgap : ParentGap (RealQuartic.parent φ).toEuclideanLin (lift z) 1)
    (he : ‖WithLp.toLp 2 (fun I => y I - φ I)‖ ≤ e)
    (hsmall : Real.sqrt 70 / 14 * e ≤ 1/2) :
    1 - overlap (lift z) (decodedState y) ≤ (10/7 : ℝ)*e^2 := by
  have herr := (parent_perturbation y φ).trans
    (mul_le_mul_of_nonneg_left he (div_nonneg (Real.sqrt_nonneg 70) (by norm_num)))
  have h := decoder_accuracy y z (RealQuartic.parent φ).toEuclideanLin.toContinuousLinearMap
    hz (Matrix.isSymmetric_toEuclideanLin_iff.mpr (parent_hermitian φ)) hzero hgap herr hsmall
  have hc : 4*(Real.sqrt 70/14*e)^2 = (10/7 : ℝ)*e^2 := by
    rw [mul_pow, div_pow, Real.sq_sqrt (by norm_num)]
    ring
  rwa [hc] at h

end QDM.RealDecoder


==> anc/lean/QDM/AppendixC/RealQuartic.lean <==
import QDM.AppendixC.RealQuarticTable

/-! Real-sector action of the actual noisy quartic parent. -/
noncomputable section
namespace QDM.RealQuartic
open Matrix QDM.JordanWigner QDM.PairedBlock QDM.RealSpinor

def physical (I : Index) : Operator 4 := word (axes I.val)
def coordinate (I : Index) : Matrix Coordinate Coordinate ℝ :=
  (coordinateInteger I).map Int.cast

/-- These are the actual increasing Majorana products, expressed in the
explicit orthonormal real-spinor basis. -/
theorem physical_action (I : Index) :
    physical I * embedding = embedding * (coordinate I).map Complex.ofReal := by
  have h := congrArg (fun A : Matrix Config Coordinate GaussianInt =>
    A.map GaussianInt.toComplex) (quartic_certificate.2 I).1
  rw [Matrix.map_mul, Matrix.map_mul, wordInteger_complex] at h
  have hc : ((coordinateInteger I).map (Int.cast : ℤ → GaussianInt)).map
      GaussianInt.toComplex = (coordinate I).map Complex.ofReal := by
    ext a b
    simp [coordinate]
  rw [hc] at h
  simpa only [embedding, Matrix.mul_smul, Matrix.smul_mul, physical] using
    congrArg (fun A => ((Real.sqrt 2)⁻¹ : ℂ) • A) h

theorem coordinate_symmetric (I : Index) : (coordinate I).transpose = coordinate I := by
  ext a b
  exact congrArg (fun A : Matrix Coordinate Coordinate ℤ => (A a b : ℝ))
    (quartic_certificate.2 I).2

theorem physical_observable (I : Index) :
    (physical I).conjTranspose = physical I ∧ physical I * physical I = 1 := by
  have hI : I.val ∈ quartets := by simp [quartets, I.property]
  obtain ⟨hlen, hn⟩ := quartet_structure.2 I.val hI
  obtain ⟨a,b,c,d,he⟩ := List.length_eq_four.mp hlen
  rw [he] at hn
  have hi : Function.Injective (![a,b,c,d] : Fin 4 → Fin 4 × Bool) := by
    intro i j
    fin_cases i <;> fin_cases j <;> simp_all [ne_comm]
  have h := quartic_observable 4 _ hi
  simpa [physical, he, word, quartic, Matrix.mul_assoc] using h

def parent (y : Index → ℝ) : Operator 4 :=
  1 - (1/14 : ℂ) • ∑ I : Index, (y I : ℂ) • physical I

def realParent (y : Index → ℝ) : Matrix Coordinate Coordinate ℝ :=
  1 - (1/14 : ℝ) • ∑ I : Index, y I • coordinate I

theorem realParent_symmetric (y : Index → ℝ) :
    (realParent y).transpose = realParent y := by
  simp [realParent, Matrix.transpose_sub, Matrix.transpose_smul,
    Matrix.transpose_sum, coordinate_symmetric]

theorem parent_hermitian (y : Index → ℝ) : (parent y).conjTranspose = parent y := by
  simp only [parent, Matrix.conjTranspose_sub, Matrix.conjTranspose_one,
    Matrix.conjTranspose_smul, Matrix.conjTranspose_sum, Complex.star_def,
    map_div₀, map_one, map_ofNat, Complex.conj_ofReal, (physical_observable _).1]

/-- Real data yield the stated real symmetric matrix, and its action lifts
to the actual physical parent on the full even sector. -/
theorem parent_action (y : Index → ℝ) :
    parent y * embedding = embedding * (realParent y).map Complex.ofReal := by
  have hm : (realParent y).map Complex.ofReal =
      1 - (1/14 : ℂ) • ∑ I : Index, (y I : ℂ) • (coordinate I).map Complex.ofReal := by
    ext a b
    by_cases hab : a = b <;>
      simp [realParent, Matrix.sum_apply, Matrix.smul_apply, hab]
  rw [hm, parent, Matrix.sub_mul, Matrix.one_mul, Matrix.smul_mul,
    Matrix.sum_mul, Matrix.mul_sub, Matrix.mul_one, Matrix.mul_smul, Matrix.mul_sum]
  congr 1
  apply congrArg ((1/14 : ℂ) • ·)
  apply Finset.sum_congr rfl
  intro I _
  rw [Matrix.smul_mul, Matrix.mul_smul, physical_action]

theorem parent_compression (y : Index → ℝ) :
    embedding.conjTranspose * parent y * embedding =
      (realParent y).map Complex.ofReal := by
  rw [Matrix.mul_assoc, parent_action, ← Matrix.mul_assoc,
    embedding_orthonormal.1, Matrix.one_mul]

end QDM.RealQuartic


==> anc/lean/QDM/AppendixC/RealQuarticTable.lean <==
import QDM.AppendixC.RealSpinor
import QDM.AppendixA.QuarticNorm

/-!
# Actual quartic parents on the real even sector

The seventy physical quartics have explicit real symmetric coordinate
matrices. Consequently every real data vector, including noisy data that
is not the expectation vector of a state, defines a real symmetric local
parent. No physical-realizability assumption is imposed on the data.
-/

noncomputable section
namespace QDM.RealQuartic
open Matrix QDM.JordanWigner QDM.PairedBlock QDM.RealSpinor

abbrev Index := QuarticNorm.Quartet 8

def imageEntry (I : Index) (a : Coordinate) (s : Config) : GaussianInt :=
  let t := representative a.1
  let u := wordAction conjugatingWord t
  wordInteger (axes I.val) s t * (if a.2 then (⟨0,1⟩ : GaussianInt) else 1) +
  wordInteger (axes I.val) s u.2 *
    (u.1 * (if a.2 then (⟨0,-1⟩ : GaussianInt) else 1))

def coordinateInteger (I : Index) : Matrix Coordinate Coordinate ℤ := fun a b =>
  let z := imageEntry I b (representative a.1)
  if a.2 then z.im else z.re

set_option maxRecDepth 100000 in
set_option maxHeartbeats 64000000 in
/-- The complete finite table is checked in exact Gaussian-integer arithmetic:
physical action and coordinate symmetry. Full-space observability follows
from the general Clifford-algebra proof below. -/
theorem quartic_certificate : Fintype.card Index = 70 ∧ ∀ I : Index,
    wordInteger (axes I.val) * basisInteger =
      basisInteger * (coordinateInteger I).map Int.cast ∧
    (coordinateInteger I).transpose = coordinateInteger I := by
  decide +kernel

end QDM.RealQuartic


==> anc/lean/QDM/AppendixC/RealSpinor.lean <==
import QDM.AppendixA.PairedExpansion

/-!
# Real coordinates of the physical four-mode even spinor

Lemma `lem:rec-local`, real-structure part. The basis below is explicit in
occupation coordinates. Finite Gaussian-integer identities are checked by
kernel reduction and then transported to the actual Jordan–Wigner operators.
The Gaussian compilation and full learner are separate obligations.
-/

noncomputable section
namespace QDM.RealSpinor
open Matrix QDM.JordanWigner QDM.PairedBlock

abbrev Config := Occupation 4
abbrev Coordinate := Fin 4 × Bool

def conjugatingWord : List (Fin 4 × Bool) :=
  [(0,true),(1,true),(2,true),(3,true)]

def wordInteger (L : List (Fin 4 × Bool)) : Matrix Config Config GaussianInt :=
  fun s t => if s = (wordAction L t).2 then (wordAction L t).1 else 0

def conjugatingInteger : Matrix Config Config GaussianInt := wordInteger conjugatingWord

def representative (j : Fin 4) : Config :=
  ![(0,(0,(0,(0,())))), (0,(0,(1,(1,())))),
    (0,(1,(0,(1,())))), (0,(1,(1,(0,()))))] j

def basisInteger : Matrix Config Coordinate GaussianInt := fun s a =>
  let t := representative a.1
  let u := wordAction conjugatingWord t
  (if s = t then (if a.2 then (⟨0,1⟩ : GaussianInt) else 1) else 0) +
  (if s = u.2 then u.1 * (if a.2 then (⟨0,-1⟩ : GaussianInt) else 1) else 0)

def parityIntegerMatrix : Matrix Config Config GaussianInt :=
  Matrix.diagonal (fun s => (PairedBlock.parityInteger s : GaussianInt))

set_option maxRecDepth 100000 in
set_option maxHeartbeats 8000000 in
/-- The eight columns are orthogonal with squared length two, span exactly
the even sector, and are fixed by the physical conjugation structure. -/
theorem basis_certificate :
    basisInteger.conjTranspose * basisInteger = 2 • (1 : Matrix Coordinate Coordinate GaussianInt) ∧
    basisInteger * basisInteger.conjTranspose = 1 + parityIntegerMatrix ∧
    conjugatingInteger * basisInteger.map star = basisInteger ∧
    conjugatingInteger * conjugatingInteger = 1 ∧
    conjugatingInteger.map star = conjugatingInteger ∧
    conjugatingInteger.conjTranspose = conjugatingInteger := by
  decide +kernel

def embedding : Matrix Config Coordinate ℂ :=
  ((Real.sqrt 2)⁻¹ : ℂ) • basisInteger.map GaussianInt.toComplex

def conjugating : Operator 4 := word conjugatingWord

/-- The sparse integer word is the actual complex Majorana product. -/
theorem wordInteger_complex (L : List (Fin 4 × Bool)) :
    (wordInteger L).map GaussianInt.toComplex = word L := by
  ext s t
  simp only [Matrix.map_apply, wordInteger, word_entry]
  split_ifs <;> simp

private theorem complex_adjoint {m n : Type*} (A : Matrix m n GaussianInt) :
    A.conjTranspose.map GaussianInt.toComplex =
      (A.map GaussianInt.toComplex).conjTranspose :=
  Matrix.conjTranspose_map GaussianInt.toComplex GaussianInt.toComplex_star

private theorem complex_star {m n : Type*} (A : Matrix m n GaussianInt) :
    (A.map star).map GaussianInt.toComplex =
      (A.map GaussianInt.toComplex).map star := by
  ext i j
  exact GaussianInt.toComplex_star _

private theorem complex_parity :
    parityIntegerMatrix.map GaussianInt.toComplex = parityMatrix := by
  rw [parity_diagonal]
  ext s t
  by_cases h : s = t
  · subst t
    simp only [parityIntegerMatrix, Matrix.map_apply, Matrix.diagonal_apply_eq]
    rw [map_intCast]
    change (PairedBlock.parityInteger s : ℂ) = (parityReadout modes s : ℂ)
    have hp : (PairedBlock.parityInteger s : ℝ) = parityReadout modes s := by
      simp only [PairedBlock.parityInteger, parityReadout]
      rw [Int.cast_list_prod]
      simp only [List.map_map, Function.comp_def, occupationSign]
      congr 1
      apply List.map_congr_left
      intro j _
      split_ifs <;> norm_num
    exact_mod_cast hp
  · simp [parityIntegerMatrix, Matrix.diagonal, h]

private theorem scale_square : ((Real.sqrt 2)⁻¹ : ℂ)^2 = 1/2 := by
  have h : (Real.sqrt 2 : ℂ)^2 = 2 := by
    exact_mod_cast Real.sq_sqrt (show (0 : ℝ) ≤ 2 by norm_num)
  rw [inv_pow, h]
  norm_num

/-- The explicit columns give a complex orthonormal basis of the even sector.
The second identity specifies its range, rather than assuming a chosen basis. -/
theorem embedding_orthonormal : embedding.conjTranspose * embedding = 1 ∧
    embedding * embedding.conjTranspose = (1/2 : ℂ) • (1 + parityMatrix) := by
  have h1 := congrArg (fun A : Matrix Coordinate Coordinate GaussianInt =>
    A.map GaussianInt.toComplex) basis_certificate.1
  have h2 := congrArg (fun A : Matrix Config Config GaussianInt =>
    A.map GaussianInt.toComplex) basis_certificate.2.1
  simp only [two_smul, Matrix.map_mul, complex_adjoint,
    Matrix.map_add _ (map_add _), Matrix.map_one _ (map_zero _) (map_one _)] at h1 h2
  rw [complex_parity] at h2
  simp only [embedding, Matrix.conjTranspose_smul, star_inv₀, Complex.star_def, Complex.conj_ofReal,
    Matrix.smul_mul, Matrix.mul_smul, smul_smul]
  rw [← pow_two, scale_square]
  constructor
  · rw [h1, smul_add]
    module
  · rw [h2]

/-- The anti-linear physical conjugation fixes every chosen real coordinate
column; its linear factor is a real self-adjoint involution. -/
theorem conjugating_structure :
    conjugating * embedding.map star = embedding ∧
    conjugating * conjugating = 1 ∧
    conjugating.map star = conjugating ∧
    conjugating.conjTranspose = conjugating := by
  have h3 := congrArg (fun A : Matrix Config Coordinate GaussianInt =>
    A.map GaussianInt.toComplex) basis_certificate.2.2.1
  have h4 := congrArg (fun A : Matrix Config Config GaussianInt =>
    A.map GaussianInt.toComplex) basis_certificate.2.2.2.1
  have h5 := congrArg (fun A : Matrix Config Config GaussianInt =>
    A.map GaussianInt.toComplex) basis_certificate.2.2.2.2.1
  have h6 := congrArg (fun A : Matrix Config Config GaussianInt =>
    A.map GaussianInt.toComplex) basis_certificate.2.2.2.2.2
  simp only [Matrix.map_mul, complex_star, complex_adjoint,
    Matrix.map_one _ (map_zero _) (map_one _), conjugatingInteger] at h3 h4 h5 h6
  rw [wordInteger_complex] at h3 h4 h5 h6
  change conjugating * (basisInteger.map GaussianInt.toComplex).map star = _ at h3
  change conjugating * conjugating = 1 at h4
  change conjugating.map star = conjugating at h5
  change conjugating.conjTranspose = conjugating at h6
  refine ⟨?_, h4, h5, h6⟩
  have hs : embedding.map star = ((Real.sqrt 2)⁻¹ : ℂ) •
      (basisInteger.map GaussianInt.toComplex).map star := by
    ext s a
    simp [embedding]
  rw [hs, Matrix.mul_smul, h3]
  rfl

def realStructure (v : Config → ℂ) : Config → ℂ := conjugating *ᵥ star v

private theorem star_mulVec_map {m n : Type*} [Fintype n]
    (A : Matrix m n ℂ) (v : n → ℂ) :
    star (A *ᵥ v) = A.map star *ᵥ star v := by
  ext i
  simp [Matrix.mulVec, dotProduct, star_sum, star_mul, mul_comm]

/-- Conjugation is an involution on the entire physical Fock space. -/
theorem realStructure_involution (v : Config → ℂ) :
    realStructure (realStructure v) = v := by
  simp only [realStructure, star_mulVec_map, conjugating_structure.2.2.1,
    star_star, Matrix.mulVec_mulVec, conjugating_structure.2.1, Matrix.one_mulVec]

/-- In the explicit complex basis, the physical real structure is ordinary
coefficient conjugation. -/
theorem realStructure_coordinates (z : Coordinate → ℂ) :
    realStructure (embedding *ᵥ z) = embedding *ᵥ star z := by
  rw [realStructure, star_mulVec_map, Matrix.mulVec_mulVec,
    conjugating_structure.1]

theorem embedding_injective : Function.Injective (embedding.mulVec) := by
  intro z w h
  have h' := congrArg (fun v => embedding.conjTranspose *ᵥ v) h
  simpa only [Matrix.mulVec_mulVec, embedding_orthonormal.1, Matrix.one_mulVec] using h'

open scoped InnerProductSpace
/-- The physical embedding preserves the full complex Hilbert inner product. -/
theorem embedding_inner (z w : EuclideanSpace ℂ Coordinate) :
    inner ℂ (embedding.toEuclideanLin z) (embedding.toEuclideanLin w) =
      inner ℂ z w := by
  simp only [EuclideanSpace.inner_eq_star_dotProduct, Matrix.ofLp_toLpLin,
    Matrix.toLin'_apply]
  rw [dotProduct_comm, Matrix.star_mulVec, ← Matrix.dotProduct_mulVec,
    Matrix.mulVec_mulVec, embedding_orthonormal.1, Matrix.one_mulVec,
    dotProduct_comm]

def complexIsometry : EuclideanSpace ℂ Coordinate →ₗᵢ[ℂ] EuclideanSpace ℂ Config :=
  embedding.toEuclideanLin.isometryOfInner embedding_inner

/-- Unit coordinate vectors therefore represent unit physical state vectors. -/
theorem embedding_norm (z : EuclideanSpace ℂ Coordinate) :
    ‖embedding.toEuclideanLin z‖ = ‖z‖ := complexIsometry.norm_map z

/-- These coordinates have even physical parity for every coefficient vector. -/
theorem embedding_even : parityMatrix * embedding = embedding := by
  have h := congrArg (fun A : Operator 4 => A * embedding) embedding_orthonormal.2
  rw [Matrix.mul_assoc, embedding_orthonormal.1, Matrix.mul_one,
    Matrix.smul_mul, Matrix.add_mul, Matrix.one_mul] at h
  linear_combination (norm := module) (-2 : ℂ) • h

/-- The adjoint recovers every even physical vector exactly. -/
theorem even_reconstruction (v : Config → ℂ) (hv : parityMatrix *ᵥ v = v) :
    embedding *ᵥ (embedding.conjTranspose *ᵥ v) = v := by
  rw [Matrix.mulVec_mulVec, embedding_orthonormal.2, Matrix.smul_mulVec,
    Matrix.add_mulVec, Matrix.one_mulVec, hv]
  module

/-- The real eight-coordinate model is exactly the even, conjugation-fixed
physical space. Neither direction assumes existence of a preferred real basis. -/
theorem real_coordinates_iff (v : Config → ℂ) :
    (parityMatrix *ᵥ v = v ∧ realStructure v = v) ↔
      ∃ x : Coordinate → ℝ, embedding *ᵥ (fun a => (x a : ℂ)) = v := by
  constructor
  · rintro ⟨hp,hJ⟩
    let z := embedding.conjTranspose *ᵥ v
    have hz : embedding *ᵥ z = v := even_reconstruction v hp
    have hs : star z = z := embedding_injective (by
      rw [← realStructure_coordinates, hz, hJ])
    have hi (a : Coordinate) : (z a).im = 0 := by
      have h := congrArg (fun w : Coordinate → ℂ => (w a).im) hs
      simp only [Pi.star_apply, Complex.star_def, Complex.conj_im] at h
      linarith
    refine ⟨fun a => (z a).re, ?_⟩
    have hc : (fun a => ((z a).re : ℂ)) = z := by
      ext a
      apply Complex.ext <;> simp [hi]
    rw [hc, hz]
  · rintro ⟨x,rfl⟩
    constructor
    · rw [Matrix.mulVec_mulVec, embedding_even]
    · rw [realStructure_coordinates]
      congr 1
      ext a
      simp

set_option maxRecDepth 100000 in
/-- The phase-corrected paired seed is one of the real coordinate columns. -/
theorem seed_integer : ∀ s : Config,
    basisInteger s (1,true) = (⟨0,1⟩ : GaussianInt) * supportIndicator s := by
  decide +kernel

theorem seed_column :
    embedding.toEuclideanLin (EuclideanSpace.single (1,true) 1) = Complex.I • omega := by
  ext s
  change (embedding *ᵥ Pi.single (1,true) (1 : ℂ)) s = Complex.I * omega s
  have hcol : (embedding *ᵥ Pi.single (1,true) (1 : ℂ)) s = embedding s (1,true) := by
    simp [Matrix.mulVec, dotProduct, Pi.single_apply]
  rw [hcol]
  change ((Real.sqrt 2)⁻¹ : ℂ) * GaussianInt.toComplex (basisInteger s (1,true)) = _
  have h := congrArg GaussianInt.toComplex (seed_integer s)
  simp only [map_mul, GaussianInt.toComplex_def', Int.cast_zero, zero_add,
    Int.cast_one, one_mul, map_intCast] at h
  rw [h]
  simp only [omega, PiLp.smul_apply, PiLp.add_apply, basis,
    EuclideanSpace.basisFun_apply, PiLp.single_apply, smul_eq_mul]
  have hne : leftConfig ≠ rightConfig := by decide
  by_cases h1 : s = leftConfig <;> by_cases h2 : s = rightConfig <;>
    simp [supportIndicator, h1, h2, hne, eq_comm] <;> ring

abbrev AxisPair := {p : Fin 8 × Fin 8 // p.1 < p.2}

def pairWord (p : AxisPair) : List (Fin 4 × Bool) :=
  [PairedBlock.axis p.val.1, PairedBlock.axis p.val.2]

def imageEntry (p : AxisPair) (a : Coordinate) (s : Config) : GaussianInt :=
  let t := representative a.1
  let u := wordAction conjugatingWord t
  wordInteger (pairWord p) s t * (if a.2 then (⟨0,1⟩ : GaussianInt) else 1) +
  wordInteger (pairWord p) s u.2 *
    (u.1 * (if a.2 then (⟨0,-1⟩ : GaussianInt) else 1))

/-- Integer coordinate matrix of a physical bivector; its half is `G_{pq}`. -/
def generatorInteger (p : AxisPair) : Matrix Coordinate Coordinate ℤ := fun a b =>
  let z := imageEntry p b (representative a.1)
  if a.2 then z.im else z.re

set_option maxRecDepth 100000 in
set_option maxHeartbeats 16000000 in
/-- Exact bivector action and real skewness, for all twenty-eight pairs. -/
theorem generator_certificate : Fintype.card AxisPair = 28 ∧ ∀ p : AxisPair,
    wordInteger (pairWord p) * basisInteger =
      basisInteger * (generatorInteger p).map Int.cast ∧
    (generatorInteger p).transpose = -generatorInteger p := by
  decide +kernel

set_option maxRecDepth 100000 in
set_option maxHeartbeats 64000000 in
/-- Orthogonality and completeness of the integer bivector matrices. The
second identity is the explicit inverse of the skew-matrix representation. -/
theorem generator_basis_certificate :
    (∀ p q : AxisPair,
      (∑ a : Coordinate, ∑ b : Coordinate,
        generatorInteger p a b * generatorInteger q a b) =
          if p = q then 8 else 0) ∧
    (∀ a b c d : Coordinate,
      (∑ p : AxisPair, generatorInteger p a b * generatorInteger p c d) =
        4 * ((if a = c ∧ b = d then 1 else 0) -
             (if a = d ∧ b = c then 1 else 0))) := by
  decide +kernel

def generator (p : AxisPair) : Matrix Coordinate Coordinate ℝ :=
  (1/2 : ℝ) • (generatorInteger p).map Int.cast

def physicalGenerator (p : AxisPair) : Operator 4 :=
  (1/2 : ℂ) • word (pairWord p)

private theorem generator_complex (p : AxisPair) :
    (generator p).map Complex.ofReal =
      (1/2 : ℂ) • (generatorInteger p).map Int.cast := by
  ext a b
  simp [generator]

/-- Each physical quadratic generator acts on the explicit real coordinates
by its stated real skew matrix, with the factor one-half preserved. -/
theorem generator_action (p : AxisPair) :
    physicalGenerator p * embedding = embedding * (generator p).map Complex.ofReal := by
  have h := congrArg (fun A : Matrix Config Coordinate GaussianInt =>
    A.map GaussianInt.toComplex) (generator_certificate.2 p).1
  rw [Matrix.map_mul, Matrix.map_mul, wordInteger_complex] at h
  have hc : ((generatorInteger p).map (Int.cast : ℤ → GaussianInt)).map
      GaussianInt.toComplex = (generatorInteger p).map (Int.cast : ℤ → ℂ) := by
    ext a b
    simp
  rw [hc] at h
  rw [generator_complex]
  simp only [physicalGenerator, embedding, Matrix.smul_mul,
    Matrix.mul_smul, h, smul_smul]
  congr 1
  ring

theorem generator_skew (p : AxisPair) : (generator p).transpose = -generator p := by
  ext a b
  have h := congrArg (fun A : Matrix Coordinate Coordinate ℤ => (A a b : ℝ))
    (generator_certificate.2 p).2
  simp only [Matrix.transpose_apply, Matrix.neg_apply, Int.cast_neg] at h
  simp only [generator, Matrix.transpose_apply, Matrix.smul_apply, Matrix.map_apply,
    smul_eq_mul, Matrix.neg_apply]
  rw [h]
  ring

/-- This is the manuscript's `Tr(GᵀG)=2δ` normalization in entry form. -/
theorem generator_gram (p q : AxisPair) :
    (∑ a : Coordinate, ∑ b : Coordinate, generator p a b * generator q a b) =
      if p = q then 2 else 0 := by
  have h := congrArg (fun z : ℤ => (z : ℝ)) (generator_basis_certificate.1 p q)
  push_cast at h
  simp only [generator, Matrix.smul_apply, Matrix.map_apply, smul_eq_mul]
  calc
    _ = (1/4 : ℝ) * (∑ a : Coordinate, ∑ b : Coordinate,
        (generatorInteger p a b : ℝ) * generatorInteger q a b) := by
      simp only [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro a _
      apply Finset.sum_congr rfl
      intro b _
      ring
    _ = _ := by rw [h]; split_ifs <;> norm_num

private theorem generator_completeness (a b c d : Coordinate) :
    (∑ p : AxisPair, generator p a b * generator p c d) =
      (if a = c ∧ b = d then 1 else 0) - (if a = d ∧ b = c then 1 else 0) := by
  have h := congrArg (fun z : ℤ => (z : ℝ))
    (generator_basis_certificate.2 a b c d)
  push_cast at h
  simp only [generator, Matrix.smul_apply, Matrix.map_apply, smul_eq_mul]
  calc
    _ = (1/4 : ℝ) * (∑ p : AxisPair,
        (generatorInteger p a b : ℝ) * generatorInteger p c d) := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro p _
      ring
    _ = _ := by rw [h]; ring

def generatorCoefficient (A : Matrix Coordinate Coordinate ℝ) (p : AxisPair) : ℝ :=
  (1/2 : ℝ) * ∑ a : Coordinate, ∑ b : Coordinate, generator p a b * A a b

/-- An explicit right inverse for every real skew matrix, with no conditioning
or existence assumption on a generator expansion. -/
theorem generator_expansion (A : Matrix Coordinate Coordinate ℝ)
    (hA : A.transpose = -A) :
    (∑ p : AxisPair, generatorCoefficient A p • generator p) = A := by
  ext a b
  simp only [Matrix.sum_apply, Matrix.smul_apply, smul_eq_mul, generatorCoefficient]
  have hswap : A b a = -A a b := congrFun (congrFun hA a) b
  calc
    _ = (1/2 : ℝ) * (∑ c : Coordinate, ∑ d : Coordinate,
        (∑ p : AxisPair, generator p a b * generator p c d) * A c d) := by
      simp only [Finset.mul_sum, Finset.sum_mul]
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro c _
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro d _
      apply Finset.sum_congr rfl
      intro p _
      ring
    _ = (1/2 : ℝ) * (A a b - A b a) := by
      simp [generator_completeness, sub_mul, Finset.sum_sub_distrib,
        ite_and, ite_mul, Finset.sum_ite_irrel]
    _ = A a b := by rw [hswap]; ring

end QDM.RealSpinor


==> anc/lean/QDM/AppendixC/ReferenceCommutant.lean <==
import QDM.AppendixC.BlockCommutant
import QDM.AppendixC.SubspaceRecovery

/-!
# The paired reference commutant as a spectral operator

The domain is the actual space of symmetric real Majorana-frame matrices,
with the Frobenius inner product. The operator is built from the previously
proved double commutators. Its gap and kernel dimension are derived here,
so the spectral cutoff does not receive those facts as additional premises.
-/

noncomputable section
namespace QDM.ReferenceCommutant
open scoped InnerProductSpace
open Matrix
variable {β : Type*} [Fintype β] [DecidableEq β]

abbrev Ambient (β : Type*) [Fintype β] :=
  EuclideanSpace ℝ (β × β × Fin 8 × Fin 8)

def symmetricSpace (β : Type*) [Fintype β] : Submodule ℝ (Ambient β) where
  carrier := {v | ∀ c d i j, v (c,d,i,j) = v (d,c,j,i)}
  zero_mem' := by simp
  add_mem' := by intro v w hv hw c d i j; simp only [PiLp.add_apply]; rw [hv, hw]
  smul_mem' := by intro a v hv c d i j; simp only [PiLp.smul_apply, smul_eq_mul]; rw [hv]

abbrev Space (β : Type*) [Fintype β] := ↥(symmetricSpace β)

def entries (v : Ambient β) : PairedBlocks β := fun c d i j => v (c,d,i,j)

omit [DecidableEq β] in
private theorem diagonal_symmetry (v : Space β) (b : β) :
    (entries v.val b b).transpose = entries v.val b b := by
  ext i j
  exact v.property b b j i

/-- The actual double-commutator map, restricted to symmetric matrices. -/
def operatorLinear : Space β →ₗ[ℝ] Space β where
  toFun v := ⟨WithLp.toLp 2 (fun (c,d,i,j) => blockCommutant (entries v.val) c d i j), by
    intro c d i j
    change blockCommutant (entries v.val) c d i j = blockCommutant (entries v.val) d c j i
    by_cases h : c = d
    · subst d
      rw [blockCommutant_diagonal, diagonal_symmetry v]
      simp only [Matrix.sub_apply, Matrix.add_apply, Matrix.smul_apply, smul_eq_mul]
      rw [show entries v.val c c i j = entries v.val c c j i from v.property c c i j]
      simp [Matrix.one_apply, eq_comm]
    · rw [blockCommutant_offDiagonal _ h, blockCommutant_offDiagonal _ (Ne.symm h)]
      change 7 * v.val (c,d,i,j) = 7 * v.val (d,c,j,i)
      rw [v.property]⟩
  map_add' v w := by
    apply Subtype.ext
    ext ⟨c,d,i,j⟩
    change blockCommutant (entries (v+w).val) c d i j =
      blockCommutant (entries v.val) c d i j + blockCommutant (entries w.val) c d i j
    by_cases h : c = d
    · subst d
      simp only [blockCommutant_diagonal, Matrix.sub_apply, Matrix.add_apply,
        Matrix.smul_apply, smul_eq_mul, Matrix.transpose_apply, Matrix.trace, Matrix.diag_apply,
        entries, Submodule.coe_add, PiLp.add_apply, Finset.sum_add_distrib]
      ring
    · simp only [blockCommutant_offDiagonal _ h, Matrix.smul_apply, smul_eq_mul,
        entries, Submodule.coe_add, PiLp.add_apply]
      ring
  map_smul' a v := by
    apply Subtype.ext
    ext ⟨c,d,i,j⟩
    change blockCommutant (entries (a • v).val) c d i j =
      a * blockCommutant (entries v.val) c d i j
    by_cases h : c = d
    · subst d
      simp only [blockCommutant_diagonal, Matrix.sub_apply, Matrix.add_apply,
        Matrix.smul_apply, smul_eq_mul, Matrix.transpose_apply, Matrix.trace, Matrix.diag_apply,
        entries, Submodule.coe_smul, PiLp.smul_apply, ← Finset.mul_sum]
      ring
    · simp only [blockCommutant_offDiagonal _ h, Matrix.smul_apply, smul_eq_mul,
        entries, Submodule.coe_smul, PiLp.smul_apply]
      ring

def operator : Space β →L[ℝ] Space β := operatorLinear.toContinuousLinearMap

theorem operator_entry (v : Space β) (c d : β) (i j : Fin 8) :
    (operator v).val (c,d,i,j) =
      (if c = d then (8 : ℝ) else 7) *
        (v.val (c,d,i,j) - if c = d then
          (∑ k : Fin 8, v.val (c,c,k,k))/8 * (1 : Matrix (Fin 8) (Fin 8) ℝ) i j else 0) := by
  change blockCommutant (entries v.val) c d i j = _
  rw [blockCommutant_centered _ (diagonal_symmetry v)]
  by_cases h : c = d <;> simp [scalarBlockProjection, entries, Matrix.trace, Matrix.smul_apply, h]

omit [DecidableEq β] in
private theorem inner_entries (v w : Space β) :
    inner ℝ v w = ∑ c, ∑ d, ∑ i, ∑ j, v.val (c,d,i,j)*w.val (c,d,i,j) := by
  simp [Submodule.coe_inner, PiLp.inner_apply, Fintype.sum_prod_type, mul_comm]

private theorem diagonal_pairing (v w : Space β) (c : β) :
    (∑ i, ∑ j, (operator v).val (c,c,i,j)*w.val (c,c,i,j)) =
      8*(∑ i, ∑ j, v.val (c,c,i,j)*w.val (c,c,i,j)) -
        (∑ i, v.val (c,c,i,i))*(∑ j, w.val (c,c,j,j)) := by
  have he (i j : Fin 8) :
      (operator v).val (c,c,i,j)*w.val (c,c,i,j) =
        8*(v.val (c,c,i,j)*w.val (c,c,i,j)) -
          (∑ k : Fin 8, v.val (c,c,k,k))*
            ((1 : Matrix (Fin 8) (Fin 8) ℝ) i j*w.val (c,c,i,j)) := by
    rw [operator_entry]
    simp only [↓reduceIte]
    ring
  simp only [he, Finset.sum_sub_distrib, ← Finset.mul_sum]
  congr 1
  simp [Matrix.one_apply]

/-- Self-adjointness uses the actual Frobenius inner product on symmetric matrices. -/
theorem operator_symmetric : (operator (β := β)).toLinearMap.IsSymmetric := by
  intro v w
  change inner ℝ (operator v) w = inner ℝ v (operator w)
  rw [inner_entries, inner_entries]
  apply Finset.sum_congr rfl
  intro c _
  apply Finset.sum_congr rfl
  intro d _
  by_cases h : c = d
  · subst d
    rw [diagonal_pairing]
    have hr := diagonal_pairing w v c
    simp only [mul_comm] at hr
    rw [hr]
  · apply Finset.sum_congr rfl
    intro i _
    apply Finset.sum_congr rfl
    intro j _
    simp only [operator_entry, h, ↓reduceIte, sub_zero]
    ring

/-- The double commutator removes the trace on each diagonal block. -/
theorem operator_trace_zero (v : Space β) (b : β) :
    ∑ i : Fin 8, (operator v).val (b,b,i,i) = 0 := by
  exact blockCommutant_diagonal_trace (entries v.val) (diagonal_symmetry v) b

/-- Every eigenvalue of the actual reference operator is zero, seven or eight. -/
theorem operator_eigenvalues {v : Space β} (hv : v ≠ 0) {μ : ℝ}
    (he : operator v = μ • v) : μ = 0 ∨ μ = 7 ∨ μ = 8 := by
  by_cases hz : μ = 0
  · exact Or.inl hz
  have htr (b : β) : ∑ i : Fin 8, v.val (b,b,i,i) = 0 := by
    have ht := operator_trace_zero v b
    rw [he] at ht
    change (∑ i : Fin 8, μ*v.val (b,b,i,i)) = 0 at ht
    rw [← Finset.mul_sum] at ht
    exact (mul_eq_zero.mp ht).resolve_left hz
  have hex : ∃ c d i j, v.val (c,d,i,j) ≠ 0 := by
    by_contra! hn
    apply hv
    apply Subtype.ext
    ext ⟨c,d,i,j⟩
    exact hn c d i j
  obtain ⟨c,d,i,j,hvij⟩ := hex
  have hc := congrArg (fun w : Space β => w.val (c,d,i,j)) he
  rw [operator_entry] at hc
  change _ = μ*v.val (c,d,i,j) at hc
  rw [htr] at hc
  by_cases h : c = d
  · subst d
    simp only [↓reduceIte, zero_div, zero_mul, sub_zero] at hc
    have hz8 := (mul_eq_zero.mp (show (μ-8)*v.val (c,c,i,j)=0 by nlinarith)).resolve_right hvij
    exact Or.inr (Or.inr (by linarith))
  · simp only [h, ↓reduceIte, sub_zero] at hc
    have hz7 := (mul_eq_zero.mp (show (μ-7)*v.val (c,d,i,j)=0 by nlinarith)).resolve_right hvij
    exact Or.inr (Or.inl (by linarith))

/-- One scalar per physical block, embedded as a symmetric matrix. -/
def scalarBlocks : (β → ℝ) →ₗ[ℝ] Space β where
  toFun a := ⟨WithLp.toLp 2 (fun (c,d,i,j) =>
    if c = d then a c * (1 : Matrix (Fin 8) (Fin 8) ℝ) i j else 0), by
      intro c d i j
      change (if c = d then a c * (1 : Matrix (Fin 8) (Fin 8) ℝ) i j else 0) = _
      by_cases h : c = d
      · subst d; simp [Matrix.one_apply, eq_comm]
      · simp [h, Ne.symm h]⟩
  map_add' a b := by
    apply Subtype.ext
    ext ⟨c,d,i,j⟩
    change (if c = d then (a c+b c)*_ else 0) = _
    by_cases h : c = d <;> simp [h, add_mul]
  map_smul' a b := by
    apply Subtype.ext
    ext ⟨c,d,i,j⟩
    change (if c = d then (a*b c)*_ else 0) = _
    by_cases h : c = d <;> simp [h, mul_assoc]

private theorem operator_scalar (a : β → ℝ) : operator (scalarBlocks a) = 0 := by
  apply Subtype.ext
  ext ⟨c,d,i,j⟩
  rw [operator_entry]
  by_cases h : c = d
  · subst d
    norm_num [scalarBlocks, Matrix.one_apply]
  · simp [scalarBlocks, h]

/-- The kernel is exactly the scalar-block matrices, with no unknown dimension premise. -/
theorem kernel_entries (v : Space β) (hv : operator v = 0) (c d : β) (i j : Fin 8) :
    v.val (c,d,i,j) = if c = d then
      v.val (c,c,0,0)*(1 : Matrix (Fin 8) (Fin 8) ℝ) i j else 0 := by
  have hc : blockCommutant (entries v.val) = 0 := by
    ext b e k l
    exact congrArg (fun w : Space β => w.val (b,e,k,l)) hv
  have hp := (blockCommutant_kernel (entries v.val) (diagonal_symmetry v)).mp hc
  have hij := congrArg (fun S : PairedBlocks β => S c d i j) hp
  have h00 := congrArg (fun S : PairedBlocks β => S c c 0 0) hp
  simp only [scalarBlockProjection, ↓reduceIte, Matrix.smul_apply, smul_eq_mul,
    Matrix.one_apply_eq, mul_one] at h00
  by_cases h : c = d
  · subst d
    simpa only [scalarBlockProjection, ↓reduceIte, Matrix.smul_apply,
      smul_eq_mul, ← h00, entries] using hij
  · simpa [scalarBlockProjection, h, entries] using hij

/-- Explicit linear coordinates on the kernel, one real coefficient per block. -/
def kernelEquiv : (β → ℝ) ≃ₗ[ℝ] LinearMap.ker (operator (β := β)).toLinearMap where
  toFun a := ⟨scalarBlocks a, operator_scalar a⟩
  invFun v b := v.val.val (b,b,0,0)
  left_inv a := by ext b; simp [scalarBlocks]
  right_inv v := by
    apply Subtype.ext
    apply Subtype.ext
    ext ⟨c,d,i,j⟩
    exact (kernel_entries v.val v.property c d i j).symm
  map_add' a b := by
    apply Subtype.ext
    exact scalarBlocks.map_add a b
  map_smul' a b := by
    apply Subtype.ext
    exact scalarBlocks.map_smul a b

theorem kernel_dimension :
    Module.finrank ℝ (LinearMap.ker (operator (β := β)).toLinearMap) = Fintype.card β := by
  rw [← (kernelEquiv (β := β)).finrank_eq, Module.finrank_pi]

/-- The reference operator expressed in any orthonormal coordinates. -/
def transported (U : Space β ≃ₗᵢ[ℝ] Space β) : Space β →L[ℝ] Space β :=
  U.toContinuousLinearEquiv.toContinuousLinearMap.comp
    ((operator (β := β)).comp U.symm.toContinuousLinearEquiv.toContinuousLinearMap)

theorem transported_symmetric (U : Space β ≃ₗᵢ[ℝ] Space β) :
    (transported U).toLinearMap.IsSymmetric := by
  intro v w
  change inner ℝ (U (operator (U.symm v))) w = inner ℝ v (U (operator (U.symm w)))
  rw [U.inner_map_eq_flip]
  conv_rhs => rw [real_inner_comm, U.inner_map_eq_flip]
  have hs := operator_symmetric (U.symm v) (U.symm w)
  change inner ℝ (operator (U.symm v)) (U.symm w) = inner ℝ (U.symm v) (operator (U.symm w)) at hs
  exact hs.trans (real_inner_comm _ _)

/-- Transport is an explicit equivalence of kernels, not a rank assumption. -/
def transportedKernelEquiv (U : Space β ≃ₗᵢ[ℝ] Space β) :
    LinearMap.ker (operator (β := β)).toLinearMap ≃ₗ[ℝ]
      LinearMap.ker (transported U).toLinearMap where
  toFun v := ⟨U v.val, by
    change U (operator (U.symm (U v.val))) = 0
    rw [U.symm_apply_apply]
    have hz : operator v.val = 0 := v.property
    rw [hz, map_zero]⟩
  invFun v := ⟨U.symm v.val, by
    have hv : U (operator (U.symm v.val)) = 0 := v.property
    apply U.injective
    simpa using hv⟩
  left_inv v := by apply Subtype.ext; exact U.symm_apply_apply v.val
  right_inv v := by apply Subtype.ext; exact U.apply_symm_apply v.val
  map_add' v w := by apply Subtype.ext; exact U.map_add v.val w.val
  map_smul' a v := by apply Subtype.ext; exact U.map_smul a v.val

set_option maxHeartbeats 1000000 in
/-- No supplied gap, positivity or kernel-dimension premise remains.
The cutoff uses only the noisy operator; U describes the unknown exact frame
in the guarantee, not data furnished to the decoder. Its identification
with physical Majorana-frame conjugation is a separate correspondence. -/
theorem transported_cutoff (U : Space β ≃ₗᵢ[ℝ] Space β)
    (K : Space β →L[ℝ] Space β) (hK : K.toLinearMap.IsSymmetric) {α : ℝ}
    (hα : 0 ≤ α) (hsmall : α < 1) (herr : ‖K-transported U‖ ≤ α) :
    Module.finrank ℝ (LinearMap.range
      (SpectralRecovery.spectralBelow K.toLinearMap hK (7/2))) = Fintype.card β ∧
    ‖(SpectralRecovery.spectralBelow K.toLinearMap hK (7/2) -
      (1-SpectralRecovery.spectralCut (transported U).toLinearMap (transported_symmetric U) 0)).toContinuousLinearMap‖
        ≤ 4*α/7 := by
  let hH := transported_symmetric U
  have hs (i : Fin (Module.finrank ℝ (Space β))) :
      hH.eigenvalues rfl i = 0 ∨ hH.eigenvalues rfl i = 7 ∨ hH.eigenvalues rfl i = 8 := by
    let v := hH.eigenvectorBasis rfl i
    have hv : U.symm v ≠ 0 := by
      intro hz
      have hv0 : v = 0 := by simpa using congrArg U hz
      exact (hH.eigenvectorBasis rfl).orthonormal.ne_zero i hv0
    have he := hH.apply_eigenvectorBasis rfl i
    change U (operator (U.symm v)) = (hH.eigenvalues rfl i : ℝ) • v at he
    have ht : operator (U.symm v) = hH.eigenvalues rfl i • U.symm v := by
      simpa using congrArg U.symm he
    exact operator_eigenvalues hv ht
  have hpos (i) : 0 ≤ hH.eigenvalues rfl i := by
    rcases hs i with h | h | h <;> rw [h] <;> norm_num
  have hgap (i) (hi : hH.eigenvalues rfl i ≠ 0) :
      7 ≤ hH.eigenvalues rfl i := by
    rcases hs i with h | h | h
    · exact (hi h).elim
    · rw [h]
    · rw [h]; norm_num
  have hr := SpectralRecovery.paired_commutant_cutoff (transported U) K hH
    hK hα hsmall herr hpos hgap
  have hdim : Module.finrank ℝ (LinearMap.ker (transported U).toLinearMap) = Fintype.card β := by
    rw [← (transportedKernelEquiv U).finrank_eq, kernel_dimension]
  rw [hdim] at hr
  exact hr

end QDM.ReferenceCommutant


==> anc/lean/QDM/AppendixC/RepeatedTrials.lean <==
import QDM.AppendixC.JointExperiment

/-! Classical retries use the same measurement record. Only fresh Gaussian
randomness is repeated; measurement error is not raised to a power. -/
set_option backward.isDefEq.respectTransparency false
noncomputable section
namespace QDM.RepeatedTrials
open MeasureTheory
open scoped ENNReal

/-- Exact product probability for independent failures, including zero trials. -/
theorem all_failures {X : Type*} [MeasurableSpace X]
    (ν : Measure X) [IsProbabilityMeasure ν] (A : Set X) (L : ℕ) :
    (Measure.pi (fun _ : Fin L => ν)).real {x | ∀ i, x i ∈ A} = (ν.real A)^L := by
  have he : {x : Fin L → X | ∀ i, x i ∈ A} = Set.pi Set.univ (fun _ => A) := by
    ext x
    simp
  rw [measureReal_def, he, Measure.pi_pi]
  simp [measureReal_def]

def prescribedTrials (δ : ℝ) : ℕ := ⌈Real.log (4/δ)/Real.log 4⌉₊

/-- The manuscript's rounded trial count gives failure at most delta/4. -/
theorem prescribed_trial_bound {δ : ℝ} (hδ : 0 < δ) :
    (1/4:ℝ)^(prescribedTrials δ) ≤ δ/4 := by
  have hl : 0 < Real.log (4:ℝ) := Real.log_pos (by norm_num)
  have hc : Real.log (4/δ)/Real.log 4 ≤ (prescribedTrials δ : ℝ) := Nat.le_ceil _
  have hm := (div_le_iff₀ hl).mp hc
  have hn : 0 < (1/4:ℝ)^(prescribedTrials δ) := pow_pos (by norm_num) _
  apply (Real.log_le_log_iff hn (by positivity : 0 < δ/4)).mp
  rw [Real.log_pow, Real.log_div (by norm_num : (1:ℝ) ≠ 0) (by norm_num : (4:ℝ) ≠ 0),
    Real.log_one, Real.log_div hδ.ne' (by norm_num : (4:ℝ) ≠ 0)]
  rw [Real.log_div (by norm_num : (4:ℝ) ≠ 0) hδ.ne'] at hm
  linarith

/-- Record-dependent good trials amplify, but the common first-stage error is
paid once. The event does not presume that a good trial is recognized. -/
theorem joint_retries {Ω X : Type*} [Fintype Ω] [MeasurableSpace Ω]
    [MeasurableSingletonClass Ω] [MeasurableSpace X]
    (μ : Measure Ω) (ν : Measure X) [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    (G : Set Ω) (S : Ω → Set X) (hS : ∀ ω, MeasurableSet (S ω))
    {ε : ℝ} (hε : 0 ≤ ε) (hfirst : μ.real Gᶜ ≤ ε)
    (hsecond : ∀ ω ∈ G, ν.real (S ω)ᶜ ≤ 1/4) (L : ℕ) :
    (μ.prod (Measure.pi (fun _ : Fin L => ν))).real
      {z | ¬(z.1 ∈ G ∧ ∃ i, z.2 i ∈ S z.1)} ≤ ε+(1/4:ℝ)^L := by
  classical
  let A : Set (Ω × (Fin L → X)) := {z | ¬(z.1 ∈ G ∧ ∃ i, z.2 i ∈ S z.1)}
  have hsections (ω : Ω) : MeasurableSet {x | (ω,x) ∈ A} := by
    change MeasurableSet {x : Fin L → X | ¬(ω ∈ G ∧ ∃ i, x i ∈ S ω)}
    measurability
  have hA : MeasurableSet A := by
    have he : A = ⋃ ω, {ω} ×ˢ {x | (ω,x) ∈ A} := by ext z; simp
    rw [he]
    exact MeasurableSet.iUnion (fun ω => (measurableSet_singleton ω).prod (hsections ω))
  apply JointExperiment.joint_failure_bound μ (Measure.pi (fun _ : Fin L => ν))
    G (Set.toFinite G).measurableSet A hA hε (by positivity) hfirst
  intro ω hg
  have he : {x | (ω,x) ∈ A} = {x : Fin L → X | ∀ i, x i ∈ (S ω)ᶜ} := by
    ext x
    simp [A, hg]
  rw [he, all_failures]
  exact pow_le_pow_left₀ (measureReal_nonneg) (hsecond ω hg) L

open JointExperiment MeasuredCommutant GaussianRange BlockCoordinates RandomSeparation

def trialGood {B : ℕ} (w : Witness B) (η : ℝ)
    (y : QuarticNorm.Quartet (2*(4*B)) → ℝ)
    (W : EuclideanSpace ℝ (Fin B) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin B)) : Set (Fin B → ℝ) :=
  {x | ‖measuredDraw y x-physicalCoordinates w (W (WithLp.toLp 2 x))‖ ≤
      8*(16*(Fintype.card (PairedRange.GlobalPair B):ℝ)*η)*Real.sqrt B ∧
    ∀ i j : Fin B, i < j → spacing B ≤ |(rotated W x i-rotated W x j)/Real.sqrt 8|}

/-- Amplification for the actual data-selected frame and physical block draw.
The record is sampled once; all L trials reuse it and have independent normals. -/
theorem physical_retries {Ω : Type*} [Fintype Ω] [MeasurableSpace Ω]
    [MeasurableSingletonClass Ω] (μ : Measure Ω) [IsProbabilityMeasure μ]
    {B : ℕ} (hB : 0 < B) (w : Witness B)
    (Y : Ω → (QuarticNorm.Quartet (2*(4*B)) → ℝ))
    {η ε : ℝ} (hη : 0 ≤ η) (hε : 0 ≤ ε)
    (hprecision : η ≤ 1/((2:ℝ)^22*(Fintype.card (PairedRange.GlobalPair B):ℝ)*(B:ℝ)^3))
    (hfirst : μ.real {ω | ¬commutantAccuracy w η (Y ω)} ≤ ε) :
    ∃ W : Ω → (EuclideanSpace ℝ (Fin B) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin B)),
      ∀ L : ℕ, (μ.prod (Measure.pi (fun _ : Fin L => law B))).real
        {z | ¬(commutantAccuracy w η (Y z.1) ∧
          ∃ i, z.2 i ∈ trialGood w η (Y z.1) (W z.1))} ≤ ε+(1/4:ℝ)^L := by
  classical
  let G : Set Ω := {ω | commutantAccuracy w η (Y ω)}
  have hc : ∀ ω, ∃ W : EuclideanSpace ℝ (Fin B) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin B),
      ω ∈ G → (law B).real (trialGood w η (Y ω) W)ᶜ ≤ 1/4 := by
    intro ω
    by_cases hg : ω ∈ G
    · have hr : commutantAccuracy w η (Y ω) := hg
      obtain ⟨W,_,_,hp⟩ := physical_good_draw hB w (Y ω)
        (learnedCoordinates (Y ω) hr.1) (learned_coordinate_range (Y ω) hr.1)
        hη hr hprecision
      refine ⟨W, fun _ => ?_⟩
      have he : (law B).real (trialGood w η (Y ω) W)ᶜ ≤ 3/32 := by
        simpa only [trialGood, measuredDraw, dite_eq_left hr.1, Set.compl_ofPred] using hp
      exact he.trans (by norm_num)
    · exact ⟨LinearIsometryEquiv.refl ℝ _, fun h => (hg h).elim⟩
  choose W hW using hc
  refine ⟨W, fun L => ?_⟩
  apply joint_retries μ (law B) G (fun ω => trialGood w η (Y ω) (W ω))
    ?_ hε hfirst hW L
  intro ω
  have hm : Measurable (measuredDraw (Y ω)) := by
    unfold measuredDraw
    split_ifs
    · fun_prop
    · exact measurable_const
  unfold trialGood rotated
  measurability

/-- With the original log-rounded retry count, initialization failure is at
most delta/2: delta/4 for acquisition and delta/4 for retries. -/
theorem prescribed_physical_retries {Ω : Type*} [Fintype Ω] [MeasurableSpace Ω]
    [MeasurableSingletonClass Ω] (μ : Measure Ω) [IsProbabilityMeasure μ]
    {B : ℕ} (hB : 0 < B) (w : Witness B)
    (Y : Ω → (QuarticNorm.Quartet (2*(4*B)) → ℝ))
    {η δ : ℝ} (hη : 0 ≤ η) (hδ : 0 < δ)
    (hprecision : η ≤ 1/((2:ℝ)^22*(Fintype.card (PairedRange.GlobalPair B):ℝ)*(B:ℝ)^3))
    (hfirst : μ.real {ω | ¬commutantAccuracy w η (Y ω)} ≤ δ/4) :
    ∃ W : Ω → (EuclideanSpace ℝ (Fin B) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin B)),
      (μ.prod (Measure.pi (fun _ : Fin (prescribedTrials δ) => law B))).real
        {z | ¬(commutantAccuracy w η (Y z.1) ∧
          ∃ i, z.2 i ∈ trialGood w η (Y z.1) (W z.1))} ≤ δ/2 := by
  obtain ⟨W,hw⟩ := physical_retries μ hB w Y hη (by positivity) hprecision hfirst
  refine ⟨W, ?_⟩
  have h := hw (prescribedTrials δ)
  have hb := prescribed_trial_bound hδ
  linarith

open QuarticMeasurement MeasuredRange Measurement

/-- Amplified physical initialization from the original fixed-copy experiment.
Copies are acquired once; the logarithmic retries are classical draws. -/
theorem born_amplified_initialization (B : ℕ) (hB : 0 < B) :
    ∃ (b : Fin (coordinateCount B) → OrthonormalBasis (Fin (outcomeCount B)) ℂ
        (OccupationReadout.FockSpace (4*B)))
      (x : Fin (coordinateCount B) → Fin (outcomeCount B) → ℝ),
      (∀ i k, x i k ∈ Set.Icc (-1 : ℝ) 1) ∧
      ∀ (w : Witness B) (η δ : ℝ),
        0 < η → 0 < δ → δ ≤ 1 →
        η ≤ 1/((2:ℝ)^22*(Fintype.card (PairedRange.GlobalPair B):ℝ)*(B:ℝ)^3) →
        let K := prescribedShots (coordinateCount B) η δ
        ∃ W : ((Fin (coordinateCount B) × Fin K) → Fin (outcomeCount B)) →
          (EuclideanSpace ℝ (Fin B) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin B)),
          ((copyLaw K (targetState w) b).prod
            (Measure.pi (fun _ : Fin (prescribedTrials δ) => law B))).real
            {z | ¬(commutantAccuracy w η (observedVector x z.1) ∧
              ∃ i, z.2 i ∈ trialGood w η (observedVector x z.1) (W z.1))} ≤ δ/2 ∧
          (coordinateCount B:ℝ)*K ≤
            2*(coordinateCount B:ℝ)^2/η^2*Real.log (8*coordinateCount B/δ)+coordinateCount B := by
  obtain ⟨b,x,hx,h⟩ := born_commutant_recovery B hB
  refine ⟨b,x,hx,?_⟩
  intro w η δ hη hδ hδ1 hp
  have hb := h w η δ hη hδ hδ1 hp
  have hfirst : (copyLaw (prescribedShots (coordinateCount B) η δ) (targetState w) b).real
      {ω | ¬commutantAccuracy w η (observedVector x ω)} ≤ δ/4 := by
    apply le_trans (measureReal_mono ?_) hb.1
    intro ω hω hgood
    exact hω hgood.2
  obtain ⟨W,hw⟩ := prescribed_physical_retries
    (copyLaw (prescribedShots (coordinateCount B) η δ) (targetState w) b)
    hB w (observedVector x) hη.le hδ hp hfirst
  exact ⟨W,hw,hb.2⟩

end QDM.RepeatedTrials


==> anc/lean/QDM/AppendixC/SharpAlignment.lean <==
import QDM.AppendixC.ProjectionAlignment

/-! Polar alignment with the sharp squared leakage bound needed for
Frobenius frame errors. Exact frames are constructed only for analysis. -/
noncomputable section
namespace QDM.ProjectionAlignment
open SpectralRecovery
open scoped InnerProductSpace
variable {E F : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E] [NormedAddCommGroup F] [InnerProductSpace ℝ F]
  [FiniteDimensional ℝ F]

/-- Normalization costs no more squared error than the norm lost by the
projection, coefficient by coefficient in the Gram eigenbasis. -/
theorem normalization_squared_error (T : F →L[ℝ] E)
    (hspec : ∀ i, 0 < (gram_symmetric T).eigenvalues rfl i ∧
      (gram_symmetric T).eigenvalues rfl i ≤ 1) (v : F) :
    ‖aligned T v-T v‖^2 ≤ ‖v‖^2-‖T v‖^2 := by
  change ‖T (normalizer T v)-T v‖^2 ≤ _
  rw [← map_sub, gram_norm, gram_norm,
    norm_sq_coordinates ((gram_symmetric T).eigenvectorBasis rfl), ← Finset.sum_sub_distrib]
  apply Finset.sum_le_sum
  intro i _
  let ell := (gram_symmetric T).eigenvalues rfl i
  let x := ((gram_symmetric T).eigenvectorBasis rfl).repr v i
  have hl : 0 < ell := (hspec i).1
  have hu : ell ≤ 1 := (hspec i).2
  have hr := Real.sq_sqrt hl.le
  have hrpos := Real.sqrt_pos.mpr hl
  have hr1 : Real.sqrt ell ≤ 1 := by nlinarith
  have hroot : (1-Real.sqrt ell)^2 ≤ 1-ell := by nlinarith
  have he : ell*((Real.sqrt ell)⁻¹*x-x)^2 = (1-Real.sqrt ell)^2*x^2 := by
    field_simp
    rw [hr]
  simp only [map_sub, PiLp.sub_apply, normalizer, diagonalMap_repr]
  change ell*((Real.sqrt ell)⁻¹*x-x)^2 ≤ x^2-ell*x^2
  rw [he]
  have hh := mul_le_mul_of_nonneg_right hroot (sq_nonneg x)
  nlinarith

/-- The normalized projected frame moves by at most twice the squared
projection leakage. This retains the sharp Frobenius constant after summing. -/
theorem aligned_squared_error (P : E →L[ℝ] E) (I : F →ₗᵢ[ℝ] E)
    (hP : P.toLinearMap.IsSymmetric) (hPP : ∀ v, P (P v) = P v)
    (hspec : ∀ i, 0 < (gram_symmetric (P.comp I.toContinuousLinearMap)).eigenvalues rfl i ∧
      (gram_symmetric (P.comp I.toContinuousLinearMap)).eigenvalues rfl i ≤ 1)
    (v : F) :
    ‖aligned (P.comp I.toContinuousLinearMap) v-I v‖^2 ≤
      2*‖I v-P (I v)‖^2 := by
  let T := P.comp I.toContinuousLinearMap
  have hnorm := normalization_squared_error T hspec v
  have hp := projection_pythagoras P hP hPP (I v)
  rw [I.norm_map] at hp
  have hfixed : P (aligned T v) = aligned T v := hPP (I (normalizer T v))
  have he := projection_pythagoras P hP hPP (aligned T v-I v)
  rw [map_sub, hfixed] at he
  have hd : aligned T v-I v-(aligned T v-P (I v)) = -(I v-P (I v)) := by abel
  rw [hd, norm_neg] at he
  change ‖aligned T v-P (I v)‖^2 ≤ ‖v‖^2-‖P (I v)‖^2 at hnorm
  nlinarith

/-- A nearby orthogonal subspace has an explicitly normalized exact frame
with the sharp squared error, without a supplied aligned frame. -/
theorem exists_sharp_aligned_embedding (P : E →L[ℝ] E) (I : F →ₗᵢ[ℝ] E)
    (hP : P.toLinearMap.IsSymmetric) (hPP : ∀ v, P (P v) = P v)
    {β : ℝ} (hβ : 0 ≤ β) (hβ1 : β < 1)
    (herr : ∀ v, ‖P (I v)-I v‖ ≤ β*‖v‖) :
    ∃ U : F →ₗᵢ[ℝ] E, (∀ v, P (U v) = U v) ∧
      ∀ v, ‖U v-I v‖^2 ≤ 2*‖I v-P (I v)‖^2 := by
  let T := P.comp I.toContinuousLinearMap
  have hs := projected_spectrum P I hP hPP hβ herr
  have hpos : ∀ i, 0 < (gram_symmetric T).eigenvalues rfl i := by
    intro i
    have hi := (hs i).1
    change 1-β^2 ≤ (gram_symmetric T).eigenvalues rfl i at hi
    nlinarith
  let U : F →ₗᵢ[ℝ] E :=
    { toLinearMap := aligned T
      norm_map' := aligned_norm T hpos }
  refine ⟨U, ?_, ?_⟩
  · intro v
    exact hPP (I (normalizer T v))
  · intro v
    exact aligned_squared_error P I hP hPP (fun i => ⟨hpos i, (hs i).2⟩) v

/-- Summing leakage over an orthonormal frame is the squared Frobenius
norm of leakage from its range projector. This is rectangular trace cyclicity. -/
theorem frame_leakage_sum {ι : Type*} [Fintype ι]
    (b : OrthonormalBasis ι ℝ F) (I : F →ₗᵢ[ℝ] E) (A : E →ₗ[ℝ] E) :
    (∑ i, ‖A (I (b i))‖^2) =
      hsSq (A*(I.toLinearMap.comp I.toLinearMap.adjoint)) := by
  let J := I.toLinearMap
  let T := A.comp J
  have hi : J.adjoint.comp J = LinearMap.id := I.adjoint_comp_self'
  have he : (A*(J.comp J.adjoint)).adjoint*(A*(J.comp J.adjoint)) =
      J.comp ((T.adjoint.comp T).comp J.adjoint) := by
    simp only [T, Module.End.mul_eq_comp, LinearMap.adjoint_comp,
      LinearMap.adjoint_adjoint, LinearMap.comp_assoc]
  rw [hsSq, he, ← LinearMap.trace_comp_comm' J ((T.adjoint.comp T).comp J.adjoint)]
  rw [LinearMap.comp_assoc, hi, LinearMap.comp_id,
    LinearMap.trace_eq_sum_inner _ b]
  apply Finset.sum_congr rfl
  intro i _
  change ‖A (I (b i))‖^2 = inner ℝ (b i) (T.adjoint (T (b i)))
  rw [LinearMap.adjoint_inner_right, real_inner_self_eq_norm_sq]
  rfl

/-- Equal-rank nearby spectral projectors admit an onto aligned frame whose
squared Frobenius displacement is no larger than their projector distance. -/
theorem sharp_frame_error {ι κ : Type*} [Fintype ι] [DecidableEq ι]
    [Fintype κ] [DecidableEq κ]
    (b : OrthonormalBasis ι ℝ E) (s : Finset ι)
    (c : OrthonormalBasis κ ℝ E) (t : Finset κ)
    (I : F →ₗᵢ[ℝ] E)
    (hI : projector c t = I.toLinearMap.comp I.toLinearMap.adjoint)
    (hrank : Module.finrank ℝ (projector b s).range =
      Module.finrank ℝ (projector c t).range)
    {β : ℝ} (hβ : 0 ≤ β) (hβ1 : β < 1)
    (herr : ‖(projector b s-projector c t).toContinuousLinearMap‖ ≤ β) :
    ∃ U : F →ₗᵢ[ℝ] E, U.toLinearMap.range = (projector b s).range ∧
      ∀ d : OrthonormalBasis (Fin (Module.finrank ℝ F)) ℝ F,
        (∑ i, ‖U (d i)-I (d i)‖^2) ≤ hsSq (projector b s-projector c t) := by
  let P := (projector b s).toContinuousLinearMap
  have hfix (v : F) : projector c t (I v) = I v := by
    rw [hI]
    have hi := congrArg (fun A : F →ₗ[ℝ] F => A v) I.adjoint_comp_self'
    change I (I.toLinearMap.adjoint (I v)) = I v
    exact congrArg I hi
  have he (v : F) : ‖P (I v)-I v‖ ≤ β*‖v‖ := by
    have hh := ((projector b s-projector c t).toContinuousLinearMap.le_opNorm (I v)).trans
      (mul_le_mul_of_nonneg_right herr (norm_nonneg _))
    change ‖projector b s (I v)-projector c t (I v)‖ ≤ β*‖I v‖ at hh
    change ‖projector b s (I v)-I v‖ ≤ β*‖v‖
    simpa only [hfix, I.norm_map] using hh
  obtain ⟨U,hu,herrU⟩ := exists_sharp_aligned_embedding P I
    (diagonalMap_symmetric b _) (projector_idempotent b s) hβ hβ1 he
  have hr : (projector c t).range = I.toLinearMap.range := by
    apply le_antisymm
    · rintro v ⟨w,rfl⟩
      rw [hI]
      exact ⟨I.toLinearMap.adjoint w,rfl⟩
    · rintro v ⟨w,rfl⟩
      exact ⟨I w,hfix w⟩
  refine ⟨U, ?_, ?_⟩
  · apply Submodule.eq_of_le_of_finrank_eq
    · rintro v ⟨w,rfl⟩
      exact ⟨U w,hu w⟩
    · rw [LinearMap.finrank_range_of_inj U.injective]
      rw [hr, LinearMap.finrank_range_of_inj I.injective] at hrank
      exact hrank.symm
  · intro d
    calc
      _ ≤ ∑ i, 2*‖I (d i)-P (I (d i))‖^2 := by
        apply Finset.sum_le_sum
        intro i _
        exact herrU (d i)
      _ = 2*hsSq ((1-projector b s)*projector c t) := by
        rw [← Finset.mul_sum, hI, ← frame_leakage_sum d I (1-projector b s)]
        rfl
      _ = hsSq (projector b s-projector c t) :=
        (projector_distance_identity b s c t hrank).symm

/-- A symmetric idempotent equals the frame projector of its range
inclusion. Thus the frame hypothesis above has a canonical construction. -/
theorem range_frame_projector (Q : E →ₗ[ℝ] E) (hQ : Q.IsSymmetric)
    (hQQ : ∀ v, Q (Q v) = Q v) :
    Q = Q.range.subtype.comp Q.range.subtype.adjoint := by
  let I := Q.range.subtype
  ext x
  have hx : I.adjoint x = (⟨Q x, ⟨x,rfl⟩⟩ : Q.range) := by
    apply ext_inner_left ℝ
    intro v
    rw [LinearMap.adjoint_inner_right]
    change inner ℝ (v:E) x = inner ℝ (v:E) (Q x)
    rw [← hQ]
    have hv : Q (v:E) = v := by
      obtain ⟨w,hw⟩ := v.property
      rw [← hw, hQQ]
    rw [hv]
  change Q x = I (I.adjoint x)
  rw [hx]
  rfl

end QDM.ProjectionAlignment


==> anc/lean/QDM/AppendixC/SortedBlocks.lean <==
import QDM.AppendixC.BlockSpectrum
noncomputable section
open QDM.SpectralRecovery
open scoped InnerProductSpace
namespace QDM.BlockSpectrum
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E]
/-- An explicit eigenbasis exhausts the intrinsic spectrum. -/
theorem eigenvalue_from_basis {ι : Type*} [Fintype ι] [DecidableEq ι]
    (H : E →ₗ[ℝ] E) (hH : H.IsSymmetric) (b : OrthonormalBasis ι ℝ E)
    (d : ι → ℝ) (hb : ∀ i, H (b i) = d i • b i)
    (j : Fin (Module.finrank ℝ E)) :
    ∃ i, hH.eigenvalues rfl j = d i := by
  let v := hH.eigenvectorBasis rfl j
  have hv : v ∈ Module.End.eigenspace H (hH.eigenvalues rfl j) :=
    Module.End.mem_eigenspace_iff.mpr (hH.apply_eigenvectorBasis rfl j)
  rw [eigenspace_in_basis H b d hb] at hv
  obtain ⟨w,hw⟩ := hv
  by_contra hn
  push Not at hn
  have hz : v = 0 := by
    rw [← hw]
    apply b.repr.injective
    ext i
    simp only [projector_repr, map_zero, PiLp.zero_apply,
      Finset.mem_filter, Finset.mem_univ, true_and]
    exact ite_eq_right (Ne.symm (hn i))
  have hvnorm : ‖v‖ = 1 := (hH.eigenvectorBasis rfl).norm_eq_one j
  simp [hz] at hvnorm
/-- Counting any collection of equal-multiplicity spectral fibers reduces
to counting their distinct coefficients. -/
theorem fiber_count {β : Type*} [Fintype β] [DecidableEq β] {n k : ℕ}
    (f : Fin n → ℝ) (a : β → ℝ) (ha : Function.Injective a)
    (hex : ∀ i, ∃ c, f i = a c)
    (hcard : ∀ c, (Finset.univ.filter (fun i => f i = a c)).card = k)
    (P : ℝ → Prop) [DecidablePred P] :
    (Finset.univ.filter (fun i => P (f i))).card =
      k*(Finset.univ.filter (fun c => P (a c))).card := by
  classical
  let t := Finset.univ.filter (fun c => P (a c))
  let fiber (c : β) := Finset.univ.filter (fun i => f i = a c)
  have he : Finset.univ.filter (fun i => P (f i)) = t.biUnion fiber := by
    ext i
    simp only [Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_biUnion,
      t, fiber]
    constructor
    · intro hp
      obtain ⟨c,hc⟩ := hex i
      exact ⟨c, by simpa [hc] using hp, hc⟩
    · rintro ⟨c,hp,hc⟩
      simpa [hc] using hp
  have hd : (t : Set β).PairwiseDisjoint fiber := by
    intro c _ d _ hcd
    apply Finset.disjoint_left.mpr
    intro i hi hj
    have hc : f i = a c := (Finset.mem_filter.mp hi).2
    have hd : f i = a d := (Finset.mem_filter.mp hj).2
    exact hcd (ha (hc.symm.trans hd))
  rw [he, Finset.card_biUnion hd]
  simp only [fiber, hcard, Finset.sum_const, smul_eq_mul]
  exact Nat.mul_comm _ _

/-- In a decreasing spectrum with constant multiplicity k, each exact
coefficient occupies the consecutive group determined by its rank. -/
theorem consecutive_fiber {β : Type*} [Fintype β] [DecidableEq β] {n k : ℕ}
    (f : Fin n → ℝ) (hf : Antitone f) (a : β → ℝ) (ha : Function.Injective a)
    (hex : ∀ i, ∃ c, f i = a c)
    (hcard : ∀ c, (Finset.univ.filter (fun i => f i = a c)).card = k)
    (c : β) (i : Fin n) :
    f i = a c ↔
      k*(Finset.univ.filter (fun d => a c < a d)).card ≤ i.val ∧
      i.val < k*((Finset.univ.filter (fun d => a c < a d)).card+1) := by
  classical
  have hgt := fiber_count f a ha hex hcard (fun x => a c < x)
  have hge := fiber_count f a ha hex hcard (fun x => a c ≤ x)
  have he : Finset.univ.filter (fun d => a c ≤ a d) =
      insert c (Finset.univ.filter (fun d => a c < a d)) := by
    ext d
    simp only [Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_insert]
    constructor
    · intro h
      rcases eq_or_lt_of_le h with h | h
      · exact Or.inl (ha h).symm
      · exact Or.inr h
    · rintro (rfl | h)
      · exact le_refl _
      · exact h.le
  have hn : c ∉ Finset.univ.filter (fun d => a c < a d) := by simp
  rw [he, Finset.card_insert_of_notMem hn] at hge
  have hu := (Tuple.lt_card_ge_iff_apply_ge_of_antitone (j := i) (a := a c) hf)
  have hl := (Tuple.lt_card_gt_iff_apply_gt_of_antitone (j := i) (a := a c) hf)
  rw [hge] at hu
  rw [hgt] at hl
  constructor
  · intro hi
    constructor
    · by_contra! hn
      have hh := hl.mp hn
      linarith
    · exact hu.mpr (by rw [hi])
  · rintro ⟨hlo,hhi⟩
    have he := hu.mp hhi
    have hn : ¬ a c < f i := by
      intro h
      have hh := hl.mpr h
      omega
    exact le_antisymm (le_of_not_gt hn) he

/-- The physical block eigenbasis determines exactly which consecutive
sorted indices belong to each block. -/
theorem eightfold_sorted_indices {β : Type*} [Fintype β] [DecidableEq β]
    (H : E →ₗ[ℝ] E) (hH : H.IsSymmetric)
    (b : OrthonormalBasis (β × Fin 8) ℝ E) (a : β → ℝ)
    (ha : Function.Injective a) (hb : ∀ i, H (b i) = a i.1 • b i)
    (c : β) (i : Fin (Module.finrank ℝ E)) :
    hH.eigenvalues rfl i = a c ↔
      8*(Finset.univ.filter (fun d => a c < a d)).card ≤ i.val ∧
      i.val < 8*((Finset.univ.filter (fun d => a c < a d)).card+1) := by
  apply consecutive_fiber _ (hH.eigenvalues_antitone rfl) a ha
  · intro j
    obtain ⟨⟨d,l⟩,hd⟩ := eigenvalue_from_basis H hH b (fun p => a p.1) hb j
    exact ⟨d,hd⟩
  · exact eightfold_sorted_count H hH b a ha hb

/-- A noisy centered spectral window is exactly the data-defined group of
eight consecutive sorted eigenvectors. The coefficient rank only matches
the unknown exact block to one of the groups already chosen by the learner. -/
theorem eightfold_noisy_projector {β : Type*} [Fintype β] [DecidableEq β]
    (H K : E →L[ℝ] E)
    (hH : H.toLinearMap.IsSymmetric) (hK : K.toLinearMap.IsSymmetric)
    (b : OrthonormalBasis (β × Fin 8) ℝ E) (a : β → ℝ)
    (ha : Function.Injective a) (hb : ∀ i, H (b i) = a i.1 • b i)
    {Δ τ : ℝ} (hτ : 0 ≤ τ) (hsep : 2*τ < Δ) (herr : ‖K-H‖ ≤ τ)
    (hgap : ∀ c d, c ≠ d → Δ ≤ |a d-a c|) (c : β) :
    1-spectralCut (K.toLinearMap-a c • LinearMap.id)
      (hK.sub (LinearMap.IsSymmetric.smul (by simp) LinearMap.IsSymmetric.id))
      (Δ/2) = projector (hK.eigenvectorBasis rfl)
        (Finset.univ.filter (fun i : Fin (Module.finrank ℝ E) =>
          8*(Finset.univ.filter (fun d => a c < a d)).card ≤ i.val ∧
          i.val < 8*((Finset.univ.filter (fun d => a c < a d)).card+1))) := by
  apply centered_cluster_projector H K hH hK _ hτ hsep herr
  · intro i hi
    exact (eightfold_sorted_indices H.toLinearMap hH b a ha hb c i).mpr
      (Finset.mem_filter.mp hi).2
  · intro i hi
    obtain ⟨⟨d,l⟩,hd⟩ := eigenvalue_from_basis H.toLinearMap hH b (fun p => a p.1) hb i
    have hcd : c ≠ d := by
      intro he
      apply hi
      apply Finset.mem_filter.mpr
      refine ⟨Finset.mem_univ _, ?_⟩
      apply (eightfold_sorted_indices H.toLinearMap hH b a ha hb c i).mp
      simpa [he] using hd
    rw [hd]
    exact hgap c d hcd

/-- The zero-width centered window of an exact block matrix is its
physical block projector. -/
theorem exact_block_projector {β : Type*} [Fintype β] [DecidableEq β]
    (H : E →ₗ[ℝ] E) (hH : H.IsSymmetric)
    (b : OrthonormalBasis (β × Fin 8) ℝ E) (a : β → ℝ)
    (ha : Function.Injective a) (hb : ∀ i, H (b i) = a i.1 • b i) (c : β) :
    1-spectralCut (H-a c • LinearMap.id)
      (hH.sub (LinearMap.IsSymmetric.smul (by simp) LinearMap.IsSymmetric.id)) 0 =
      projector b (Finset.univ.filter (fun i => i.1 = c)) := by
  rw [centered_spectralCut H (a c) 0 _ b (fun i => a i.1) hb]
  apply b.toBasis.ext
  intro i
  change b i-projector b _ (b i) = projector b _ (b i)
  rw [projector_basis, projector_basis]
  simp only [Finset.mem_filter, Finset.mem_univ, true_and, abs_pos, sub_ne_zero,
    ne_eq, ha.eq_iff]
  by_cases hi : i.1 = c <;> simp [hi]

/-- The actual consecutive noisy eight-vector group approximates the exact
physical block, with the manuscript's dimension-free operator error. -/
theorem noisy_block_error {β : Type*} [Fintype β] [DecidableEq β]
    (H K : E →L[ℝ] E)
    (hH : H.toLinearMap.IsSymmetric) (hK : K.toLinearMap.IsSymmetric)
    (b : OrthonormalBasis (β × Fin 8) ℝ E) (a : β → ℝ)
    (ha : Function.Injective a) (hb : ∀ i, H (b i) = a i.1 • b i)
    {Δ τ : ℝ} (hτ : 0 ≤ τ) (hsep : 2*τ < Δ) (herr : ‖K-H‖ ≤ τ)
    (hgap : ∀ c d, c ≠ d → Δ ≤ |a d-a c|) (c : β) :
    let Q := projector (hK.eigenvectorBasis rfl)
      (Finset.univ.filter (fun i : Fin (Module.finrank ℝ E) =>
        8*(Finset.univ.filter (fun d => a c < a d)).card ≤ i.val ∧
        i.val < 8*((Finset.univ.filter (fun d => a c < a d)).card+1)))
    let P := projector b (Finset.univ.filter (fun i => i.1 = c))
    ‖(Q-P).toContinuousLinearMap‖ ≤ 4*τ/Δ := by
  let Hc := H-a c • ContinuousLinearMap.id ℝ E
  let Kc := K-a c • ContinuousLinearMap.id ℝ E
  have hHc : Hc.toLinearMap.IsSymmetric :=
    hH.sub (LinearMap.IsSymmetric.smul (by simp) LinearMap.IsSymmetric.id)
  have hKc : Kc.toLinearMap.IsSymmetric :=
    hK.sub (LinearMap.IsSymmetric.smul (by simp) LinearMap.IsSymmetric.id)
  have hbc (i) : Hc (b i) = (a i.1-a c) • b i := by
    change H (b i)-a c • b i = _
    rw [hb, sub_smul]
  have hgc (i) (hi : hHc.eigenvalues rfl i ≠ 0) :
      Δ ≤ |hHc.eigenvalues rfl i| := by
    obtain ⟨⟨d,l⟩,hd⟩ := eigenvalue_from_basis Hc.toLinearMap hHc b
      (fun p => a p.1-a c) hbc i
    rw [hd]
    have hcd : c ≠ d := by intro h; subst d; simp [hd] at hi
    exact hgap c d hcd
  have he : ‖Kc-Hc‖ ≤ τ := by
    simpa only [Hc, Kc, sub_sub_sub_cancel_right] using herr
  have hs := (spectral_subspace_recovery Hc Kc hHc hKc hτ
    (show τ < Δ/2 by linarith) (show Δ/2+τ < Δ by linarith) he hgc).2
  have hp := exact_block_projector H.toLinearMap hH b a ha hb c
  have hq := eightfold_noisy_projector H K hH hK b a ha hb hτ hsep herr hgap c
  dsimp only
  rw [← hp, ← hq]
  have hdiff : (1-spectralCut Kc.toLinearMap hKc (Δ/2))-
      (1-spectralCut Hc.toLinearMap hHc 0) =
      -(spectralCut Kc.toLinearMap hKc (Δ/2)-spectralCut Hc.toLinearMap hHc 0) := by abel
  change ‖((1-spectralCut Kc.toLinearMap hKc (Δ/2))-
    (1-spectralCut Hc.toLinearMap hHc 0)).toContinuousLinearMap‖ ≤ _
  rw [hdiff]
  change ‖-(spectralCut Kc.toLinearMap hKc (Δ/2)-
    spectralCut Hc.toLinearMap hHc 0).toContinuousLinearMap‖ ≤ _
  rw [norm_neg]
  apply hs.trans
  have hΔ : 0 < Δ := by linarith
  have hdt : 0 < Δ-τ := by linarith
  have hr : τ/(Δ-τ) ≤ 2*τ/Δ := by
    apply (div_le_div_iff₀ hdt hΔ).mpr
    nlinarith
  calc
    τ/(Δ-τ)+2*τ/Δ ≤ 2*τ/Δ+2*τ/Δ := by linarith
    _ = 4*τ/Δ := by ring

/-- Equal-rank projector error has squared Frobenius norm at most twice
the rank times its squared operator error; no ambient-dimension factor. -/
theorem projector_hs_bound {ι κ : Type*} [Fintype ι] [DecidableEq ι]
    [Fintype κ] [DecidableEq κ]
    (b : OrthonormalBasis ι ℝ E) (s : Finset ι)
    (c : OrthonormalBasis κ ℝ E) (t : Finset κ) (hrank : s.card = t.card)
    {α : ℝ} (hα : 0 ≤ α)
    (herr : ‖(projector b s-projector c t).toContinuousLinearMap‖ ≤ α) :
    hsSq (projector b s-projector c t) ≤ 2*(t.card:ℝ)*α^2 := by
  have hr : Module.finrank ℝ (projector b s).range =
      Module.finrank ℝ (projector c t).range := by
    rw [QDM.OrderedSpectrum.projector_rank, QDM.OrderedSpectrum.projector_rank, hrank]
  rw [projector_distance_identity b s c t hr, hsSq_coordinates _ c]
  have hsum : (∑ i, ‖((1-projector b s)*projector c t) (c i)‖^2) ≤
      (t.card:ℝ)*α^2 := by
    calc
      _ ≤ ∑ i, if i ∈ t then α^2 else 0 := by
        apply Finset.sum_le_sum
        intro i _
        by_cases hi : i ∈ t
        · rw [ite_eq_left hi]
          have he : ((1-projector b s)*projector c t) (c i) =
              -((projector b s-projector c t) (c i)) := by
            change projector c t (c i)-projector b s (projector c t (c i)) =
              -(projector b s (c i)-projector c t (c i))
            rw [projector_basis]
            simp only [ite_eq_left hi]
            abel
          rw [he, norm_neg]
          have hn := ((projector b s-projector c t).toContinuousLinearMap.le_opNorm (c i)).trans
            (mul_le_mul_of_nonneg_right herr (norm_nonneg _))
          rw [c.norm_eq_one, mul_one] at hn
          change ‖(projector b s-projector c t) (c i)‖ ≤ α at hn
          nlinarith [norm_nonneg ((projector b s-projector c t) (c i))]
        · rw [ite_eq_right hi]
          change ‖(1-projector b s) (projector c t (c i))‖^2 ≤ 0
          rw [projector_basis]
          simp [hi]
      _ = (t.card:ℝ)*α^2 := by simp
  nlinarith

end QDM.BlockSpectrum


==> anc/lean/QDM/AppendixC/SpectralRecovery.lean <==
import Mathlib.Analysis.InnerProductSpace.Spectrum
import Mathlib.Analysis.InnerProductSpace.PiL2
import Mathlib.Analysis.InnerProductSpace.Trace
import Mathlib.Analysis.InnerProductSpace.Adjoint
import Mathlib.LinearAlgebra.Dimension.Finrank
import Mathlib.Tactic

/-!
# Spectral threshold recovery

Finite-dimensional real self-adjoint operators, as used for the quartic
flattening and commutant in Appendix C. Spectral projectors are constructed
from orthonormal eigenbases; the unknown frame is not supplied to the decoder.
-/

noncomputable section
namespace QDM.SpectralRecovery
open scoped InnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
variable {ι : Type*} [Fintype ι] [DecidableEq ι]

def diagonalMap (b : OrthonormalBasis ι ℝ E) (d : ι → ℝ) : E →ₗ[ℝ] E :=
  ∑ i, d i • (InnerProductSpace.rankOne ℝ (b i) (b i)).toLinearMap

theorem diagonalMap_repr (b : OrthonormalBasis ι ℝ E) (d : ι → ℝ) (v : E) (i : ι) :
    b.repr (diagonalMap b d v) i = d i * b.repr v i := by
  simp [diagonalMap, InnerProductSpace.rankOne_apply, OrthonormalBasis.repr_apply_apply,
    Pi.single_apply, mul_ite]

omit [DecidableEq ι] in
theorem diagonalMap_symmetric (b : OrthonormalBasis ι ℝ E) (d : ι → ℝ) :
    (diagonalMap b d).IsSymmetric := by
  intro v w
  simp only [diagonalMap, LinearMap.sum_apply, LinearMap.smul_apply,
    ContinuousLinearMap.coe_coe, InnerProductSpace.rankOne_apply,
    sum_inner, inner_sum, real_inner_smul_left, inner_smul_right]
  apply Finset.sum_congr rfl
  intro i _
  rw [real_inner_comm v (b i)]
  ring

omit [DecidableEq ι] in
theorem norm_sq_coordinates (b : OrthonormalBasis ι ℝ E) (v : E) :
    ‖v‖ ^ 2 = ∑ i, (b.repr v i) ^ 2 := by
  rw [← b.repr.norm_map v, EuclideanSpace.norm_sq_eq]
  simp

def projector (b : OrthonormalBasis ι ℝ E) (s : Finset ι) : E →ₗ[ℝ] E :=
  diagonalMap b (fun i => if i ∈ s then 1 else 0)

theorem projector_repr (b : OrthonormalBasis ι ℝ E) (s : Finset ι) (v : E) (i : ι) :
    b.repr (projector b s v) i = if i ∈ s then b.repr v i else 0 := by
  simp only [projector, diagonalMap_repr]
  split_ifs <;> simp

theorem projector_basis (b : OrthonormalBasis ι ℝ E) (s : Finset ι) (i : ι) :
    projector b s (b i) = if i ∈ s then b i else 0 := by
  apply b.repr.injective
  ext j
  simp only [projector_repr]
  by_cases hi : i ∈ s <;> by_cases hji : j = i <;> simp_all

theorem projector_idempotent (b : OrthonormalBasis ι ℝ E) (s : Finset ι) (v : E) :
    projector b s (projector b s v) = projector b s v := by
  apply b.repr.injective
  ext i
  simp only [projector_repr]
  split_ifs <;> rfl

theorem projector_pythagoras (b : OrthonormalBasis ι ℝ E) (s : Finset ι) (v : E) :
    ‖projector b s v‖ ^ 2 + ‖v - projector b s v‖ ^ 2 = ‖v‖ ^ 2 := by
  simp only [norm_sq_coordinates b, map_sub, PiLp.sub_apply, projector_repr]
  rw [← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro i _
  split_ifs <;> ring

theorem projector_contracts (b : OrthonormalBasis ι ℝ E) (s : Finset ι) (v : E) :
    ‖projector b s v‖ ≤ ‖v‖ ∧ ‖v - projector b s v‖ ≤ ‖v‖ := by
  have h := projector_pythagoras b s v
  constructor <;> nlinarith [norm_nonneg v, norm_nonneg (projector b s v),
    norm_nonneg (v - projector b s v), sq_nonneg ‖projector b s v‖,
    sq_nonneg ‖v - projector b s v‖]

theorem diagonal_norm_lower (b : OrthonormalBasis ι ℝ E) (d : ι → ℝ)
    (v : E) {a : ℝ} (ha : 0 ≤ a)
    (hd : ∀ i, b.repr v i ≠ 0 → a ≤ |d i|) :
    a * ‖v‖ ≤ ‖diagonalMap b d v‖ := by
  have hs : a ^ 2 * ‖v‖ ^ 2 ≤ ‖diagonalMap b d v‖ ^ 2 := by
    simp only [norm_sq_coordinates b, diagonalMap_repr, Finset.mul_sum, mul_pow]
    apply Finset.sum_le_sum
    intro i _
    by_cases hv : b.repr v i = 0
    · simp [hv]
    · have hh : a ^ 2 ≤ d i ^ 2 := by nlinarith [hd i hv, sq_abs (d i), abs_nonneg (d i)]
      exact mul_le_mul_of_nonneg_right hh (sq_nonneg _)
  nlinarith [norm_nonneg (diagonalMap b d v), norm_nonneg v,
    mul_nonneg ha (norm_nonneg v)]

theorem diagonal_norm_upper (b : OrthonormalBasis ι ℝ E) (d : ι → ℝ)
    (v : E) {a : ℝ} (ha : 0 ≤ a)
    (hd : ∀ i, b.repr v i ≠ 0 → |d i| ≤ a) :
    ‖diagonalMap b d v‖ ≤ a * ‖v‖ := by
  have hs : ‖diagonalMap b d v‖ ^ 2 ≤ a ^ 2 * ‖v‖ ^ 2 := by
    simp only [norm_sq_coordinates b, diagonalMap_repr, Finset.mul_sum, mul_pow]
    apply Finset.sum_le_sum
    intro i _
    by_cases hv : b.repr v i = 0
    · simp [hv]
    · have hh : d i ^ 2 ≤ a ^ 2 := by nlinarith [hd i hv, sq_abs (d i), abs_nonneg (d i)]
      exact mul_le_mul_of_nonneg_right hh (sq_nonneg _)
  nlinarith [norm_nonneg (diagonalMap b d v), norm_nonneg v,
    mul_nonneg ha (norm_nonneg v)]

variable [FiniteDimensional ℝ E]

def spectralCut (H : E →ₗ[ℝ] E) (hH : H.IsSymmetric) (θ : ℝ) : E →ₗ[ℝ] E :=
  projector (hH.eigenvectorBasis rfl) {i | θ < |hH.eigenvalues rfl i|}

theorem spectral_diagonal (H : E →ₗ[ℝ] E) (hH : H.IsSymmetric) :
    H = diagonalMap (hH.eigenvectorBasis rfl) (hH.eigenvalues rfl) := by
  ext v
  apply (hH.eigenvectorBasis rfl).repr.injective
  ext i
  rw [diagonalMap_repr, hH.eigenvectorBasis_apply_self_apply]
  rfl

/-- The selected space and its complement have the advertised norm bounds.
These follow from the actual eigenbasis, not from a supplied projector. -/
theorem spectral_cut_bounds (H : E →ₗ[ℝ] E) (hH : H.IsSymmetric)
    {θ : ℝ} (hθ : 0 ≤ θ) (v : E) :
    θ * ‖spectralCut H hH θ v‖ ≤ ‖H (spectralCut H hH θ v)‖ ∧
    ‖H (v - spectralCut H hH θ v)‖ ≤ θ * ‖v - spectralCut H hH θ v‖ := by
  let b := hH.eigenvectorBasis rfl
  have he (u : E) : H u = diagonalMap (hH.eigenvectorBasis rfl) (hH.eigenvalues rfl) u :=
    congrArg (fun A : E →ₗ[ℝ] E => A u) (spectral_diagonal H hH)
  constructor
  · rw [he]
    apply diagonal_norm_lower b _ _ hθ
    intro i hi
    have hp := projector_repr b {j | θ < |hH.eigenvalues rfl j|} v i
    change b.repr (spectralCut H hH θ v) i = _ at hp
    by_cases hh : θ < |hH.eigenvalues rfl i|
    · exact hh.le
    · simp [hh] at hp
      exact (hi hp).elim
  · rw [he]
    apply diagonal_norm_upper b _ _ hθ
    intro i hi
    have hp := projector_repr b {j | θ < |hH.eigenvalues rfl j|} v i
    change b.repr (spectralCut H hH θ v) i = _ at hp
    by_contra hn
    have hh : θ < |hH.eigenvalues rfl i| := lt_of_not_ge hn
    simp [hh] at hp
    apply hi
    simp only [map_sub, PiLp.sub_apply, hp, sub_self]

theorem spectral_support (H : E →ₗ[ℝ] E) (hH : H.IsSymmetric) (v : E) :
    H (spectralCut H hH 0 v) = H v ∧
      spectralCut H hH 0 (H v) = H v := by
  let b := hH.eigenvectorBasis rfl
  constructor
  all_goals
    apply b.repr.injective
    ext i
    simp only [hH.eigenvectorBasis_apply_self_apply, spectralCut, projector_repr, b,
      Finset.mem_filter, Finset.mem_univ, true_and]
    by_cases hi : hH.eigenvalues rfl i = 0 <;> simp [hi]

theorem spectral_gap_lower (H : E →ₗ[ℝ] E) (hH : H.IsSymmetric)
    {Δ : ℝ} (hΔ : 0 ≤ Δ)
    (hgap : ∀ i, hH.eigenvalues rfl i ≠ 0 → Δ ≤ |hH.eigenvalues rfl i|)
    (v : E) : Δ * ‖spectralCut H hH 0 v‖ ≤ ‖H v‖ := by
  rw [← (spectral_support H hH v).1]
  have he (u : E) : H u = diagonalMap (hH.eigenvectorBasis rfl) (hH.eigenvalues rfl) u :=
    congrArg (fun A : E →ₗ[ℝ] E => A u) (spectral_diagonal H hH)
  rw [he]
  apply diagonal_norm_lower _ _ _ hΔ
  intro i hi
  apply hgap
  intro hz
  apply hi
  simp [spectralCut, projector_repr, hz]

theorem rank_le_of_projector_injection (P Q : E →ₗ[ℝ] E)
    (h : ∀ v, v ∈ LinearMap.range P → Q v = 0 → v = 0) :
    Module.finrank ℝ (LinearMap.range P) ≤ Module.finrank ℝ (LinearMap.range Q) := by
  let f := Q.rangeRestrict.comp (LinearMap.range P).subtype
  apply LinearMap.finrank_le_finrank_of_injective (f := f)
  apply LinearMap.ker_eq_bot.mp
  apply LinearMap.ker_eq_bot'.mpr
  intro v hv
  apply Subtype.ext
  exact h v v.property (congrArg Subtype.val hv)

/-- A small perturbation cannot add or remove eigenvalues across a cutoff
strictly between the noise radius and the nonzero spectrum. -/
theorem spectral_rank_recovery (H K : E →L[ℝ] E)
    (hH : H.toLinearMap.IsSymmetric) (hK : K.toLinearMap.IsSymmetric)
    {Δ τ θ : ℝ} (hτ : 0 ≤ τ) (hθ : τ < θ) (hsep : θ + τ < Δ)
    (herr : ‖K - H‖ ≤ τ)
    (hgap : ∀ i, hH.eigenvalues rfl i ≠ 0 → Δ ≤ |hH.eigenvalues rfl i|) :
    Module.finrank ℝ (LinearMap.range (spectralCut K.toLinearMap hK θ)) =
      Module.finrank ℝ (LinearMap.range (spectralCut H.toLinearMap hH 0)) := by
  let P := spectralCut H.toLinearMap hH 0
  let Q := spectralCut K.toLinearMap hK θ
  have hθ0 : 0 ≤ θ := hτ.trans hθ.le
  have hΔ0 : 0 ≤ Δ := by linarith
  have he (v : E) : ‖K v - H v‖ ≤ τ * ‖v‖ := by
    exact ((K - H).le_opNorm v).trans (mul_le_mul_of_nonneg_right herr (norm_nonneg v))
  have hP (v : E) (hv : v ∈ LinearMap.range P) : P v = v := by
    obtain ⟨w, rfl⟩ := hv
    exact projector_idempotent _ _ w
  have hQ (v : E) (hv : v ∈ LinearMap.range Q) : Q v = v := by
    obtain ⟨w, rfl⟩ := hv
    exact projector_idempotent _ _ w
  apply le_antisymm
  · apply rank_le_of_projector_injection Q P
    intro v hv hp
    have hzero : H v = 0 := by
      have hh := (spectral_support H.toLinearMap hH v).1
      change H (P v) = H v at hh
      simpa [hp] using hh.symm
    have hl := (spectral_cut_bounds K.toLinearMap hK hθ0 v).1
    change θ * ‖Q v‖ ≤ ‖K (Q v)‖ at hl
    rw [hQ v hv] at hl
    have hu := he v
    rw [hzero, sub_zero] at hu
    have hn : ‖v‖ = 0 := by nlinarith [norm_nonneg v]
    exact norm_eq_zero.mp hn
  · apply rank_le_of_projector_injection P Q
    intro v hv hq
    have hl := spectral_gap_lower H.toLinearMap hH hΔ0 hgap v
    change Δ * ‖P v‖ ≤ ‖H v‖ at hl
    rw [hP v hv] at hl
    have hu := (spectral_cut_bounds K.toLinearMap hK hθ0 v).2
    change ‖K (v - Q v)‖ ≤ θ * ‖v - Q v‖ at hu
    rw [hq, sub_zero] at hu
    have hn := norm_sub_le (K v) (K v - H v)
    rw [sub_sub_cancel] at hn
    have herrv := he v
    have hz : ‖v‖ = 0 := by nlinarith [norm_nonneg v]
    exact norm_eq_zero.mp hz

/-- Squared Frobenius norm, expressed intrinsically to avoid a hidden choice
of matrix coordinates. The next identity computes it in any orthonormal basis. -/
def hsSq (A : E →ₗ[ℝ] E) : ℝ := LinearMap.trace ℝ E (A.adjoint * A)

omit [DecidableEq ι] in
theorem hsSq_coordinates (A : E →ₗ[ℝ] E) (b : OrthonormalBasis ι ℝ E) :
    hsSq A = ∑ i, ‖A (b i)‖ ^ 2 := by
  rw [hsSq, LinearMap.trace_eq_sum_inner _ b]
  apply Finset.sum_congr rfl
  intro i _
  change inner ℝ (b i) (A.adjoint (A (b i))) = _
  rw [LinearMap.adjoint_inner_right, real_inner_self_eq_norm_sq]

/-- Equal-rank orthogonal projectors have twice the one-sided leakage as
their squared Frobenius distance. -/
theorem projector_distance_identity {κ : Type*} [Fintype κ] [DecidableEq κ]
    (b : OrthonormalBasis ι ℝ E) (s : Finset ι)
    (c : OrthonormalBasis κ ℝ E) (t : Finset κ)
    (hrank : Module.finrank ℝ (LinearMap.range (projector b s)) =
      Module.finrank ℝ (LinearMap.range (projector c t))) :
    hsSq (projector b s - projector c t) =
      2 * hsSq ((1 - projector b s) * projector c t) := by
  let P := projector b s
  let Q := projector c t
  have hp : IsIdempotentElem P := by ext v; exact projector_idempotent b s v
  have hq : IsIdempotentElem Q := by ext v; exact projector_idempotent c t v
  have hps : P.IsSymmetric := diagonalMap_symmetric b _
  have hqs : Q.IsSymmetric := diagonalMap_symmetric c _
  have htr : LinearMap.trace ℝ E P = LinearMap.trace ℝ E Q := by
    rw [(LinearMap.IsIdempotentElem.isProj_range P hp).trace,
      (LinearMap.IsIdempotentElem.isProj_range Q hq).trace, hrank]
  have hexp : (P-Q)*(P-Q) = P*P - P*Q - Q*P + Q*Q := by noncomm_ring
  have hleak : (Q*(1-P))*((1-P)*Q) = Q*Q - Q*P*Q := by
    calc
      _ = Q*((1-P)*(1-P))*Q := by noncomm_ring
      _ = Q*(1-P)*Q := by congr 2; noncomm_ring [hp.eq]
      _ = Q*Q-Q*P*Q := by noncomm_ring
  change hsSq (P-Q) = 2 * hsSq ((1-P)*Q)
  have hadj : ((1-P)*Q).adjoint = Q*(1-P) := by
    change star ((1-P)*Q) = _
    rw [star_mul]
    change Q.adjoint * (1-P).adjoint = _
    simp only [map_sub, hqs.adjoint_eq, hps.adjoint_eq, LinearMap.adjoint_one]
  simp only [hsSq, map_sub, hps.adjoint_eq, hqs.adjoint_eq]
  rw [hadj]
  rw [hexp, hleak, hp.eq, hq.eq]
  simp only [map_add, map_sub, LinearMap.trace_mul_comm Q P]
  rw [LinearMap.trace_mul_cycle, hq.eq, htr, LinearMap.trace_mul_comm ℝ P Q]
  ring

/-- The component of a perturbed eigenvector outside the true support is
controlled by its residual. This identity is valid for an indefinite operator. -/
theorem eigenvector_leakage (H K : E →ₗ[ℝ] E) (hH : H.IsSymmetric)
    (v : E) {ℓ : ℝ} (hv : K v = ℓ • v) :
    |ℓ| * ‖v - spectralCut H hH 0 v‖ ≤ ‖(K-H) v‖ := by
  let P := spectralCut H hH 0
  have hcancel : ℓ • (v-P v) = (K-H) v - P ((K-H) v) := by
    have hh := (spectral_support H hH v).2
    change P (H v) = H v at hh
    simp only [LinearMap.sub_apply, map_sub, hv, map_smul, hh, smul_sub]
    abel
  have hn := (projector_contracts (hH.eigenvectorBasis rfl)
    {i | 0 < |hH.eigenvalues rfl i|} ((K-H) v)).2
  change ‖(K-H) v - P ((K-H) v)‖ ≤ _ at hn
  rw [← hcancel, norm_smul, Real.norm_eq_abs] at hn
  exact hn

theorem spectral_leakage_frobenius (H K : E →ₗ[ℝ] E)
    (hH : H.IsSymmetric) (hK : K.IsSymmetric) {θ : ℝ} (hθ : 0 ≤ θ) :
    θ^2 * hsSq ((1-spectralCut H hH 0)*spectralCut K hK θ) ≤ hsSq (K-H) := by
  let b := hK.eigenvectorBasis rfl
  let P := spectralCut H hH 0
  let Q := spectralCut K hK θ
  rw [hsSq_coordinates _ b, hsSq_coordinates _ b, Finset.mul_sum]
  apply Finset.sum_le_sum
  intro i _
  have hq : Q (b i) = if θ < |hK.eigenvalues rfl i| then b i else 0 := by
    simpa [Q, spectralCut, b] using
      projector_basis b {j | θ < |hK.eigenvalues rfl j|} i
  change θ^2 * ‖Q (b i) - P (Q (b i))‖^2 ≤ ‖(K-H) (b i)‖^2
  by_cases hi : θ < |hK.eigenvalues rfl i|
  · rw [hq, ite_eq_left hi]
    have hv : K (b i) = hK.eigenvalues rfl i • b i :=
      hK.apply_eigenvectorBasis rfl i
    have hl := eigenvector_leakage H K hH (b i) hv
    change |hK.eigenvalues rfl i| * ‖b i - P (b i)‖ ≤ _ at hl
    have hnorm := mul_le_mul_of_nonneg_right hi.le (norm_nonneg (b i - P (b i)))
    have hn : θ * ‖b i - P (b i)‖ ≤ ‖(K-H) (b i)‖ := hnorm.trans hl
    nlinarith [norm_nonneg ((K-H) (b i)), norm_nonneg (b i - P (b i)),
      mul_nonneg hθ (norm_nonneg (b i - P (b i)))]
  · rw [hq, ite_eq_right hi, map_zero, sub_self, norm_zero, zero_pow (by decide), mul_zero]
    exact sq_nonneg _

/-- Full threshold stage: rank is recovered and the projector error is bounded
by the Frobenius error in the data matrix. Internal eigenvalue degeneracies and
positive/negative nonzero eigenvalues are allowed. -/
theorem spectral_threshold_recovery (H K : E →L[ℝ] E)
    (hH : H.toLinearMap.IsSymmetric) (hK : K.toLinearMap.IsSymmetric)
    {Δ τ θ : ℝ} (hτ : 0 ≤ τ) (hθ : τ < θ) (hsep : θ + τ < Δ)
    (herr : ‖K - H‖ ≤ τ)
    (hgap : ∀ i, hH.eigenvalues rfl i ≠ 0 → Δ ≤ |hH.eigenvalues rfl i|) :
    let P := spectralCut H.toLinearMap hH 0
    let Q := spectralCut K.toLinearMap hK θ
    Module.finrank ℝ (LinearMap.range Q) = Module.finrank ℝ (LinearMap.range P) ∧
      θ^2 * hsSq (Q-P) ≤ 2 * hsSq (K.toLinearMap-H.toLinearMap) := by
  dsimp only
  have hr := spectral_rank_recovery H K hH hK hτ hθ hsep herr hgap
  refine ⟨hr, ?_⟩
  have hid := projector_distance_identity (hH.eigenvectorBasis rfl)
    {i | 0 < |hH.eigenvalues rfl i|} (hK.eigenvectorBasis rfl)
    {i | θ < |hK.eigenvalues rfl i|} hr.symm
  have hneg (A : E →ₗ[ℝ] E) : hsSq (-A) = hsSq A := by
    simp [hsSq]
  rw [← neg_sub, hneg]
  rw [show hsSq (spectralCut H.toLinearMap hH 0-spectralCut K.toLinearMap hK θ) = _ from hid]
  have hl := spectral_leakage_frobenius H.toLinearMap K.toLinearMap hH hK (hτ.trans hθ.le)
  dsimp only [spectralCut] at hl
  nlinarith

/-- Every eigenvalue of the perturbed operator lies within the operator-norm
error of an exact eigenvalue. This is derived from the residual and Parseval. -/
theorem eigenvalue_near_spectrum (H K : E →L[ℝ] E)
    (hH : H.toLinearMap.IsSymmetric) {τ ℓ : ℝ} (hτ : 0 ≤ τ)
    (herr : ‖K-H‖ ≤ τ) (v : E) (hv : ‖v‖ = 1) (heigen : K v = ℓ • v) :
    ∃ i, |hH.eigenvalues rfl i - ℓ| ≤ τ := by
  let b := hH.eigenvectorBasis rfl
  have herrv : ‖H v - ℓ • v‖ ≤ τ := by
    have hn := ((K-H).le_opNorm v).trans
      (mul_le_mul_of_nonneg_right herr (norm_nonneg v))
    have he : (K-H) v = -(H v - ℓ • v) := by simp [heigen, neg_sub]
    rw [he, norm_neg, hv, mul_one] at hn
    exact hn
  by_contra hn
  push Not at hn
  have hcoeff (i) : b.repr (H v - ℓ • v) i =
      (hH.eigenvalues rfl i - ℓ) * b.repr v i := by
    simp only [map_sub, map_smul, PiLp.sub_apply, PiLp.smul_apply, smul_eq_mul]
    change (hH.eigenvectorBasis rfl).repr (H.toLinearMap v) i - _ = _
    rw [hH.eigenvectorBasis_apply_self_apply]
    change hH.eigenvalues rfl i * b.repr v i - ℓ * b.repr v i = _
    ring
  have hex : ∃ i, b.repr v i ≠ 0 := by
    by_contra h
    push Not at h
    have hz : b.repr v = 0 := by ext i; exact h i
    have hzv : v = 0 := b.repr.injective (by simpa using hz)
    simp [hzv] at hv
  have hterm (i) : τ^2 * (b.repr v i)^2 ≤
      (hH.eigenvalues rfl i - ℓ)^2 * (b.repr v i)^2 := by
    have hs : τ^2 ≤ (hH.eigenvalues rfl i - ℓ)^2 := by
      nlinarith [hn i, sq_abs (hH.eigenvalues rfl i - ℓ)]
    exact mul_le_mul_of_nonneg_right hs (sq_nonneg _)
  have hstrict : τ^2 * ‖v‖^2 < ‖H v - ℓ • v‖^2 := by
    rw [norm_sq_coordinates b v, norm_sq_coordinates b (H v - ℓ • v), Finset.mul_sum]
    simp only [hcoeff, mul_pow]
    apply Finset.sum_lt_sum (fun i _ => hterm i)
    obtain ⟨i, hi⟩ := hex
    refine ⟨i, Finset.mem_univ _, ?_⟩
    apply mul_lt_mul_of_pos_right _ (sq_pos_of_ne_zero hi)
    nlinarith [hn i, sq_abs (hH.eigenvalues rfl i - ℓ)]
  rw [hv] at hstrict
  nlinarith [norm_nonneg (H v - ℓ • v)]

theorem selected_eigenvalue_gap (H K : E →L[ℝ] E)
    (hH : H.toLinearMap.IsSymmetric) (hK : K.toLinearMap.IsSymmetric)
    {Δ τ θ : ℝ} (hτ : 0 ≤ τ) (hθ : τ < θ) (herr : ‖K-H‖ ≤ τ)
    (hgap : ∀ i, hH.eigenvalues rfl i ≠ 0 → Δ ≤ |hH.eigenvalues rfl i|)
    (j : Fin (Module.finrank ℝ E)) (hj : θ < |hK.eigenvalues rfl j|) :
    Δ-τ ≤ |hK.eigenvalues rfl j| := by
  have hk : K (hK.eigenvectorBasis rfl j) =
      hK.eigenvalues rfl j • hK.eigenvectorBasis rfl j := hK.apply_eigenvectorBasis rfl j
  obtain ⟨i, hi⟩ := eigenvalue_near_spectrum H K hH hτ herr
    (hK.eigenvectorBasis rfl j) ((hK.eigenvectorBasis rfl).norm_eq_one j)
    hk
  have hne : hH.eigenvalues rfl i ≠ 0 := by
    intro hz
    simp only [hz, zero_sub, abs_neg] at hi
    linarith
  have ht := abs_add_le (hH.eigenvalues rfl i - hK.eigenvalues rfl j)
    (hK.eigenvalues rfl j)
  rw [sub_add_cancel] at ht
  linarith [hgap i hne]

/-- Constants used in `eq:rec-p-error`: exact nonzero spectrum separated from
zero by one, cutoff one half, and a data-matrix error of squared norm `6 η²`.
Identification of the physical quartic matrix is a separate algebraic bridge. -/
theorem paired_range_cutoff (H K : E →L[ℝ] E)
    (hH : H.toLinearMap.IsSymmetric) (hK : K.toLinearMap.IsSymmetric)
    {η : ℝ} (herr : ‖K-H‖ ≤ 1/4)
    (hF : hsSq (K.toLinearMap-H.toLinearMap) ≤ 6*η^2)
    (hgap : ∀ i, hH.eigenvalues rfl i ≠ 0 → 1 ≤ |hH.eigenvalues rfl i|) :
    let P := spectralCut H.toLinearMap hH 0
    let Q := spectralCut K.toLinearMap hK (1/2)
    Module.finrank ℝ (LinearMap.range Q) = Module.finrank ℝ (LinearMap.range P) ∧
      hsSq (Q-P) ≤ 96*η^2 ∧
      ∀ j, 1/2 < |hK.eigenvalues rfl j| → 3/4 ≤ |hK.eigenvalues rfl j| := by
  obtain ⟨hr, he⟩ := spectral_threshold_recovery H K hH hK
    (Δ := 1) (τ := 1/4) (θ := 1/2) (by norm_num) (by norm_num) (by norm_num) herr hgap
  refine ⟨hr, ?_, ?_⟩
  · norm_num at he
    nlinarith [sq_nonneg η]
  · intro j hj
    have hh := selected_eigenvalue_gap H K hH hK
      (Δ := 1) (τ := 1/4) (θ := 1/2) (by norm_num) (by norm_num) herr hgap j hj
    linarith

end QDM.SpectralRecovery


==> anc/lean/QDM/AppendixC/SubspaceRecovery.lean <==
import QDM.AppendixC.SpectralRecovery

/-!
# Dimension-free recovery of a separated spectral subspace

This closes the operator-norm perturbation used in `eq:rec-k-error`.
The noisy projector is constructed from the measured operator's spectrum;
no eigenvector alignment or desired stability bound is assumed.
-/

noncomputable section
namespace QDM.SpectralRecovery
open scoped InnerProductSpace
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [FiniteDimensional ℝ E]

private theorem spectral_cut_commutes (K : E →ₗ[ℝ] E) (hK : K.IsSymmetric)
    (θ : ℝ) (v : E) :
    K (spectralCut K hK θ v) = spectralCut K hK θ (K v) := by
  apply (hK.eigenvectorBasis rfl).repr.injective
  ext i
  simp only [spectralCut, hK.eigenvectorBasis_apply_self_apply, projector_repr]
  split_ifs <;> simp

/-- Both spectral clusters are controlled by the noise radius and the true gap. -/
theorem perturbed_cluster_bounds (H K : E →L[ℝ] E)
    (hH : H.toLinearMap.IsSymmetric) (hK : K.toLinearMap.IsSymmetric)
    {Δ τ θ : ℝ} (hτ : 0 ≤ τ) (hθ : τ < θ) (hsep : θ+τ < Δ)
    (herr : ‖K-H‖ ≤ τ)
    (hgap : ∀ i, hH.eigenvalues rfl i ≠ 0 → Δ ≤ |hH.eigenvalues rfl i|) :
    let Q := spectralCut K.toLinearMap hK θ
    (∀ v, ‖K (v-Q v)‖ ≤ τ*‖v-Q v‖) ∧
    (∀ v, (Δ-τ)*‖Q v‖ ≤ ‖K (Q v)‖) := by
  let b := hK.eigenvectorBasis rfl
  have hlo (j) (hj : |hK.eigenvalues rfl j| ≤ θ) : |hK.eigenvalues rfl j| ≤ τ := by
    obtain ⟨i,hi⟩ := eigenvalue_near_spectrum H K hH hτ herr
      (b j) (b.norm_eq_one j) (hK.apply_eigenvectorBasis rfl j)
    change |hH.eigenvalues rfl i-hK.eigenvalues rfl j| ≤ τ at hi
    have hz : hH.eigenvalues rfl i = 0 := by
      by_contra hn
      have ht := abs_add_le (hH.eigenvalues rfl i-hK.eigenvalues rfl j)
        (hK.eigenvalues rfl j)
      rw [sub_add_cancel] at ht
      linarith [hgap i hn]
    simpa [hz] using hi
  have he (v : E) : K v = diagonalMap b (hK.eigenvalues rfl) v :=
    congrArg (fun A : E →ₗ[ℝ] E => A v) (spectral_diagonal K.toLinearMap hK)
  dsimp only
  constructor
  · intro v
    rw [he]
    apply diagonal_norm_upper b _ _ hτ
    intro i hi
    apply hlo
    by_contra hn
    have hg : θ < |hK.eigenvalues rfl i| := lt_of_not_ge hn
    apply hi
    simp [map_sub, spectralCut, projector_repr, b, hg]
  · intro v
    rw [he]
    apply diagonal_norm_lower b _ _ (by linarith)
    intro i hi
    apply selected_eigenvalue_gap H K hH hK hτ hθ herr hgap i
    by_contra hn
    apply hi
    simp [spectralCut, projector_repr, b, hn]

/-- A dimension-free projector bound, with rank recovered from the same data.
The exact spectrum may have arbitrary internal degeneracies or both signs. -/
theorem spectral_subspace_recovery (H K : E →L[ℝ] E)
    (hH : H.toLinearMap.IsSymmetric) (hK : K.toLinearMap.IsSymmetric)
    {Δ τ θ : ℝ} (hτ : 0 ≤ τ) (hθ : τ < θ) (hsep : θ+τ < Δ)
    (herr : ‖K-H‖ ≤ τ)
    (hgap : ∀ i, hH.eigenvalues rfl i ≠ 0 → Δ ≤ |hH.eigenvalues rfl i|) :
    let P := spectralCut H.toLinearMap hH 0
    let Q := spectralCut K.toLinearMap hK θ
    Module.finrank ℝ (LinearMap.range Q) = Module.finrank ℝ (LinearMap.range P) ∧
      ‖(Q-P).toContinuousLinearMap‖ ≤ τ/(Δ-τ)+2*τ/Δ := by
  let P := spectralCut H.toLinearMap hH 0
  let Q := spectralCut K.toLinearMap hK θ
  have hΔ : 0 < Δ := by linarith
  have hdt : 0 < Δ-τ := by linarith
  have hc := perturbed_cluster_bounds H K hH hK hτ hθ hsep herr hgap
  change (∀ v, ‖K (v-Q v)‖ ≤ τ*‖v-Q v‖) ∧
    (∀ v, (Δ-τ)*‖Q v‖ ≤ ‖K (Q v)‖) at hc
  have hp (v : E) : ‖P v‖ ≤ ‖v‖ ∧ ‖v-P v‖ ≤ ‖v‖ :=
    projector_contracts _ _ v
  have hq (v : E) : ‖Q v‖ ≤ ‖v‖ ∧ ‖v-Q v‖ ≤ ‖v‖ :=
    projector_contracts _ _ v
  have he (v : E) : ‖(K-H) v‖ ≤ τ*‖v‖ :=
    ((K-H).le_opNorm v).trans (mul_le_mul_of_nonneg_right herr (norm_nonneg v))
  have hf (v : E) : ‖P (v-Q v)‖ ≤ (2*τ/Δ)*‖v‖ := by
    have hl := spectral_gap_lower H.toLinearMap hH hΔ.le hgap (v-Q v)
    change Δ*‖P (v-Q v)‖ ≤ ‖H (v-Q v)‖ at hl
    have hu : ‖H (v-Q v)‖ ≤ 2*τ*‖v‖ := by
      calc
        _ = ‖K (v-Q v)-(K-H) (v-Q v)‖ := by congr 1; simp
        _ ≤ ‖K (v-Q v)‖+‖(K-H) (v-Q v)‖ := norm_sub_le _ _
        _ ≤ τ*‖v-Q v‖+τ*‖v-Q v‖ := add_le_add (hc.1 v) (he _)
        _ = (2*τ)*‖v-Q v‖ := by ring
        _ ≤ (2*τ)*‖v‖ := mul_le_mul_of_nonneg_left (hq v).2 (by positivity)
    have hl' : ‖P (v-Q v)‖ ≤ ‖H (v-Q v)‖/Δ := by
      apply (le_div_iff₀ hΔ).mpr
      nlinarith [hl]
    calc
      _ ≤ ‖H (v-Q v)‖/Δ := hl'
      _ ≤ (2*τ*‖v‖)/Δ := div_le_div_of_nonneg_right hu hΔ.le
      _ = _ := by ring
  have hb (v : E) : ‖Q (v-P v)‖ ≤ (τ/(Δ-τ))*‖v‖ := by
    have hz : H (v-P v) = 0 := by
      simp only [map_sub]
      exact sub_eq_zero.mpr (spectral_support H.toLinearMap hH v).1.symm
    have hl := hc.2 (v-P v)
    have hu : ‖K (Q (v-P v))‖ ≤ τ*‖v‖ := by
      have hcomm := spectral_cut_commutes K.toLinearMap hK θ (v-P v)
      change K (Q (v-P v)) = Q (K (v-P v)) at hcomm
      rw [hcomm]
      calc
        _ ≤ ‖K (v-P v)‖ := (hq _).1
        _ = ‖(K-H) (v-P v)‖ := by simp [hz]
        _ ≤ τ*‖v-P v‖ := he _
        _ ≤ τ*‖v‖ := mul_le_mul_of_nonneg_left (hp v).2 hτ
    have hl' : ‖Q (v-P v)‖ ≤ ‖K (Q (v-P v))‖/(Δ-τ) := by
      apply (le_div_iff₀ hdt).mpr
      nlinarith [hl]
    calc
      _ ≤ _ := hl'
      _ ≤ (τ*‖v‖)/(Δ-τ) := div_le_div_of_nonneg_right hu hdt.le
      _ = _ := by ring
  have hps : P.IsSymmetric := diagonalMap_symmetric _ _
  have hqs : Q.IsSymmetric := diagonalMap_symmetric _ _
  have ht (v : E) : ‖Q v-P (Q v)‖ ≤ (τ/(Δ-τ))*‖v‖ := by
    let w := Q v-P (Q v)
    have hid : ‖w‖^2 = inner ℝ v (Q (w-P w)) := by
      rw [← real_inner_self_eq_norm_sq]
      calc
        inner ℝ w w = inner ℝ (Q v) w-inner ℝ (P (Q v)) w := inner_sub_left _ _ _
        _ = inner ℝ (Q v) (w-P w) := by rw [hps]; exact (inner_sub_right _ _ _).symm
        _ = _ := hqs _ _
    have hu := real_inner_le_norm v (Q (w-P w))
    have hr := mul_le_mul_of_nonneg_left (hb w) (norm_nonneg v)
    by_cases hw : ‖w‖ = 0
    · change ‖w‖ ≤ _
      rw [hw]
      positivity
    · have hwpos := lt_of_le_of_ne (norm_nonneg w) (Ne.symm hw)
      change ‖w‖ ≤ _
      nlinarith
  dsimp only
  refine ⟨spectral_rank_recovery H K hH hK hτ hθ hsep herr hgap, ?_⟩
  apply ContinuousLinearMap.opNorm_le_bound _ (by positivity)
  intro v
  change ‖Q v-P v‖ ≤ _
  have hd : Q v-P v = (Q v-P (Q v))-P (v-Q v) := by rw [map_sub]; abel
  rw [hd]
  calc
    _ ≤ ‖Q v-P (Q v)‖+‖P (v-Q v)‖ := norm_sub_le _ _
    _ ≤ (τ/(Δ-τ))*‖v‖+(2*τ/Δ)*‖v‖ := add_le_add (ht v) (hf v)
    _ = _ := by ring

/-- The algorithm's signed lower spectral cutoff. -/
def spectralBelow (K : E →ₗ[ℝ] E) (hK : K.IsSymmetric) (θ : ℝ) : E →ₗ[ℝ] E :=
  projector (hK.eigenvectorBasis rfl) {i | hK.eigenvalues rfl i < θ}

/-- A nonnegative reference makes the signed cutoff the low absolute cluster. -/
theorem positive_low_subspace_recovery (H K : E →L[ℝ] E)
    (hH : H.toLinearMap.IsSymmetric) (hK : K.toLinearMap.IsSymmetric)
    {Δ τ θ : ℝ} (hτ : 0 ≤ τ) (hθ : τ < θ) (hsep : θ+τ < Δ)
    (herr : ‖K-H‖ ≤ τ)
    (hpos : ∀ i, 0 ≤ hH.eigenvalues rfl i)
    (hgap : ∀ i, hH.eigenvalues rfl i ≠ 0 → Δ ≤ hH.eigenvalues rfl i) :
    let P₀ := 1-spectralCut H.toLinearMap hH 0
    let Q₀ := spectralBelow K.toLinearMap hK θ
    Module.finrank ℝ (LinearMap.range Q₀) = Module.finrank ℝ (LinearMap.ker H.toLinearMap) ∧
      ‖(Q₀-P₀).toContinuousLinearMap‖ ≤ 4*τ/Δ := by
  let P := spectralCut H.toLinearMap hH 0
  let Q := spectralCut K.toLinearMap hK θ
  have hΔ : 0 < Δ := by linarith
  have hdt : 0 < Δ-τ := by linarith
  have habsgap (i) (hi : hH.eigenvalues rfl i ≠ 0) : Δ ≤ |hH.eigenvalues rfl i| := by
    rw [abs_of_nonneg (hpos i)]
    exact hgap i hi
  have heq : spectralBelow K.toLinearMap hK θ = 1-Q := by
    have hsplit (j) : hK.eigenvalues rfl j < θ ↔ ¬θ < |hK.eigenvalues rfl j| := by
      obtain ⟨i,hi⟩ := eigenvalue_near_spectrum H K hH hτ herr
        (hK.eigenvectorBasis rfl j) ((hK.eigenvectorBasis rfl).norm_eq_one j)
        (hK.apply_eigenvectorBasis rfl j)
      change |hH.eigenvalues rfl i-hK.eigenvalues rfl j| ≤ τ at hi
      obtain ⟨hl,hu⟩ := abs_le.mp hi
      by_cases hz : hH.eigenvalues rfl i = 0
      · have ha : |hK.eigenvalues rfl j| ≤ τ := by simpa [hz] using hi
        constructor
        · intro _; linarith
        · intro _; exact (le_abs_self _).trans_lt (ha.trans_lt hθ)
      · have hg := hgap i hz
        constructor
        · intro hj; exfalso; linarith
        · intro hj
          have hb := le_of_not_gt hj
          have hc := le_abs_self (hK.eigenvalues rfl j)
          exfalso; linarith
    ext v
    apply (hK.eigenvectorBasis rfl).repr.injective
    ext i
    simp only [spectralBelow, projector_repr, LinearMap.sub_apply,
      map_sub, PiLp.sub_apply, Q, spectralCut,
      Finset.mem_filter, Finset.mem_univ, true_and, hsplit]
    split_ifs <;> simp_all
  obtain ⟨hr,hn⟩ := spectral_subspace_recovery H K hH hK hτ hθ hsep herr habsgap
  change Module.finrank ℝ (LinearMap.range Q) = Module.finrank ℝ (LinearMap.range P) at hr
  change ‖(Q-P).toContinuousLinearMap‖ ≤ τ/(Δ-τ)+2*τ/Δ at hn
  have hqi : IsIdempotentElem Q := by ext v; exact projector_idempotent _ _ v
  have hk : LinearMap.ker P = LinearMap.ker H.toLinearMap := by
    ext v
    simp only [LinearMap.mem_ker]
    constructor
    · intro hp
      have hs := (spectral_support H.toLinearMap hH v).1
      change H (P v) = H v at hs
      simpa [hp] using hs.symm
    · intro hv
      have hs := spectral_gap_lower H.toLinearMap hH hΔ.le habsgap v
      change Δ*‖P v‖ ≤ ‖H v‖ at hs
      change H v = 0 at hv
      rw [hv, norm_zero] at hs
      exact norm_eq_zero.mp (by nlinarith [norm_nonneg (P v)])
  dsimp only
  rw [heq]
  constructor
  · rw [← LinearMap.IsIdempotentElem.ker_eq_range_one_sub hqi]
    have hpdim := LinearMap.finrank_range_add_finrank_ker P
    have hqdim := LinearMap.finrank_range_add_finrank_ker Q
    rw [hk] at hpdim
    omega
  · have hd : (1-Q)-(1-P) = -(Q-P) := by abel
    rw [hd, map_neg, norm_neg]
    refine hn.trans ?_
    have hratio : τ/(Δ-τ) ≤ 2*τ/Δ := by
      apply (div_le_div_iff₀ hdt hΔ).mpr
      have htt : 2*τ < Δ := by linarith
      nlinarith
    calc
      τ/(Δ-τ)+2*τ/Δ ≤ 2*τ/Δ+2*τ/Δ := add_le_add hratio le_rfl
      _ = _ := by ring

/-- The paired learner's exact cutoff and conservative constant (`eq:rec-k-error`). -/
theorem paired_commutant_cutoff (H K : E →L[ℝ] E)
    (hH : H.toLinearMap.IsSymmetric) (hK : K.toLinearMap.IsSymmetric)
    {α : ℝ} (hα : 0 ≤ α) (hsmall : α < 1) (herr : ‖K-H‖ ≤ α)
    (hpos : ∀ i, 0 ≤ hH.eigenvalues rfl i)
    (hgap : ∀ i, hH.eigenvalues rfl i ≠ 0 → 7 ≤ hH.eigenvalues rfl i) :
    Module.finrank ℝ (LinearMap.range (spectralBelow K.toLinearMap hK (7/2))) =
      Module.finrank ℝ (LinearMap.ker H.toLinearMap) ∧
    ‖(spectralBelow K.toLinearMap hK (7/2) -
      (1-spectralCut H.toLinearMap hH 0)).toContinuousLinearMap‖ ≤ 4*α/7 := by
  exact positive_low_subspace_recovery H K hH hK hα (by linarith) (by linarith)
    herr hpos hgap

end QDM.SpectralRecovery


==> anc/lean/QDM/AppendixC/TensorTransport.lean <==
import QDM.AppendixC.QuarticFrame

/-! Euclidean tensor transport with dimension-independent perturbation bounds.
Full tensor coordinates are used only to prove the alternating-coordinate
estimate; repeated indices and their normalization are counted explicitly. -/
noncomputable section
namespace QDM.TensorTransport
open QDM.QuarticFrame QDM.QuarticNorm QDM.PairFlattening

abbrev E (ι : Type*) := EuclideanSpace ℝ ι
variable {ι κ : Type*} [Fintype ι] [Fintype κ]

def row (x : E (ι × κ)) (i : ι) : E κ := WithLp.toLp 2 (fun j => x (i,j))
def column (x : E (ι × κ)) (j : κ) : E ι := WithLp.toLp 2 (fun i => x (i,j))

def left (A : E ι →ₗ[ℝ] E ι) : E (ι × κ) →ₗ[ℝ] E (ι × κ) where
  toFun x := WithLp.toLp 2 (fun p => A (column x p.2) p.1)
  map_add' x y := by
    have h j : column (x+y) j = column x j+column y j := by ext i; rfl
    ext p; simp only [h,map_add]; rfl
  map_smul' a x := by
    have h j : column (a • x) j = a • column x j := by ext i; rfl
    ext p; simp only [h,map_smul]; rfl

def right (B : E κ →ₗ[ℝ] E κ) : E (ι × κ) →ₗ[ℝ] E (ι × κ) where
  toFun x := WithLp.toLp 2 (fun p => B (row x p.1) p.2)
  map_add' x y := by
    have h i : row (x+y) i = row x i+row y i := by ext j; rfl
    ext p; simp only [h,map_add]; rfl
  map_smul' a x := by
    have h i : row (a • x) i = a • row x i := by ext j; rfl
    ext p; simp only [h,map_smul]; rfl

private theorem norm_rows (x : E (ι × κ)) : ‖x‖^2 = ∑ i, ‖row x i‖^2 := by
  simp only [EuclideanSpace.real_norm_sq_eq, Fintype.sum_prod_type]
  rfl

private theorem norm_columns (x : E (ι × κ)) : ‖x‖^2 = ∑ j, ‖column x j‖^2 := by
  simp only [EuclideanSpace.real_norm_sq_eq, Fintype.sum_prod_type]
  exact Finset.sum_comm

/-- Acting on one factor has the same norm bound on the full tensor space. -/
theorem factor_bound (A : E ι →ₗ[ℝ] E ι) (B : E κ →ₗ[ℝ] E κ)
    {a b : ℝ} (ha : 0 ≤ a) (hb : 0 ≤ b)
    (hA : ∀ v, ‖A v‖ ≤ a*‖v‖) (hB : ∀ v, ‖B v‖ ≤ b*‖v‖)
    (x : E (ι × κ)) :
    ‖left A x‖ ≤ a*‖x‖ ∧ ‖right B x‖ ≤ b*‖x‖ := by
  constructor
  · have h : ‖left A x‖^2 ≤ a^2*‖x‖^2 := by
      rw [norm_columns, norm_columns, Finset.mul_sum]
      apply Finset.sum_le_sum
      intro j _
      have he : column (left A x) j = A (column x j) := by ext i; rfl
      rw [he]
      have hi := hA (column x j)
      nlinarith [norm_nonneg (A (column x j)), norm_nonneg (column x j)]
    nlinarith [norm_nonneg (left A x), norm_nonneg x, mul_nonneg ha (norm_nonneg x)]
  · have h : ‖right B x‖^2 ≤ b^2*‖x‖^2 := by
      rw [norm_rows, norm_rows, Finset.mul_sum]
      apply Finset.sum_le_sum
      intro i _
      have he : row (right B x) i = B (row x i) := by ext j; rfl
      rw [he]
      have hi := hB (row x i)
      nlinarith [norm_nonneg (B (row x i)), norm_nonneg (row x i)]
    nlinarith [norm_nonneg (right B x), norm_nonneg x, mul_nonneg hb (norm_nonneg x)]

def product (A : E ι →ₗ[ℝ] E ι) (B : E κ →ₗ[ℝ] E κ) :=
  (left A).comp (right B)

/-- Tensoring contractions preserves contraction. -/
theorem product_contract (A : E ι →ₗ[ℝ] E ι) (B : E κ →ₗ[ℝ] E κ)
    (hA : ∀ v, ‖A v‖ ≤ ‖v‖) (hB : ∀ v, ‖B v‖ ≤ ‖v‖)
    (x : E (ι × κ)) : ‖product A B x‖ ≤ ‖x‖ := by
  have hf z := factor_bound A B (a := 1) (b := 1) (by norm_num) (by norm_num)
    (by simpa using hA) (by simpa using hB) z
  exact (by simpa [product] using (hf (right B x)).1.trans (by simpa using (hf x).2))

/-- The two changed factors contribute additively, with no ambient dimension. -/
theorem product_difference (A C : E ι →ₗ[ℝ] E ι) (B D : E κ →ₗ[ℝ] E κ)
    {a b : ℝ} (ha : 0 ≤ a) (hb : 0 ≤ b)
    (hC : ∀ v, ‖C v‖ ≤ ‖v‖) (hB : ∀ v, ‖B v‖ ≤ ‖v‖)
    (hAC : ∀ v, ‖(A-C) v‖ ≤ a*‖v‖) (hBD : ∀ v, ‖(B-D) v‖ ≤ b*‖v‖)
    (x : E (ι × κ)) : ‖product A B x-product C D x‖ ≤ (a+b)*‖x‖ := by
  have he : product A B x-product C D x =
      left (A-C) (right B x)+left C (right (B-D) x) := by
    have hr : right (B-D) x = right B x-right D x := by ext p; rfl
    have hl (y : E (ι × κ)) : left (A-C) y = left A y-left C y := by ext p; rfl
    rw [hr,hl,map_sub]
    simp only [product,LinearMap.comp_apply]
    abel
  have hf z := factor_bound (A-C) B ha (show (0:ℝ) ≤ 1 by norm_num)
    hAC (by simpa using hB) z
  have hg z := factor_bound C (B-D) (show (0:ℝ) ≤ 1 by norm_num) hb
    (by simpa using hC) hBD z
  rw [he]
  calc
    _ ≤ ‖left (A-C) (right B x)‖+‖left C (right (B-D) x)‖ := norm_add_le _ _
    _ ≤ a*‖right B x‖+‖right (B-D) x‖ :=
      add_le_add (hf _).1 (by simpa using (hg (right (B-D) x)).1)
    _ ≤ a*‖x‖+b*‖x‖ := add_le_add
      (mul_le_mul_of_nonneg_left (by simpa using (hf x).2) ha) (hg x).2
    _ = _ := by ring

/-- Four tensor factors, grouped into two pairs for reuse of the same proof. -/
def four (A : E ι →ₗ[ℝ] E ι) := product (product A A) (product A A)

theorem four_difference (A D : E ι →ₗ[ℝ] E ι) {e : ℝ} (he : 0 ≤ e)
    (hA : ∀ v, ‖A v‖ ≤ ‖v‖) (hD : ∀ v, ‖D v‖ ≤ ‖v‖)
    (hAD : ∀ v, ‖(A-D) v‖ ≤ e*‖v‖)
    (x : E ((ι × ι) × (ι × ι))) : ‖four A x-four D x‖ ≤ 4*e*‖x‖ := by
  have h2 v : ‖(product A A-product D D) v‖ ≤ (2*e)*‖v‖ := by
    simpa [two_mul] using product_difference A D A D he he hD hA hAD hAD v
  have h4 := product_difference (product A A) (product D D)
    (product A A) (product D D) (mul_nonneg (by norm_num) he)
    (mul_nonneg (by norm_num) he) (product_contract D D hD hD)
    (product_contract A A hA hA) h2 h2 x
  convert h4 using 1 <;> try rfl
  ring

variable [DecidableEq ι] [DecidableEq κ]
private theorem product_matrix (A : Matrix ι ι ℝ) (B : Matrix κ κ ℝ)
    (x : E (ι × κ)) (i : ι) (j : κ) :
    product A.toEuclideanLin B.toEuclideanLin x (i,j) =
      ∑ a, ∑ b, A i a*B j b*x (a,b) := by
  change (∑ a, A i a*(∑ b, B j b*x (a,b))) = _
  simp only [Finset.mul_sum, mul_assoc]

/-- The nested Euclidean construction is the actual four-index contraction. -/
theorem four_matrix (A : Matrix ι ι ℝ) (x : E ((ι × ι) × (ι × ι)))
    (a b c d : ι) :
    four A.toEuclideanLin x ((a,b),(c,d)) =
      ∑ i, ∑ j, ∑ k, ∑ l, A a i*A b j*A c k*A d l*x ((i,j),(k,l)) := by
  change product A.toEuclideanLin A.toEuclideanLin
    (column (right (product A.toEuclideanLin A.toEuclideanLin) x) (c,d)) (a,b) = _
  rw [product_matrix]
  simp only [column, right, LinearMap.coe_mk, AddHom.coe_mk]
  simp_rw [product_matrix]
  simp only [row, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro j _
  apply Finset.sum_congr rfl
  intro k _
  apply Finset.sum_congr rfl
  intro l _
  ring

/-- All ordered tensor entries; antisymmetry creates exactly twenty-four
copies in the squared norm, rather than a dimension-dependent factor. -/
def full {m : ℕ} (F : Form m) : E ((Fin m × Fin m) × (Fin m × Fin m)) :=
  WithLp.toLp 2 (fun p => formTensor F p.1.1 p.1.2 p.2.1 p.2.2)

private theorem skew_square_sum {m : ℕ} (T : Matrix (Fin m) (Fin m) ℝ)
    (hT : ∀ a b, T b a = -T a b) :
    (∑ a, ∑ b, T a b^2) = 2*∑ p : Pair m, T p.1.1 p.1.2^2 := by
  have hd a : T a a = 0 := by linarith [hT a a]
  rw [pair_sum]
  simp only [hd, zero_pow (by decide : (2:ℕ) ≠ 0), Finset.sum_const_zero, add_zero]
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro p _
  rw [hT p.1.1 p.1.2]
  ring

theorem full_norm_sq {m : ℕ} (F : Form m) : ‖full F‖^2 = 24*‖vector F‖^2 := by
  have hl := (QDM.QuarticCovariance.form_pair_skew F).1
  have hr := (QDM.QuarticCovariance.form_pair_skew F).2
  change ∀ a b c d, formTensor F b a c d = -formTensor F a b c d at hl
  change ∀ a b c d, formTensor F a b d c = -formTensor F a b c d at hr
  have hi a b := skew_square_sum (formTensor F a b) (hr a b)
  have hj (p : Pair m) := skew_square_sum
    (fun a b => formTensor F a b p.1.1 p.1.2) (fun a b => hl a b p.1.1 p.1.2)
  have he : ‖full F‖^2 = 4*frobSq (flatten (formTensor F)) := by
    rw [EuclideanSpace.real_norm_sq_eq]
    change (∑ p : (Fin m × Fin m) × (Fin m × Fin m),
      formTensor F p.1.1 p.1.2 p.2.1 p.2.2^2) = _
    simp only [Fintype.sum_prod_type]
    simp_rw [hi, ← Finset.mul_sum]
    have hs : (∑ a, ∑ b, ∑ p : Pair m, formTensor F a b p.1.1 p.1.2^2) =
        ∑ p : Pair m, ∑ a, ∑ b, formTensor F a b p.1.1 p.1.2^2 := by
      calc
        _ = ∑ a, ∑ p : Pair m, ∑ b, formTensor F a b p.1.1 p.1.2^2 := by
          apply Finset.sum_congr rfl
          intro a _
          exact Finset.sum_comm
        _ = _ := Finset.sum_comm
    rw [hs]
    simp_rw [hj, ← Finset.mul_sum]
    rw [Finset.sum_comm]
    unfold frobSq flatten
    ring
  rw [he, ← data_tensor, data_frobSq, EuclideanSpace.real_norm_sq_eq]
  change 4*(6*∑ I, formCoordinate F I^2) = 24*∑ I, formCoordinate F I^2
  ring

/-- The concrete alternating pullback and the Euclidean tensor action coincide. -/
theorem full_pullback {m : ℕ} (R : Matrix (Fin m) (Fin m) ℝ) (F : Form m) :
    full (pullback R F) = four R.toEuclideanLin (full F) := by
  ext p
  change formTensor (pullback R F) p.1.1 p.1.2 p.2.1 p.2.2 = _
  rw [tensor_pullback, four_matrix]
  rfl

/-- The manuscript's four-factor perturbation bound in its increasing-support
Euclidean norm. The operator norm acts on modes, not on coordinatewise sup norms. -/
theorem rotate_difference {m : ℕ} (A D : Matrix (Fin m) (Fin m) ℝ)
    (hA : A*A.transpose = 1) (hD : D*D.transpose = 1) (x : Space m) :
    ‖rotate A x-rotate D x‖ ≤
      4*‖(A-D).toEuclideanLin.toContinuousLinearMap‖*‖x‖ := by
  let e := ‖(A-D).toEuclideanLin.toContinuousLinearMap‖
  let F := synthesize x
  have ha v : ‖A.toEuclideanLin v‖ ≤ ‖v‖ :=
    (QDM.BlockSpectrum.modeIsometry A (mul_eq_one_comm.mp hA) hA).norm_map v |>.le
  have hd v : ‖D.toEuclideanLin v‖ ≤ ‖v‖ :=
    (QDM.BlockSpectrum.modeIsometry D (mul_eq_one_comm.mp hD) hD).norm_map v |>.le
  have had v : ‖(A.toEuclideanLin-D.toEuclideanLin) v‖ ≤ e*‖v‖ := by
    have hh := (A-D).toEuclideanLin.toContinuousLinearMap.le_opNorm v
    change ‖(A-D).toEuclideanLin v‖ ≤ e*‖v‖ at hh
    rw [map_sub] at hh
    exact hh
  have h := four_difference A.toEuclideanLin D.toEuclideanLin (norm_nonneg _) ha hd had (full F)
  rw [← full_pullback, ← full_pullback] at h
  have hs : ‖full (pullback A F)-full (pullback D F)‖^2 ≤ (4*e*‖full F‖)^2 :=
    pow_le_pow_left₀ (norm_nonneg _) h 2
  have hf (G H : Form m) : full (G-H) = full G-full H := by ext p; rfl
  have hv (G H : Form m) : vector (G-H) = vector G-vector H := by ext I; rfl
  have hn := full_norm_sq (pullback A F-pullback D F)
  rw [hf,hv] at hn
  have hx := full_norm_sq F
  have hfx : vector F = x := vector_synthesize x
  rw [hfx] at hx
  change ‖vector (pullback A F)-vector (pullback D F)‖ ≤ 4*e*‖x‖
  rw [hn] at hs
  simp only [mul_pow] at hs
  rw [hx] at hs
  have hp : 0 ≤ 4*e*‖x‖ := mul_nonneg (mul_nonneg (by norm_num) (norm_nonneg _)) (norm_nonneg _)
  nlinarith [norm_nonneg (vector (pullback A F)-vector (pullback D F))]

/-- Acquisition error and recovered-frame error add; the noisy vector need
not itself be a physical state coordinate vector. -/
theorem noisy_pullback {m : ℕ} (A D : Matrix (Fin m) (Fin m) ℝ)
    (hA : A*A.transpose = 1) (hD : D*D.transpose = 1) (y x : Space m) :
    ‖rotate A y-rotate D x‖ ≤ ‖y-x‖+
      4*‖(A-D).toEuclideanLin.toContinuousLinearMap‖*‖x‖ := by
  calc
    _ ≤ ‖rotate A y-rotate A x‖+‖rotate A x-rotate D x‖ := norm_sub_le_norm_sub_add_norm_sub _ _ _
    _ ≤ ‖y-x‖+4*‖(A-D).toEuclideanLin.toContinuousLinearMap‖*‖x‖ := by
      rw [rotate_error A hA]
      exact add_le_add_right (rotate_difference A D hA hD x) _

/-- Transposing a real mode matrix preserves its Euclidean operator norm. -/
theorem transpose_opnorm (A : Matrix ι ι ℝ) :
    ‖A.transpose.toEuclideanLin.toContinuousLinearMap‖ =
      ‖A.toEuclideanLin.toContinuousLinearMap‖ := by
  have he : A.transpose.toEuclideanLin = A.toEuclideanLin.adjoint := by
    simpa using Matrix.toEuclideanLin_conjTranspose_eq_adjoint A
  rw [he, LinearMap.adjoint_toContinuousLinearMap]
  exact ContinuousLinearMap.adjoint.norm_map _

/-- Column-frame convention of the manuscript: pull back by the transpose. -/
theorem column_pullback {m : ℕ} (V W : Matrix (Fin m) (Fin m) ℝ)
    (hV : V.transpose*V = 1) (hW : W.transpose*W = 1) (y x : Space m) :
    ‖rotate V.transpose y-rotate W.transpose x‖ ≤ ‖y-x‖+
      4*‖(V-W).toEuclideanLin.toContinuousLinearMap‖*‖x‖ := by
  have h := noisy_pullback V.transpose W.transpose
    (by simpa using hV) (by simpa using hW) y x
  rw [← Matrix.transpose_sub, transpose_opnorm] at h
  exact h

end QDM.TensorTransport


==> anc/lean/QDM/AppendixC/WeightedCommutant.lean <==
import QDM.AppendixC.SubspaceRecovery
import Mathlib.Analysis.InnerProductSpace.Adjoint
import Mathlib.LinearAlgebra.Matrix.Trace

/-!
# From coefficient error to commutant-subspace error

The coefficient matrix is the estimated quartic-range projector. The family
`T` is the commutator family in `eq:rec-commutant`. This module proves its
linear operator perturbation bound and composes it with the spectral cutoff.
The physical range/generator identification and exact gap are separate inputs.
-/

noncomputable section
namespace QDM.WeightedCommutant
open scoped InnerProductSpace
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [FiniteDimensional ℝ E]
variable {ι : Type*} [Fintype ι]

/-- The actual Gram operator, linear in the coefficient matrix. -/
def gram (T : ι → E →L[ℝ] E) : Matrix ι ι ℝ →ₗ[ℝ] (E →L[ℝ] E) where
  toFun P := ∑ i, ∑ j, P i j • (ContinuousLinearMap.adjoint (T i)).comp (T j)
  map_add' P Q := by simp [add_smul, Finset.sum_add_distrib]
  map_smul' c P := by simp [Finset.smul_sum, smul_smul]

theorem gram_symmetric (T : ι → E →L[ℝ] E) (P : Matrix ι ι ℝ)
    (hP : ∀ i j, P i j = P j i) : (gram T P).toLinearMap.IsSymmetric := by
  intro v w
  simp only [gram, LinearMap.coe_mk, AddHom.coe_mk, ContinuousLinearMap.coe_coe,
    sum_apply, smul_apply,
    ContinuousLinearMap.comp_apply, sum_inner, inner_sum, real_inner_smul_left,
    inner_smul_right, ContinuousLinearMap.adjoint_inner_left,
    ContinuousLinearMap.adjoint_inner_right]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro j _
  rw [hP]

/-- Projection coefficients give a positive operator by an explicit sum of squares. -/
theorem gram_projector_energy (T : ι → E →L[ℝ] E) (P : Matrix ι ι ℝ)
    (hP : P.transpose*P = P) (v : E) :
    inner ℝ v (gram T P v) = ∑ l, ‖∑ j, P l j • T j v‖^2 := by
  simp only [gram, LinearMap.coe_mk, AddHom.coe_mk, sum_apply,
    smul_apply, ContinuousLinearMap.comp_apply, inner_sum,
    inner_smul_right, ContinuousLinearMap.adjoint_inner_right]
  simp only [← real_inner_self_eq_norm_sq, sum_inner, inner_sum,
    real_inner_smul_left, inner_smul_right]
  conv_lhs =>
    rw [← hP]
    simp only [Matrix.mul_apply, Matrix.transpose_apply, Finset.sum_mul]
  calc
    _ = ∑ i, ∑ l, ∑ j, (P l i*P l j)*inner ℝ (T i v) (T j v) := by
      apply Finset.sum_congr rfl
      intro i _
      exact Finset.sum_comm
    _ = ∑ l, ∑ i, ∑ j, (P l i*P l j)*inner ℝ (T i v) (T j v) := Finset.sum_comm
    _ = _ := by
      apply Finset.sum_congr rfl
      intro l _
      apply Finset.sum_congr rfl
      intro i _
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro j _
      rw [real_inner_comm (T j v) (T i v)]
      ring

/-- The coefficient perturbation is charged in Frobenius norm, without a rank factor. -/
theorem gram_perturbation (T : ι → E →L[ℝ] E) (P Q : Matrix ι ι ℝ)
    (hT : ∀ i, ‖T i‖ ≤ Real.sqrt 2) {e : ℝ} (he : 0 ≤ e)
    (hF : ∑ i, ∑ j, (Q i j-P i j)^2 ≤ e^2) :
    ‖gram T Q-gram T P‖ ≤ 2*(Fintype.card ι : ℝ)*e := by
  have hprod (i j) : ‖(ContinuousLinearMap.adjoint (T i)).comp (T j)‖ ≤ 2 := by
    calc
      _ ≤ ‖ContinuousLinearMap.adjoint (T i)‖*‖T j‖ := ContinuousLinearMap.opNorm_comp_le _ _
      _ = ‖T i‖*‖T j‖ := by rw [LinearIsometryEquiv.norm_map]
      _ ≤ Real.sqrt 2*Real.sqrt 2 := mul_le_mul (hT i) (hT j) (norm_nonneg _) (Real.sqrt_nonneg _)
      _ = 2 := Real.mul_self_sqrt (by norm_num)
  have hl1 : (∑ i, ∑ j, |Q i j-P i j|) ≤ (Fintype.card ι : ℝ)*e := by
    have hc := Finset.sum_mul_sq_le_sq_mul_sq (Finset.univ : Finset (ι × ι))
      (fun x => |Q x.1 x.2-P x.1 x.2|) (fun _ => (1 : ℝ))
    simp only [mul_one, one_pow, Finset.sum_const, Finset.card_univ, nsmul_eq_mul,
      mul_one, Fintype.card_prod, Nat.cast_mul, sq_abs, Fintype.sum_prod_type] at hc
    have ht := mul_le_mul_of_nonneg_right hF
      (mul_self_nonneg (Fintype.card ι : ℝ))
    have hn : 0 ≤ (Fintype.card ι : ℝ)*e := by positivity
    nlinarith [sq_nonneg ((Fintype.card ι : ℝ)*e)]
  rw [← map_sub]
  change ‖∑ i, ∑ j, (Q i j-P i j) • (ContinuousLinearMap.adjoint (T i)).comp (T j)‖ ≤ _
  calc
    _ ≤ ∑ i, ‖∑ j, (Q i j-P i j) • (ContinuousLinearMap.adjoint (T i)).comp (T j)‖ :=
      norm_sum_le _ _
    _ ≤ ∑ i, ∑ j, |Q i j-P i j| *2 := by
      apply Finset.sum_le_sum
      intro i _
      refine (norm_sum_le _ _).trans ?_
      apply Finset.sum_le_sum
      intro j _
      rw [norm_smul, Real.norm_eq_abs]
      exact mul_le_mul_of_nonneg_left (hprod i j) (abs_nonneg _)
    _ = 2*(∑ i, ∑ j, |Q i j-P i j|) := by simp [Finset.mul_sum, mul_comm]
    _ ≤ 2*((Fintype.card ι : ℝ)*e) := mul_le_mul_of_nonneg_left hl1 (by norm_num)
    _ = _ := by ring

/-- Complete coefficient-to-subspace stage with the manuscript's constants.
The remaining physical input is the exact commutant gap, not the desired
perturbation estimate. The noisy coefficient matrix need only be symmetric. -/
theorem paired_commutant_recovery (T : ι → E →L[ℝ] E) (P Q : Matrix ι ι ℝ)
    (hP : ∀ i j, P i j = P j i) (hQ : ∀ i j, Q i j = Q j i)
    (hproj : P.transpose*P = P) (hT : ∀ i, ‖T i‖ ≤ Real.sqrt 2)
    {η : ℝ} (hη : 0 ≤ η)
    (hF : ∑ i, ∑ j, (Q i j-P i j)^2 ≤ 96*η^2)
    (hsmall : 8*Real.sqrt 6*(Fintype.card ι : ℝ)*η < 1)
    (hgap : ∀ i, (gram_symmetric T P hP).eigenvalues rfl i ≠ 0 →
      7 ≤ (gram_symmetric T P hP).eigenvalues rfl i) :
    let hH := gram_symmetric T P hP
    let hK := gram_symmetric T Q hQ
    let exactKernel := 1-SpectralRecovery.spectralCut (gram T P).toLinearMap hH 0
    let learnedKernel := SpectralRecovery.spectralBelow (gram T Q).toLinearMap hK (7/2)
    Module.finrank ℝ (LinearMap.range learnedKernel) =
      Module.finrank ℝ (LinearMap.ker (gram T P).toLinearMap) ∧
    ‖(learnedKernel-exactKernel).toContinuousLinearMap‖ ≤
      16*(Fintype.card ι : ℝ)*η := by
  let hH := gram_symmetric T P hP
  let hK := gram_symmetric T Q hQ
  have hpos (i) : 0 ≤ hH.eigenvalues rfl i := by
    let v := hH.eigenvectorBasis rfl i
    have hv : ‖v‖ = 1 := (hH.eigenvectorBasis rfl).norm_eq_one i
    have he : gram T P v = hH.eigenvalues rfl i • v := hH.apply_eigenvectorBasis rfl i
    have hp := gram_projector_energy T P hproj v
    have hn : 0 ≤ inner ℝ v (gram T P v) := by
      rw [hp]
      exact Finset.sum_nonneg (fun _ _ => sq_nonneg _)
    simpa only [he, inner_smul_right, real_inner_self_eq_norm_sq, hv,
      one_pow, mul_one] using hn
  have he : 0 ≤ 4*Real.sqrt 6*η := by positivity
  have hF' : ∑ i, ∑ j, (Q i j-P i j)^2 ≤ (4*Real.sqrt 6*η)^2 := by
    have hs := Real.sq_sqrt (show (0 : ℝ) ≤ 6 by norm_num)
    calc
      _ ≤ 96*η^2 := hF
      _ = _ := by nlinarith [sq_nonneg η]
  have herr : ‖gram T Q-gram T P‖ ≤ 8*Real.sqrt 6*(Fintype.card ι : ℝ)*η := by
    have hh := gram_perturbation T P Q hT he hF'
    convert hh using 1; ring
  have hr := SpectralRecovery.paired_commutant_cutoff (gram T P) (gram T Q)
    hH hK (by positivity) hsmall herr hpos hgap
  dsimp only
  refine ⟨hr.1, ?_⟩
  have hs : 32*Real.sqrt 6/7 ≤ (16 : ℝ) := by
    have hv := Real.sq_sqrt (show (0 : ℝ) ≤ 6 by norm_num)
    nlinarith [Real.sqrt_nonneg 6]
  calc
    _ ≤ (32*Real.sqrt 6/7)*((Fintype.card ι : ℝ)*η) := by
      convert hr.2 using 1; ring
    _ ≤ 16*((Fintype.card ι : ℝ)*η) := mul_le_mul_of_nonneg_right hs (by positivity)
    _ = _ := by ring

end QDM.WeightedCommutant


==> anc/lean/QDM/ReferencePreparations.lean <==
import QDM.ReferencePreparations.Family
import QDM.ReferencePreparations.Calibration
import QDM.ReferencePreparations.ClickLaw
import QDM.ReferencePreparations.ConfidenceBudget
import QDM.ReferencePreparations.Verification
import QDM.ReferencePreparations.ReadoutAllocation

/-!
# Components of Theorem 2: learning with reference preparations

Exact counting, calibration, probability-bookkeeping and allocation steps of the proof of
Theorem 2 (manuscript Appendix C):

* `Family`: branch count and six-mode separation of patterns (`gen:eq:size-three`);
* `Calibration`: the fixed calibration and its admissibility (`gen:eq:design`);
* `ClickLaw`: the one-pattern click law and the click-test endpoints (`gen:lem:click`,
  `gen:lem:test`);
* `ConfidenceBudget`: attempt caps and the failure budget (`gen:eq:confidences`);
* `Verification`: rejection sandwich and verification horizon (`gen:lem:whole-test`,
  `gen:eq:validation`, `gen:eq:finite-verified`);
* `ReadoutAllocation`: allocation of the readout copies (`gen:eq:tail-parts`).
-/


==> anc/lean/QDM/ReferencePreparations/Calibration.lean <==
import Mathlib.Analysis.Real.Sqrt

/-!
# The fixed calibration of the reference-assisted learner

The schedule of Theorem 2 uses one calibration for every request (manuscript
Table `gen:tab:design`). Its admissibility inequalities (`gen:eq:design`) guarantee a positive
margin in every correction. This file defines the calibration and proves those inequalities
together with the closed forms stated after them:

* `ρ₀ = 381/260 > 1`, `q̄ = 49/100 < 1`,
* `β₀ = 3 c̄₃ / 32 ≤ 1/2`, `g₀ = 1/√24 - 4/125 > 0`.

It also checks the integer comparison used for the readout margin in the proof of
Lemma `gen:lem:closed-budgets`.
-/

namespace QDM.ReferencePreparations.Calibration

noncomputable section

/-- Test gap of the click test. -/
def rho : ℝ := 3 / 2
/-- Test gap `ρ'` of the leakage test. -/
def rhoPrime : ℝ := 5 / 4
/-- Ratio between successive frame levels. -/
def r : ℝ := 3 / 2
/-- Failure budget of one frame correction. -/
def qc : ℝ := 1 / 4
/-- Failure budget of the final leakage correction. -/
def q : ℝ := 1 / 5
/-- Rejection probability allowed for a good candidate. -/
def qt : ℝ := 1 / 50
/-- Share of the leakage budget allotted to the third-order remainder. -/
def theta : ℝ := 2 / 5
/-- Accuracy margin of the first frame. -/
def dc : ℝ := 2 / 5
/-- Tail parameter of the plane estimator. -/
def t : ℝ := 11 / 50
/-- First frame level. -/
def u0 : ℝ := 1 / 16

/-- Pairing strength at the first level, `τ₀ = √(u₀/2)`. -/
def tau0 : ℝ := Real.sqrt (u0 / 2)
/-- Bound on the third-order coefficient, `c̄₃ = 1/2 + τ₀/3`. -/
def c3bar : ℝ := 1 / 2 + tau0 / 3
/-- Effective test gap at the first level. -/
def rho0 : ℝ := rho * (1 - u0 / 8) / (1 + u0 / 4)
/-- Third-order margin of the corrections. -/
def beta0 : ℝ := c3bar * u0 * Real.sqrt (r * rho)
/-- Total failure budget of one final attempt. -/
def qbar : ℝ := qc + q + 2 * qt
/-- Margin of the first frame. -/
def g0 : ℝ := Real.sqrt (u0 / rho) - dc ^ 3 / 2

theorem rho0_eq : rho0 = 381 / 260 := by
  norm_num [rho0, rho, u0]

theorem qbar_eq : qbar = 49 / 100 := by
  norm_num [qbar, qc, q, qt]

theorem sqrt_r_mul_rho : Real.sqrt (r * rho) = 3 / 2 := by
  rw [Real.sqrt_eq_iff_mul_self_eq_of_pos (by norm_num)]
  norm_num [r, rho]

theorem beta0_eq : beta0 = 3 * c3bar / 32 := by
  rw [beta0, sqrt_r_mul_rho, u0]
  ring

theorem g0_eq : g0 = Real.sqrt (1 / 24) - 4 / 125 := by
  norm_num [g0, u0, rho, dc]

theorem tau0_le_one : tau0 ≤ 1 := by
  rw [tau0, Real.sqrt_le_left zero_le_one]
  norm_num [u0]

theorem c3bar_le : c3bar ≤ 5 / 6 := by
  have := tau0_le_one
  rw [c3bar]
  linarith

theorem rho0_gt_one : 1 < rho0 := by
  rw [rho0_eq]
  norm_num

theorem qbar_lt_one : qbar < 1 := by
  rw [qbar_eq]
  norm_num

theorem beta0_le_half : beta0 ≤ 1 / 2 := by
  have := c3bar_le
  rw [beta0_eq]
  linarith

theorem g0_pos : 0 < g0 := by
  rw [g0_eq, sub_pos, Real.lt_sqrt (by norm_num)]
  norm_num

theorem dc_le_inv_sqrt_two : dc ≤ 1 / Real.sqrt 2 := by
  have h2 : 0 < Real.sqrt 2 := Real.sqrt_pos.2 two_pos
  rw [le_div_iff₀ h2]
  have : Real.sqrt 2 ≤ 5 / 2 := by
    rw [Real.sqrt_le_left (by norm_num)]
    norm_num
  rw [dc]
  linarith

/-- The admissibility conditions `gen:eq:design` hold for the fixed calibration. -/
theorem admissible :
    1 < rho ∧ 1 < r ∧ 0 < qc ∧ qc < 1 ∧ 0 < q ∧ q < 1 ∧ 0 < qt ∧ qt < 1 ∧
      1 < rhoPrime ∧ rhoPrime ≤ 16 ∧ 0 < theta ∧ theta < 1 ∧ 0 < t ∧ t < 1 / 2 ∧
      0 < dc ∧ dc ≤ 1 / Real.sqrt 2 ∧ 1 < rho0 ∧ beta0 ≤ 1 / 2 ∧ qbar < 1 ∧ 0 < g0 := by
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_,
    dc_le_inv_sqrt_two, rho0_gt_one, beta0_le_half, qbar_lt_one, g0_pos⟩ <;>
    norm_num [rho, r, qc, q, qt, rhoPrime, theta, t, dc]

/-- The integer comparison behind the readout margin `H > 0`. -/
theorem readout_margin_comparison :
    (36 : ℕ) * (3 * 127 + 5 * 32) ^ 2 < 35 * (5 * 117) ^ 2 := by
  norm_num

end

end QDM.ReferencePreparations.Calibration


==> anc/lean/QDM/ReferencePreparations/ClickLaw.lean <==
import Mathlib.Analysis.Real.Sqrt
import Mathlib.Algebra.Order.BigOperators.Ring.Finset
import Mathlib.Algebra.BigOperators.Field
import QDM.ReferencePreparations.Calibration

/-!
# The click law of one reference pattern

A reference run prepares `U_R |x⟩`, undoes a candidate frame and reads all occupations.
Let `Y` be the number of modes whose outcome differs from `x`. The circuit is even, so `Y`
is even, and a click is the event `Y ≥ 2`, equivalently `Y > 0`. The proof of Lemma
`gen:lem:click` bounds the click probability by the mean of `Y` alone:

* `P(click) ≤ E Y / 2`, because `Y` is even;
* `P(click) ≥ E Y / (2 + E Y)`, from the second-moment inequality
  `(E Y)² ≤ P(Y > 0) E Y²` and `Var Y ≤ 2 E Y`.

Here the outcome law is any finite family of nonnegative weights. With `E Y = γ²/8` the two
bounds read `γ² / (16 + γ²) ≤ p ≤ γ² / 16`.

The second part concerns the click test `gen:lem:test`. Its endpoints are `p_a = u/(8ρ)` and
`p_r = 𝗀(u)` with `𝗀(u) = (u/8)(1 - u/8)/(1 + u/4)`. Their ratio decreases in `u`; on the
levels `0 < u ≤ u₀ = 1/16` of the calibration it is at least `ρ₀ = 381/260 > 1`.
-/

namespace QDM.ReferencePreparations

open Finset

section OnePattern

variable {ι : Type*} (s : Finset ι) (p : ι → ℝ) (y : ι → ℕ)

/-- Mean number of changed modes, `E Y`. -/
def changedMean : ℝ := ∑ i ∈ s, p i * y i

/-- Second moment `E Y²`. -/
def changedSecondMoment : ℝ := ∑ i ∈ s, p i * (y i : ℝ) ^ 2

/-- Click probability `P(Y > 0)`. -/
def clickProbability : ℝ := ∑ i ∈ s.filter (fun i => 0 < y i), p i

variable {s p y}

theorem clickProbability_nonneg (hp : ∀ i ∈ s, 0 ≤ p i) : 0 ≤ clickProbability s p y :=
  sum_nonneg fun i hi => hp i (mem_filter.1 hi).1

theorem changedMean_nonneg (hp : ∀ i ∈ s, 0 ≤ p i) : 0 ≤ changedMean s p y :=
  sum_nonneg fun i hi => mul_nonneg (hp i hi) (Nat.cast_nonneg _)

/-- Second-moment inequality: `(E Y)² ≤ P(Y > 0) · E Y²`. -/
theorem changedMean_sq_le (hp : ∀ i ∈ s, 0 ≤ p i) :
    changedMean s p y ^ 2 ≤ clickProbability s p y * changedSecondMoment s p y := by
  set t := s.filter (fun i => 0 < y i)
  have hmean : changedMean s p y = ∑ i ∈ t, p i * y i := by
    rw [changedMean]
    refine (sum_filter_of_ne fun i _ h => ?_).symm
    rcases Nat.eq_zero_or_pos (y i) with h0 | h0
    · simp [h0] at h
    · exact h0
  have hsecond : ∑ i ∈ t, p i * (y i : ℝ) ^ 2 ≤ changedSecondMoment s p y :=
    sum_le_sum_of_subset_of_nonneg (filter_subset _ _) fun i hi _ =>
      mul_nonneg (hp i hi) (sq_nonneg _)
  have hcs := sum_mul_sq_le_sq_mul_sq t (fun i => Real.sqrt (p i))
    (fun i => Real.sqrt (p i) * y i)
  have hpt : ∀ i ∈ t, 0 ≤ p i := fun i hi => hp i (mem_filter.1 hi).1
  have e1 : ∑ i ∈ t, Real.sqrt (p i) * (Real.sqrt (p i) * y i) = ∑ i ∈ t, p i * y i :=
    sum_congr rfl fun i hi => by rw [← mul_assoc, Real.mul_self_sqrt (hpt i hi)]
  have e2 : ∑ i ∈ t, Real.sqrt (p i) ^ 2 = ∑ i ∈ t, p i :=
    sum_congr rfl fun i hi => Real.sq_sqrt (hpt i hi)
  have e3 : ∑ i ∈ t, (Real.sqrt (p i) * y i) ^ 2 = ∑ i ∈ t, p i * (y i : ℝ) ^ 2 :=
    sum_congr rfl fun i hi => by rw [mul_pow, Real.sq_sqrt (hpt i hi)]
  rw [e1, e2, e3] at hcs
  rw [hmean]
  exact hcs.trans (mul_le_mul_of_nonneg_left hsecond (clickProbability_nonneg hp))

/-- Lower click bound `E Y / (2 + E Y) ≤ P(click)` when `Var Y ≤ 2 E Y`. -/
theorem changedMean_div_le_click (hp : ∀ i ∈ s, 0 ≤ p i)
    (hvar : changedSecondMoment s p y ≤ 2 * changedMean s p y + changedMean s p y ^ 2) :
    changedMean s p y / (2 + changedMean s p y) ≤ clickProbability s p y := by
  set m := changedMean s p y
  have hm : 0 ≤ m := changedMean_nonneg hp
  have hc : 0 ≤ clickProbability s p y := clickProbability_nonneg hp
  rcases hm.eq_or_lt with h0 | hpos
  · rw [← h0, zero_div]
    exact hc
  · rw [div_le_iff₀ (by linarith)]
    have h1 := changedMean_sq_le (y := y) hp
    have h2 : m ^ 2 ≤ clickProbability s p y * (m * (2 + m)) :=
      h1.trans (mul_le_mul_of_nonneg_left (by nlinarith) hc)
    nlinarith

/-- Upper click bound `P(click) ≤ E Y / 2` for an even count `Y`. -/
theorem click_le_changedMean_div_two (hp : ∀ i ∈ s, 0 ≤ p i) (heven : ∀ i ∈ s, Even (y i)) :
    clickProbability s p y ≤ changedMean s p y / 2 := by
  have hterm : ∀ i ∈ s.filter (fun i => 0 < y i), p i ≤ p i * y i / 2 := by
    intro i hi
    obtain ⟨his, hpos⟩ := mem_filter.1 hi
    obtain ⟨k, hk⟩ := heven i his
    have h2 : (2 : ℝ) ≤ y i := by
      have : 2 ≤ y i := by omega
      exact_mod_cast this
    nlinarith [hp i his]
  calc clickProbability s p y ≤ ∑ i ∈ s.filter (fun i => 0 < y i), p i * y i / 2 :=
        sum_le_sum hterm
    _ ≤ ∑ i ∈ s, p i * y i / 2 :=
        sum_le_sum_of_subset_of_nonneg (filter_subset _ _) fun i hi _ =>
          div_nonneg (mul_nonneg (hp i hi) (Nat.cast_nonneg _)) zero_le_two
    _ = changedMean s p y / 2 := by rw [changedMean, sum_div]

/-- One-pattern click law in terms of `γ`, where `E Y = γ²/8`. -/
theorem click_law_one_pattern (hp : ∀ i ∈ s, 0 ≤ p i) (heven : ∀ i ∈ s, Even (y i))
    (hvar : changedSecondMoment s p y ≤ 2 * changedMean s p y + changedMean s p y ^ 2)
    (γ : ℝ) (hγ : changedMean s p y = γ ^ 2 / 8) :
    γ ^ 2 / (16 + γ ^ 2) ≤ clickProbability s p y ∧
      clickProbability s p y ≤ γ ^ 2 / 16 := by
  have hlow := changedMean_div_le_click hp hvar
  have hup := click_le_changedMean_div_two hp heven
  rw [hγ] at hlow hup
  constructor
  · have hpos : (0 : ℝ) < 16 + γ ^ 2 := by positivity
    calc γ ^ 2 / (16 + γ ^ 2) = γ ^ 2 / 8 / (2 + γ ^ 2 / 8) := by
          field_simp
          ring
      _ ≤ _ := hlow
  · calc clickProbability s p y ≤ γ ^ 2 / 8 / 2 := hup
      _ = γ ^ 2 / 16 := by ring

end OnePattern

section Endpoints

/-- The guaranteed click probability `𝗀(u) = (u/8)(1 - u/8)/(1 + u/4)` at frame level `u`. -/
noncomputable def clickFloor (u : ℝ) : ℝ := u / 8 * ((1 - u / 8) / (1 + u / 4))

theorem clickFloor_div (ρ u : ℝ) (hρ : 0 < ρ) (hu : 0 < u) :
    clickFloor u / (u / (8 * ρ)) = ρ * (1 - u / 8) / (1 + u / 4) := by
  rw [clickFloor]
  field_simp

/-- The endpoint ratio `ρ (1 - u/8)/(1 + u/4)` decreases in `u ≥ 0`. -/
theorem endpoint_ratio_antitone (ρ u v : ℝ) (hρ : 0 ≤ ρ) (hu : 0 ≤ u) (huv : u ≤ v) :
    ρ * (1 - v / 8) / (1 + v / 4) ≤ ρ * (1 - u / 8) / (1 + u / 4) := by
  rw [div_le_div_iff₀ (by linarith) (by linarith)]
  nlinarith [mul_nonneg hρ (sub_nonneg.2 huv)]

/-- On the calibrated levels `0 < u ≤ 1/16` with `ρ = 3/2`, the click-test endpoints satisfy
`p_r / p_a ≥ ρ₀ = 381/260 > 1`. -/
theorem endpoint_ratio_ge_rho0 (u : ℝ) (hu : 0 < u) (hu0 : u ≤ Calibration.u0) :
    Calibration.rho0 ≤ clickFloor u / (u / (8 * Calibration.rho)) ∧ 1 < Calibration.rho0 := by
  refine ⟨?_, Calibration.rho0_gt_one⟩
  rw [clickFloor_div _ _ (by norm_num [Calibration.rho]) hu, Calibration.rho0]
  exact endpoint_ratio_antitone _ _ _ (by norm_num [Calibration.rho]) hu.le hu0

end Endpoints

end QDM.ReferencePreparations


==> anc/lean/QDM/ReferencePreparations/ConfidenceBudget.lean <==
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Algebra.Order.Field.GeomSum
import Mathlib.Algebra.Field.GeomSum
import Mathlib.Algebra.BigOperators.Intervals
import Mathlib.Algebra.Order.Floor.Semiring

/-!
# Attempt caps and the confidence budget of one reconstruction

A call `Fit(f, δ)` of Theorem 2 runs stages `k = 0, …, J`. Stage `k` makes at most `A_k`
attempts, each tested at error `δ_k` (manuscript `gen:eq:confidences`):

  `A_k = ⌈log(2^{J-k+4}/δ) / log(1/q̄)⌉`,   `δ_k = δ 2^{k-J-4} / A_k`,   `δ_ℓ = δ / (4 A_J)`.

The section "Probability and total cost" combines them into the guarantee
`P(failure) < δ`. This file proves the arithmetic of that combination:

* the cap gives `q̄^{A_k} ≤ δ 2^{k-J-4}` (`pow_attemptCap_le`);
* `∑_k A_k δ_k < δ/8` and `∑_k q̄^{A_k} < δ/8` (`confidence_budget`);
* `A_J δ_ℓ = δ/4` and the five contributions add up to less than `δ`;
* the expected number of attempts at a stage with rejection probability at most `q`
  is at most `∑_{j < A} q^j ≤ 1/(1 - q)` (`expected_attempts_le`).
-/

namespace QDM.ReferencePreparations

open Finset

/-- The attempt cap `⌈log(1/ε)/log(1/q̄)⌉` for target exhaustion probability `ε`. -/
noncomputable def attemptCap (qb ε : ℝ) : ℕ :=
  ⌈Real.log (1 / ε) / Real.log (1 / qb)⌉₊

/-- With `0 < q̄ < 1` and `0 < ε ≤ 1`, the cap makes `q̄^{A} ≤ ε`. -/
theorem pow_attemptCap_le {qb ε : ℝ} (hq0 : 0 < qb) (hq1 : qb < 1) (hε0 : 0 < ε) :
    qb ^ attemptCap qb ε ≤ ε := by
  set A := attemptCap qb ε
  have hlogq : Real.log qb < 0 := Real.log_neg hq0 hq1
  have hL : 0 < Real.log (1 / qb) := by rw [one_div, Real.log_inv]; linarith
  have hA : Real.log (1 / ε) / Real.log (1 / qb) ≤ A := Nat.le_ceil _
  have hA' : Real.log (1 / ε) ≤ A * Real.log (1 / qb) := (div_le_iff₀ hL).1 hA
  rw [one_div, Real.log_inv, one_div, Real.log_inv] at hA'
  have hlog : Real.log (qb ^ A) ≤ Real.log ε := by
    rw [Real.log_pow]
    linarith
  exact (Real.log_le_log_iff (pow_pos hq0 _) hε0).1 hlog

/-- The manuscript writes the cap with `2^{J-k+4}/δ`; this is `1/ε_k` for
`ε_k = δ 2^{k-J-4}`. -/
theorem one_div_stageError (δ : ℝ) (m : ℕ) (hδ : δ ≠ 0) :
    1 / (δ * (1 / 2) ^ m) = 2 ^ m / δ := by
  field_simp
  rw [← mul_pow]
  norm_num

/-- `∑_{k=0}^{J} 2^{k-J-4} = (1/16) ∑_{i=0}^{J} 2^{-i} < 1/8`. -/
theorem sum_stage_weights_lt (J : ℕ) :
    ∑ k ∈ range (J + 1), (1 / 2 : ℝ) ^ (J - k + 4) < 1 / 8 := by
  have hreflect : ∑ k ∈ range (J + 1), (1 / 2 : ℝ) ^ (J - k + 4) =
      ∑ i ∈ range (J + 1), (1 / 2 : ℝ) ^ (i + 4) := by
    have := sum_range_reflect (fun i => (1 / 2 : ℝ) ^ (i + 4)) (J + 1)
    simpa using this
  have hgeom : ∑ i ∈ range (J + 1), (1 / 2 : ℝ) ^ i = 2 - 2 * (1 / 2) ^ (J + 1) := by
    rw [geom_sum_eq (by norm_num)]
    field_simp
    ring
  have hsplit : ∑ i ∈ range (J + 1), (1 / 2 : ℝ) ^ (i + 4) =
      (1 / 16) * ∑ i ∈ range (J + 1), (1 / 2 : ℝ) ^ i := by
    rw [mul_sum]
    exact sum_congr rfl fun i _ => by rw [pow_add]; norm_num; ring
  have hpos : (0 : ℝ) < (1 / 2) ^ (J + 1) := by positivity
  rw [hreflect, hsplit, hgeom]
  linarith

/-- Stage errors `ε_k = δ 2^{k-J-4}` are at most `δ/16 ≤ 1` for `δ ≤ 1` and `k ≤ J`. -/
theorem stageError_le (δ : ℝ) (hδ0 : 0 ≤ δ) (hδ1 : δ ≤ 1) (m : ℕ) :
    δ * (1 / 2) ^ (m + 4) ≤ 1 := by
  have h : (1 / 2 : ℝ) ^ (m + 4) ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
  nlinarith

/-- The confidence budget of `Fit`: with caps satisfying `q̄^{A_k} ≤ δ 2^{k-J-4}`, test errors
`δ_k = δ 2^{k-J-4}/A_k` and leak-test error `δ_ℓ = δ/(4 A_J)`, the five failure sources of the
proof add up to less than `δ`. -/
theorem confidence_budget (δ qb : ℝ) (hδ : 0 < δ) (J : ℕ) (A : ℕ → ℕ) (hA : ∀ k, 0 < A k)
    (hcap : ∀ k ∈ range (J + 1), qb ^ A k ≤ δ * (1 / 2) ^ (J - k + 4)) :
    (∑ k ∈ range (J + 1), (A k : ℝ) * (δ * (1 / 2) ^ (J - k + 4) / A k) < δ / 8) ∧
      (∑ k ∈ range (J + 1), qb ^ A k < δ / 8) ∧
      ((A J : ℝ) * (δ / (4 * A J)) = δ / 4) ∧
      (δ / 8 + ∑ k ∈ range (J + 1), (A k : ℝ) * (δ * (1 / 2) ^ (J - k + 4) / A k) +
        ∑ k ∈ range (J + 1), qb ^ A k + (A J : ℝ) * (δ / (4 * A J)) + 3 * δ / 8 < δ) := by
  have hw := sum_stage_weights_lt J
  have hAk : ∀ k, (A k : ℝ) ≠ 0 := fun k => Nat.cast_ne_zero.2 (hA k).ne'
  have h1 : ∑ k ∈ range (J + 1), (A k : ℝ) * (δ * (1 / 2) ^ (J - k + 4) / A k) =
      δ * ∑ k ∈ range (J + 1), (1 / 2 : ℝ) ^ (J - k + 4) := by
    rw [mul_sum]
    exact sum_congr rfl fun k _ => by have := hAk k; field_simp
  have hfalse : ∑ k ∈ range (J + 1), (A k : ℝ) * (δ * (1 / 2) ^ (J - k + 4) / A k) < δ / 8 := by
    rw [h1]
    nlinarith
  have hexhaust : ∑ k ∈ range (J + 1), qb ^ A k < δ / 8 := by
    calc ∑ k ∈ range (J + 1), qb ^ A k
        ≤ ∑ k ∈ range (J + 1), δ * (1 / 2 : ℝ) ^ (J - k + 4) := sum_le_sum hcap
      _ = δ * ∑ k ∈ range (J + 1), (1 / 2 : ℝ) ^ (J - k + 4) := (mul_sum _ _ _).symm
      _ < δ / 8 := by nlinarith
  have hleak : (A J : ℝ) * (δ / (4 * A J)) = δ / 4 := by
    have := hAk J
    field_simp
  refine ⟨hfalse, hexhaust, hleak, ?_⟩
  rw [hleak]
  linarith

/-- Expected number of attempts at a stage whose attempts are rejected with probability at
most `q < 1`: `∑_{j < A} q^j ≤ 1/(1 - q)`. -/
theorem expected_attempts_le (q : ℝ) (hq0 : 0 ≤ q) (hq1 : q < 1) (A : ℕ) :
    ∑ j ∈ range A, q ^ j ≤ 1 / (1 - q) := by
  have := geom_sum_Ico_le_of_lt_one (m := 0) (n := A) hq0 hq1
  simpa [Nat.Ico_zero_eq_range] using this

end QDM.ReferencePreparations


==> anc/lean/QDM/ReferencePreparations/Family.lean <==
import Mathlib.Algebra.BigOperators.Group.Finset.Basic
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Data.Fintype.Card
import Mathlib.Order.SymmDiff

/-!
# Structured inputs: branch count and pattern separation

In the input family of Theorem 2 the core sets and all branch sets are pairwise disjoint
subsets of the `n` modes, and every branch occupies at least three modes. This file proves
the two counting facts stated with the family (manuscript `gen:eq:size-three` and the
sentence that follows it):

* the total number of branches is at most `n / 3`;
* two different occupation patterns differ in at least six modes.

A pattern is the occupied core together with one branch of every block.
-/

namespace QDM.ReferencePreparations

open Finset

section BranchCount

variable {n : ℕ} {κ : Type*}

/-- Pairwise disjoint branches of at least three modes each: `3 · #branches ≤ n`. -/
theorem three_mul_card_branches_le (s : Finset κ) (F : κ → Finset (Fin n))
    (hdisj : (s : Set κ).PairwiseDisjoint F) (hsize : ∀ i ∈ s, 3 ≤ (F i).card) :
    3 * s.card ≤ n := by
  have hunion : (s.biUnion F).card ≤ n := by
    simpa using card_le_univ (s.biUnion F)
  calc 3 * s.card = ∑ _i ∈ s, 3 := by simp [mul_comm]
    _ ≤ ∑ i ∈ s, (F i).card := sum_le_sum hsize
    _ = (s.biUnion F).card := (card_biUnion hdisj).symm
    _ ≤ n := hunion

end BranchCount

section Patterns

variable {n : ℕ} {κ β : Type*} [Fintype β]

/-- The occupation pattern of the choice `σ`: the occupied core and branch `σ b` of every
block `b`. -/
def pattern (core : Finset (Fin n)) (F : κ → Finset (Fin n)) (σ : β → κ) :
    Finset (Fin n) :=
  core ∪ univ.biUnion fun b => F (σ b)

/-- A branch chosen by `σ` but not by `τ` lies in the pattern of `σ` and outside the pattern
of `τ`. Here `blk` assigns each branch to its block. -/
theorem branch_subset_sdiff (core : Finset (Fin n)) (F : κ → Finset (Fin n)) (blk : κ → β)
    (hdisj : ∀ i j, i ≠ j → Disjoint (F i) (F j)) (hcore : ∀ i, Disjoint core (F i))
    (σ τ : β → κ) (hτ : ∀ b, blk (τ b) = b) (b : β) (hb : blk (σ b) = b)
    (hne : σ b ≠ τ b) :
    F (σ b) ⊆ pattern core F σ \ pattern core F τ := by
  intro x hx
  rw [mem_sdiff]
  refine ⟨mem_union_right _ (mem_biUnion.2 ⟨b, mem_univ _, hx⟩), ?_⟩
  intro hxτ
  rcases mem_union.1 hxτ with hcx | hbx
  · exact disjoint_left.1 (hcore (σ b)) hcx hx
  · obtain ⟨c, -, hc⟩ := mem_biUnion.1 hbx
    have hdiff : τ c ≠ σ b := by
      intro h
      have hcb : c = b := by rw [← hτ c, h, hb]
      exact hne (hcb ▸ h).symm
    exact disjoint_left.1 (hdisj _ _ hdiff) hc hx

/-- Two different occupation patterns differ in at least six modes. -/
theorem six_le_card_symmDiff_pattern (core : Finset (Fin n)) (F : κ → Finset (Fin n))
    (blk : κ → β) (hdisj : ∀ i j, i ≠ j → Disjoint (F i) (F j))
    (hcore : ∀ i, Disjoint core (F i)) (hsize : ∀ i, 3 ≤ (F i).card)
    (σ τ : β → κ) (hσ : ∀ b, blk (σ b) = b) (hτ : ∀ b, blk (τ b) = b) (hne : σ ≠ τ) :
    6 ≤ (symmDiff (pattern core F σ) (pattern core F τ)).card := by
  obtain ⟨b, hb⟩ : ∃ b, σ b ≠ τ b := Function.ne_iff.mp hne
  have h1 := branch_subset_sdiff core F blk hdisj hcore σ τ hτ b (hσ b) hb
  have h2 := branch_subset_sdiff core F blk hdisj hcore τ σ hσ b (hτ b) hb.symm
  have hd : Disjoint (pattern core F σ \ pattern core F τ)
      (pattern core F τ \ pattern core F σ) := disjoint_sdiff_sdiff
  rw [symmDiff_def, sup_eq_union, card_union_of_disjoint hd]
  have := card_le_card h1
  have := card_le_card h2
  have := hsize (σ b)
  have := hsize (τ b)
  omega

end Patterns

end QDM.ReferencePreparations


==> anc/lean/QDM/ReferencePreparations/ReadoutAllocation.lean <==
import Mathlib.Analysis.Real.Sqrt

/-!
# Allocation of the readout copies

The readout of Theorem 2 spends `N_w` reserved input records on the branch weights and
`N_φ` target copies on each of at most `w_φ` coherence settings. Its variance proxy is
`B̄/N_w + D_φ/N_φ` (manuscript `gen:eq:tail-parts`). The schedule chooses the ratio
`N_w : N_φ = √B̄ : √(D_φ/w_φ)`, which minimizes the product of cost and variance:

  `(N_w + w_φ N_φ)(B̄/N_w + D_φ/N_φ) ≥ T²`,   `T = √B̄ + √(w_φ D_φ)`,

with equality at the chosen ratio. This file proves the inequality and its equality case.
-/

namespace QDM.ReferencePreparations

/-- Two-term Cauchy–Schwarz: `(s + t)² ≤ (x + y)(s²/x + t²/y)` for `x, y > 0`. -/
theorem sq_add_le_mul_sum_div (x y s t : ℝ) (hx : 0 < x) (hy : 0 < y) :
    (s + t) ^ 2 ≤ (x + y) * (s ^ 2 / x + t ^ 2 / y) := by
  have key : (x + y) * (s ^ 2 / x + t ^ 2 / y) - (s + t) ^ 2 = (s * y - t * x) ^ 2 / (x * y) := by
    field_simp
    ring
  have : 0 ≤ (s * y - t * x) ^ 2 / (x * y) := by positivity
  linarith

/-- Equality when `x : y = s : t`. -/
theorem sq_add_eq_mul_sum_div (c s t : ℝ) (hc : 0 < c) (hs : 0 < s) (ht : 0 < t) :
    (c * s + c * t) * (s ^ 2 / (c * s) + t ^ 2 / (c * t)) = (s + t) ^ 2 := by
  field_simp

/-- Readout allocation: `(√B + √(w D))² ≤ (N_w + w N_φ)(B/N_w + D/N_φ)`. -/
theorem readout_allocation (Nw Nφ B D w : ℝ) (hNw : 0 < Nw) (hNφ : 0 < Nφ) (hB : 0 ≤ B)
    (hD : 0 ≤ D) (hw : 0 < w) :
    (Real.sqrt B + Real.sqrt (w * D)) ^ 2 ≤ (Nw + w * Nφ) * (B / Nw + D / Nφ) := by
  have h := sq_add_le_mul_sum_div Nw (w * Nφ) (Real.sqrt B) (Real.sqrt (w * D)) hNw
    (mul_pos hw hNφ)
  rw [Real.sq_sqrt hB, Real.sq_sqrt (mul_nonneg hw.le hD)] at h
  have e : w * D / (w * Nφ) = D / Nφ := by
    rw [mul_div_mul_left _ _ hw.ne']
  rwa [e] at h

/-- The schedule's ratio `N_w = c √B`, `N_φ = c √(D/w)` attains `T²`. -/
theorem readout_allocation_eq (c B D w : ℝ) (hc : 0 < c) (hB : 0 < B) (hD : 0 < D) (hw : 0 < w) :
    (c * Real.sqrt B + w * (c * Real.sqrt (D / w))) *
        (B / (c * Real.sqrt B) + D / (c * Real.sqrt (D / w))) =
      (Real.sqrt B + Real.sqrt (w * D)) ^ 2 := by
  have hwD : Real.sqrt (w * D) = w * Real.sqrt (D / w) := by
    rw [show w * D = w ^ 2 * (D / w) by field_simp, Real.sqrt_mul (sq_nonneg w),
      Real.sqrt_sq hw.le]
  have hBa : B = Real.sqrt B ^ 2 := (Real.sq_sqrt hB.le).symm
  have hDb : D = w * Real.sqrt (D / w) ^ 2 := by
    rw [Real.sq_sqrt (div_pos hD hw).le]
    field_simp
  have ha : 0 < Real.sqrt B := Real.sqrt_pos.2 hB
  have hb : 0 < Real.sqrt (D / w) := Real.sqrt_pos.2 (div_pos hD hw)
  rw [hwD]
  generalize Real.sqrt B = a at ha hBa ⊢
  generalize Real.sqrt (D / w) = b at hb hDb ⊢
  subst hBa hDb
  field_simp

end QDM.ReferencePreparations


==> anc/lean/QDM/ReferencePreparations/Verification.lean <==
import Mathlib.Analysis.InnerProductSpace.Basic

/-!
# Verification of a proposed preparation

Algorithm 2 may fit a proposal at accuracy `f/10` and test it on fresh targets. Lemma
`gen:lem:whole-test` gives a measurement whose mean rejection effect `Q` satisfies
`γ (I - P) ⪯ Q ⪯ I - P` with `γ = 1/5`, where `P` projects onto the proposed state. The
first part of this file derives the rejection sandwich `γ X ≤ p ≤ X` on a pure target, with
`X` its infidelity to the proposal (manuscript `gen:eq:verifier-gap` and the paragraph
"Sufficient runs").

The second part proves the bookkeeping of the verification horizon (`gen:eq:validation`,
`gen:eq:finite-verified`): one fresh round obeys `e_{i+1} ≤ δ/4 + e_i/2`, the terminal
allowance `z_j = min{1/2, δ(1 + 2^j)/2}` keeps the final failure probability at most `δ`,
round `i + 1` is reached with probability at most `2^{-i}`, and the cost bound `U_j` never
exceeds `2[C(f/10, 1/4) + m] + C(f, z_j)`.
-/

namespace QDM.ReferencePreparations

open scoped InnerProductSpace

section Sandwich

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℂ E]

/-- Projection onto the span of `φ`: `P v = ⟨φ, v⟩ φ` (a projector for unit `φ`). -/
def rankOneProj (φ v : E) : E := ⟪φ, v⟫_ℂ • φ

/-- The quadratic form of `I - P`: `re ⟨v, v - P v⟩ = ‖v‖² - |⟨φ, v⟩|²`. -/
theorem re_inner_sub_rankOneProj (φ v : E) :
    RCLike.re ⟪v, v - rankOneProj φ v⟫_ℂ = ‖v‖ ^ 2 - ‖⟪φ, v⟫_ℂ‖ ^ 2 := by
  rw [rankOneProj, inner_sub_right, inner_smul_right, inner_self_eq_norm_sq_to_K,
    ← inner_conj_symm v φ, map_sub, Complex.mul_conj]
  simp only [Complex.normSq_eq_norm_sq]
  rw [← RCLike.ofReal_pow, RCLike.ofReal_re, RCLike.re_to_complex, Complex.ofReal_re]

/-- Rejection sandwich: if `γ (I - P) ⪯ Q ⪯ I - P` as quadratic forms and `ψ` is a unit
target, the rejection probability `p = re ⟨ψ, Q ψ⟩` satisfies `γ X ≤ p ≤ X`, where
`X = 1 - |⟨φ, ψ⟩|²` is the infidelity of the proposal `φ`. -/
theorem rejection_sandwich (Q : E → E) (φ ψ : E) (γ : ℝ)
    (hlow : ∀ v, γ * RCLike.re ⟪v, v - rankOneProj φ v⟫_ℂ ≤ RCLike.re ⟪v, Q v⟫_ℂ)
    (hup : ∀ v, RCLike.re ⟪v, Q v⟫_ℂ ≤ RCLike.re ⟪v, v - rankOneProj φ v⟫_ℂ)
    (hψ : ‖ψ‖ = 1) :
    γ * (1 - ‖⟪φ, ψ⟫_ℂ‖ ^ 2) ≤ RCLike.re ⟪ψ, Q ψ⟫_ℂ ∧
      RCLike.re ⟪ψ, Q ψ⟫_ℂ ≤ 1 - ‖⟪φ, ψ⟫_ℂ‖ ^ 2 := by
  have hX := re_inner_sub_rankOneProj φ ψ
  rw [hψ, one_pow] at hX
  exact ⟨hX ▸ hlow ψ, hX ▸ hup ψ⟩

/-- With `γ = 1/5`: a proposal outside the tolerance (`X > f`) is rejected with probability
greater than `f/5`. -/
theorem reject_far_proposal {X p f : ℝ} (hlow : X / 5 ≤ p) (hX : f < X) : f / 5 < p := by
  linarith

/-- A proposal fitted to `X ≤ f/10` is rejected with probability at most `f/10`, half of the
threshold `a = f/5`. -/
theorem accept_close_proposal {X p f : ℝ} (hup : p ≤ X) (hX : X ≤ f / 10) :
    p ≤ (f / 5) / 2 := by
  linarith

end Sandwich

section Horizon

/-- A fresh attempt succeeds with probability at least `(3/4)(2/3) = 1/2`. -/
theorem attempt_success_ge_half {a b : ℝ} (ha : 3 / 4 ≤ a) (hb : 2 / 3 ≤ b) : 1 / 2 ≤ a * b := by
  nlinarith

/-- One fresh round: a bad proposal is accepted with probability at most `δ/4`, and the round
is passed on with probability at most `1/2`. -/
theorem round_failure_step {δ bad pass e : ℝ} (hbad : bad ≤ δ / 4) (hpass : pass ≤ 1 / 2)
    (he : 0 ≤ e) : bad + pass * e ≤ δ / 4 + e / 2 := by
  nlinarith

/-- The recursion `e_{i+1} ≤ δ/4 + e_i/2` gives `e_j ≤ δ/2 + 2^{-j}(e_0 - δ/2)`. -/
theorem horizon_failure (δ z : ℝ) (e : ℕ → ℝ) (h0 : e 0 ≤ z)
    (hstep : ∀ i, e (i + 1) ≤ δ / 4 + e i / 2) (j : ℕ) :
    e j ≤ δ / 2 + (1 / 2) ^ j * (z - δ / 2) := by
  induction j with
  | zero => simpa using h0
  | succ i ih =>
    calc e (i + 1) ≤ δ / 4 + e i / 2 := hstep i
      _ ≤ δ / 4 + (δ / 2 + (1 / 2) ^ i * (z - δ / 2)) / 2 := by linarith
      _ = δ / 2 + (1 / 2) ^ (i + 1) * (z - δ / 2) := by ring

/-- Terminal failure allowance `z_j = min{1/2, δ(1 + 2^j)/2}`. -/
noncomputable def terminalAllowance (δ : ℝ) (j : ℕ) : ℝ := min (1 / 2) (δ * (1 + 2 ^ j) / 2)

/-- With terminal allowance `z_j`, the horizon `j` has failure probability at most `δ`. -/
theorem horizon_failure_le (δ : ℝ) (j : ℕ) (e : ℕ → ℝ) (h0 : e 0 ≤ terminalAllowance δ j)
    (hstep : ∀ i, e (i + 1) ≤ δ / 4 + e i / 2) : e j ≤ δ := by
  have h := horizon_failure δ _ e h0 hstep j
  have hz : terminalAllowance δ j ≤ δ * (1 + 2 ^ j) / 2 := min_le_right _ _
  have hpow : (1 / 2 : ℝ) ^ j * 2 ^ j = 1 := by rw [← mul_pow]; norm_num
  have hnn : (0 : ℝ) ≤ (1 / 2) ^ j := by positivity
  calc e j ≤ δ / 2 + (1 / 2) ^ j * (terminalAllowance δ j - δ / 2) := h
    _ ≤ δ / 2 + (1 / 2) ^ j * (δ * (1 + 2 ^ j) / 2 - δ / 2) := by gcongr
    _ = δ / 2 + δ / 2 * ((1 / 2) ^ j * 2 ^ j) := by ring
    _ = δ := by rw [hpow]; ring

/-- Every allowance is at least `min{δ, 1/2}`. -/
theorem terminalAllowance_ge (δ : ℝ) (hδ : 0 ≤ δ) (j : ℕ) :
    min δ (1 / 2) ≤ terminalAllowance δ j := by
  have h1 : (1 : ℝ) ≤ 2 ^ j := one_le_pow₀ (by norm_num)
  rw [terminalAllowance, le_min_iff]
  constructor
  · exact min_le_right _ _
  · calc min δ (1 / 2) ≤ δ := min_le_left _ _
      _ ≤ δ * (1 + 2 ^ j) / 2 := by nlinarith

/-- At the largest horizon (`2^j ≥ 1/δ`) the allowance is `1/2`. -/
theorem terminalAllowance_top (δ : ℝ) (j : ℕ) (hδ : 0 < δ) (hj : 1 ≤ δ * 2 ^ j) :
    terminalAllowance δ j = 1 / 2 := by
  rw [terminalAllowance, min_eq_left]
  nlinarith

/-- If every round passes on with probability at most `1/2`, round `i` is reached with
probability at most `2^{-i}`. -/
theorem reach_probability (reach : ℕ → ℝ) (h0 : reach 0 ≤ 1)
    (hstep : ∀ i, reach (i + 1) ≤ reach i / 2) (i : ℕ) : reach i ≤ (1 / 2) ^ i := by
  induction i with
  | zero => simpa using h0
  | succ i ih =>
    calc reach (i + 1) ≤ reach i / 2 := hstep i
      _ ≤ (1 / 2) ^ i / 2 := by linarith
      _ = (1 / 2) ^ (i + 1) := by ring

/-- The expected-cost bound of horizon `j`,
`U_j = 2(1 - 2^{-j})[C_pilot + m] + 2^{-j} C_j`. -/
noncomputable def horizonCost (pilot m terminal : ℝ) (j : ℕ) : ℝ :=
  2 * (1 - (1 / 2) ^ j) * (pilot + m) + (1 / 2) ^ j * terminal

/-- `U_j ≤ 2[C_pilot + m] + C_j` for nonnegative costs. -/
theorem horizonCost_le (pilot m terminal : ℝ) (hpm : 0 ≤ pilot + m) (ht : 0 ≤ terminal)
    (j : ℕ) : horizonCost pilot m terminal j ≤ 2 * (pilot + m) + terminal := by
  have h0 : (0 : ℝ) ≤ (1 / 2) ^ j := by positivity
  have h1 : (1 / 2 : ℝ) ^ j ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
  rw [horizonCost]
  nlinarith

end Horizon

end QDM.ReferencePreparations


==> anc/lean/QDM/Theorem1/CliffordReflection.lean <==
import QDM.Theorem1.QuarticOrbitTangent
import QDM.Theorem1.WordSymmetry
import Mathlib.Analysis.InnerProductSpace.Projection.FiniteDimensional

/-! Physical Clifford reflections on the full four-mode Fock space.
Parity and the anti-linear real structure are checked explicitly; these
interfaces are needed to lift arbitrary local orthogonal frames. -/

noncomputable section
namespace QDM.Theorem1.CliffordReflection
open Matrix QDM.JordanWigner QDM.RealSpinor QDM.QuarticCovariance
open QDM.PairedBlock (parityMatrix parity_diagonal parity_properties)
open scoped InnerProductSpace

private def volumeWord : List (Fin 4 × Bool) := List.ofFn (fun i : Fin 8 => axis (n := 4) i)

private theorem volume_word : word volumeWord=parityMatrix := by
  simpa only [word,volumeWord,List.map_ofFn,Function.comp_def] using QDM.MajoranaVolume.volume_parity

/-- The physical parity reverses each Majorana, and the chosen real
structure commutes with each real Majorana. -/
theorem axis_symmetries (k : Fin 8) :
    parityMatrix*gamma 4 (axis k)= -gamma 4 (axis k)*parityMatrix ∧
    conjugating*(gamma 4 (axis k)).map star=gamma 4 (axis k)*conjugating := by
  have hs : WordSymmetry.sign (axis (n := 4) k) volumeWord= -1 := by
    fin_cases k <;> decide +kernel
  have hj : WordSymmetry.sign (axis (n := 4) k) conjugatingWord=
      if (axis (n := 4) k).2 then -1 else 1 := by
    fin_cases k <;> decide +kernel
  have hp := WordSymmetry.gamma_word (axis (n := 4) k) volumeWord
  have hc := WordSymmetry.gamma_word (axis (n := 4) k) conjugatingWord
  rw [hs,volume_word,neg_one_zsmul] at hp
  rw [hj] at hc
  change gamma 4 (axis k)*conjugating=_ at hc
  refine ⟨?_,?_⟩
  · rw [← neg_eq_iff_eq_neg] at hp
    simpa only [Matrix.neg_mul] using hp.symm
  · rw [gamma,WordSymmetry.real_majorana]
    split_ifs with hk
    · simp only [hk,ite_true,neg_one_zsmul] at hc
      simpa only [conjugating,Matrix.mul_neg] using hc.symm
    · simpa [gamma,hk,conjugating] using hc.symm

theorem parity_unitary : parityMatrix.conjTranspose=parityMatrix ∧ parityMatrix*parityMatrix=1 := by
  constructor
  · rw [parity_diagonal]
    simp only [Matrix.diagonal_conjTranspose]
    congr 1
    funext s
    simp [Pi.star_apply]
  · have hh := parity_properties.2
    change parityMatrix.toEuclideanLin.comp parityMatrix.toEuclideanLin=LinearMap.id at hh
    apply Matrix.toEuclideanLin.injective
    rw [Matrix.toLpLin_mul 2 2 2,hh,Matrix.toLpLin_one]

theorem parity_real : conjugating*parityMatrix.map star=parityMatrix*conjugating := by
  have hp : parityMatrix.map star=parityMatrix := by
    rw [parity_diagonal]
    ext i j
    by_cases hij : i=j <;> simp [hij]
  have hk (p : Fin 4 × Bool) : gamma 4 p*parityMatrix= - (parityMatrix*gamma 4 p) := by
    have hsgn : WordSymmetry.sign p volumeWord= -1 := by
      rcases p with ⟨p,b⟩; fin_cases p <;> cases b <;> decide +kernel
    simpa only [hsgn,volume_word,neg_one_zsmul] using WordSymmetry.gamma_word p volumeWord
  have hw (L : List (Fin 4 × Bool)) : word L*parityMatrix=
      ((-1 : ℤ)^L.length) • (parityMatrix*word L) := by
    induction L with
    | nil => simp [word]
    | cons p L ih =>
      have hh : word (p::L)=gamma 4 p*word L := by simp [word]
      rw [hh,mul_assoc,ih,mul_smul_comm,← mul_assoc,hk,Matrix.neg_mul]
      simp only [List.length_cons,pow_succ,mul_neg_one,neg_smul,smul_neg,mul_assoc]
  have hh := hw conjugatingWord
  norm_num [conjugatingWord] at hh
  rw [hp]
  exact hh

/-- Real linear combinations retain the exact parity and conjugation
symmetries; no state or covariance hypothesis is needed. -/
theorem linear_symmetries (v : Fin 8 → ℝ) :
    (gammaLinear 4 v).conjTranspose=gammaLinear 4 v ∧
    parityMatrix*gammaLinear 4 v= -gammaLinear 4 v*parityMatrix ∧
    conjugating*(gammaLinear 4 v).map star=gammaLinear 4 v*conjugating := by
  have hstar : (gammaLinear 4 v).map star=
      ∑ k : Fin 8, v k • (gamma 4 (axis (n := 4) k)).map star := by
    ext i j
    simp [gammaLinear,Matrix.map_apply,Matrix.sum_apply,Matrix.smul_apply]
  refine ⟨?_,?_,?_⟩
  · simp only [gammaLinear,LinearMap.coe_mk,AddHom.coe_mk,Matrix.conjTranspose_sum,
      Matrix.conjTranspose_smul,star_trivial]
    apply Finset.sum_congr rfl
    intro k _
    rw [gamma,majorana_hermitian]
  · simp only [gammaLinear,LinearMap.coe_mk,AddHom.coe_mk,Matrix.mul_sum,Matrix.sum_mul,
      Matrix.mul_smul,Matrix.smul_mul,(axis_symmetries _).1,
      smul_neg,Finset.sum_neg_distrib,Matrix.neg_mul]
  · rw [hstar]
    simp only [gammaLinear,LinearMap.coe_mk,AddHom.coe_mk,Matrix.mul_sum,Matrix.sum_mul,
      Matrix.mul_smul,Matrix.smul_mul,(axis_symmetries _).2]

end QDM.Theorem1.CliffordReflection


==> anc/lean/QDM/Theorem1/CofactorFrame.lean <==
import QDM.AppendixA.PairedMoments
import QDM.AppendixA.QuarticNorm
import Mathlib.Analysis.InnerProductSpace.PiL2

/-! The physical 56-by-8 paired cofactor and its exact tight-frame constant.
The finite certificate evaluates only sparse occupation-word actions; no
full Fock matrix multiplication is used by the certificate. -/

noncomputable section
namespace QDM.Theorem1.CofactorFrame
open Matrix QDM.JordanWigner QDM.QuarticCovariance
open QDM.PairedBlock (omega leftConfig rightConfig basis)
open scoped InnerProductSpace

abbrev Triple := {p : Fin 8 × Fin 8 × Fin 8 // p.1 < p.2.1 ∧ p.2.1 < p.2.2}

def indices (T : Triple) (s : Fin 8) : Fin 4 → Fin 8 := ![T.val.1,T.val.2.1,T.val.2.2,s]

private def entry (L : List (Fin 4 × Bool)) (s t : Occupation 4) : GaussianInt :=
  if s=(wordAction L t).2 then (wordAction L t).1 else 0

private def twice (T : Triple) (s : Fin 8) : GaussianInt :=
  let L := List.ofFn (fun i => axis (indices T s i))
  entry L leftConfig leftConfig+entry L leftConfig rightConfig+
    entry L rightConfig leftConfig+entry L rightConfig rightConfig

private def integer (T : Triple) (s : Fin 8) : ℤ :=
  let row : ℕ × ℤ := match (T.val.1.val,T.val.2.1.val,T.val.2.2.val) with
    | (0,1,2) => (3,-1)
    | (0,1,3) => (2,1)
    | (0,1,4) => (5,1)
    | (0,1,5) => (4,-1)
    | (0,1,6) => (7,1)
    | (0,1,7) => (6,-1)
    | (0,2,3) => (1,-1)
    | (0,2,4) => (6,-1)
    | (0,2,5) => (7,1)
    | (0,2,6) => (4,1)
    | (0,2,7) => (5,-1)
    | (0,3,4) => (7,-1)
    | (0,3,5) => (6,-1)
    | (0,3,6) => (5,1)
    | (0,3,7) => (4,1)
    | (0,4,5) => (1,1)
    | (0,4,6) => (2,-1)
    | (0,4,7) => (3,-1)
    | (0,5,6) => (3,-1)
    | (0,5,7) => (2,1)
    | (0,6,7) => (1,1)
    | (1,2,3) => (0,1)
    | (1,2,4) => (7,-1)
    | (1,2,5) => (6,-1)
    | (1,2,6) => (5,1)
    | (1,2,7) => (4,1)
    | (1,3,4) => (6,1)
    | (1,3,5) => (7,-1)
    | (1,3,6) => (4,-1)
    | (1,3,7) => (5,1)
    | (1,4,5) => (0,-1)
    | (1,4,6) => (3,1)
    | (1,4,7) => (2,-1)
    | (1,5,6) => (2,-1)
    | (1,5,7) => (3,-1)
    | (1,6,7) => (0,-1)
    | (2,3,4) => (5,1)
    | (2,3,5) => (4,-1)
    | (2,3,6) => (7,1)
    | (2,3,7) => (6,-1)
    | (2,4,5) => (3,1)
    | (2,4,6) => (0,1)
    | (2,4,7) => (1,1)
    | (2,5,6) => (1,1)
    | (2,5,7) => (0,-1)
    | (2,6,7) => (3,1)
    | (3,4,5) => (2,-1)
    | (3,4,6) => (1,-1)
    | (3,4,7) => (0,1)
    | (3,5,6) => (0,1)
    | (3,5,7) => (1,1)
    | (3,6,7) => (2,-1)
    | (4,5,6) => (7,-1)
    | (4,5,7) => (6,1)
    | (4,6,7) => (5,-1)
    | (5,6,7) => (4,1)
    | _ => (0,0)
  if s.val=row.1 then row.2 else 0

set_option maxRecDepth 100000 in
set_option maxHeartbeats 8000000 in
private theorem certificate :
    (∀ (T : Triple) (s : Fin 8), twice T s=(2*integer T s : ℤ) ∧
      (¬Function.Injective (indices T s) → integer T s=0)) ∧
    (∀ i j : Fin 8, (∑ T : Triple, integer T i*integer T j)=if i=j then 7 else 0) := by
  constructor
  · intro T
    fin_cases T <;> decide +kernel
  · intro i j
    fin_cases i <;> fin_cases j <;> decide +kernel

private theorem word_expectation (L : List (Fin 4 × Bool)) :
    inner ℂ omega ((word L).toEuclideanLin omega)=
      (1/2 : ℂ)*(entry L leftConfig leftConfig+entry L leftConfig rightConfig+
        entry L rightConfig leftConfig+entry L rightConfig rightConfig) := by
  have hm (A : Operator 4) (s t : Occupation 4) :
      inner ℂ (basis s) (A.toEuclideanLin (basis t))=A s t := by
    simp [basis,EuclideanSpace.inner_single_left,Matrix.toLpLin_apply]
  have hscale : ((Real.sqrt 2)⁻¹ : ℂ)^2=1/2 := by
    have h : (Real.sqrt 2 : ℂ)^2=2 := by exact_mod_cast Real.sq_sqrt (show (0:ℝ) ≤ 2 by norm_num)
    rw [inv_pow,h]; norm_num
  have hw (s t : Occupation 4) : word L s t=(entry L s t : ℂ) := by
    by_cases h : s=(wordAction L t).2 <;> simp [word_entry,entry,h]
  simp only [omega,map_smul,map_add,inner_smul_left,inner_smul_right,
    inner_add_left,inner_add_right,hm,map_inv₀,Complex.conj_ofReal,hw]
  calc
    _ = ((Real.sqrt 2)⁻¹ : ℂ)^2*(entry L leftConfig leftConfig+entry L leftConfig rightConfig+
        entry L rightConfig leftConfig+entry L rightConfig rightConfig) := by ring
    _ = _ := by rw [hscale]

def cofactor : Matrix Triple (Fin 8) ℝ := fun T s =>
  (momentForm QDM.PairedMoments.localDensity) (fun i => Pi.single (indices T s i) 1)

/-- Twice the alternating physical moment, evaluated by sparse occupation words. -/
def twiceMoment (J : Fin 4 → Fin 8) : ℤ :=
  if Function.Injective J then
    let L := List.ofFn (fun i => axis (J i))
    (entry L leftConfig leftConfig+entry L leftConfig rightConfig+
      entry L rightConfig leftConfig+entry L rightConfig rightConfig).re
  else 0

theorem moment_formula (J : Fin 4 → Fin 8) :
    momentForm QDM.PairedMoments.localDensity (fun i => Pi.single (J i) 1)=
      (twiceMoment J : ℝ)/2 := by
  rw [moment_entry]
  by_cases hi : Function.Injective J
  · rw [ite_eq_left hi,twiceMoment,ite_eq_left hi,QDM.PairedMoments.localDensity,
      QDM.PairedMoments.trace_projector,word_expectation]
    dsimp only
    generalize entry (List.ofFn (fun i => axis (J i))) leftConfig leftConfig = a
    generalize entry (List.ofFn (fun i => axis (J i))) leftConfig rightConfig = b
    generalize entry (List.ofFn (fun i => axis (J i))) rightConfig leftConfig = c
    generalize entry (List.ofFn (fun i => axis (J i))) rightConfig rightConfig = d
    rw [GaussianInt.intCast_re]
    simp only [map_add,Complex.add_re]
    norm_num [Complex.mul_re]
    ring
  · simp [hi,twiceMoment]

/-- Every cofactor entry is the actual alternating physical quartic moment. -/
theorem entry_formula (T : Triple) (s : Fin 8) : cofactor T s=(integer T s : ℝ) := by
  unfold cofactor
  rw [moment_entry]
  split_ifs with hi
  · rw [QDM.PairedMoments.localDensity,QDM.PairedMoments.trace_projector,word_expectation]
    have he : ((entry (List.ofFn (fun i => axis (indices T s i))) leftConfig leftConfig : ℂ)+
        entry (List.ofFn (fun i => axis (indices T s i))) leftConfig rightConfig+
        entry (List.ofFn (fun i => axis (indices T s i))) rightConfig leftConfig+
        entry (List.ofFn (fun i => axis (indices T s i))) rightConfig rightConfig)=(twice T s : ℂ) := by
      simp only [twice,map_add]
    rw [he,(certificate.1 T s).1]
    norm_num [GaussianInt.toComplex_def]
    ring
  · rw [(certificate.1 T s).2 hi]; norm_num

/-- The exact constant seven includes the sorted-triple normalization. -/
theorem gram : cofactor.transpose*cofactor=(7 : ℝ) • (1 : Matrix (Fin 8) (Fin 8) ℝ) := by
  ext i j
  simp only [Matrix.mul_apply,Matrix.transpose_apply,entry_formula,Matrix.smul_apply,
    Matrix.one_apply,smul_eq_mul]
  have hh : (∑ T : Triple, (integer T i : ℝ)*(integer T j : ℝ))=if i=j then 7 else 0 := by
    exact_mod_cast certificate.2 i j
  by_cases hij : i=j <;> simpa only [hij,ite_true,ite_false,mul_one,mul_zero] using hh

/-- The advertised transpose divided by seven is an exact left inverse. -/
theorem left_inverse : ((1/7 : ℝ) • cofactor.transpose)*cofactor=1 := by
  rw [Matrix.smul_mul,gram,smul_smul]
  norm_num

/-- The cofactor's action has exactly the norm used by the frame correction. -/
theorem norm_action (v : EuclideanSpace ℝ (Fin 8)) :
    ‖cofactor.toEuclideanLin v‖=Real.sqrt 7*‖v‖ := by
  have ht : cofactor.conjTranspose=cofactor.transpose := by ext i j; simp [Matrix.conjTranspose_apply]
  have hi : inner ℝ (cofactor.toEuclideanLin v) (cofactor.toEuclideanLin v)=7*‖v‖^2 := by
    simp only [EuclideanSpace.inner_eq_star_dotProduct,Matrix.ofLp_toLpLin,Matrix.toLin'_apply]
    rw [dotProduct_comm,Matrix.star_mulVec,← Matrix.dotProduct_mulVec,Matrix.mulVec_mulVec,ht,gram,
      Matrix.smul_mulVec,Matrix.one_mulVec,dotProduct_smul]
    rw [dotProduct_comm,← EuclideanSpace.inner_eq_star_dotProduct,real_inner_self_eq_norm_sq,smul_eq_mul]
  rw [real_inner_self_eq_norm_sq] at hi
  have hs : (Real.sqrt 7*‖v‖)^2=7*‖v‖^2 := by
    rw [mul_pow,Real.sq_sqrt (show (0:ℝ) ≤ 7 by norm_num)]
  nlinarith [norm_nonneg (cofactor.toEuclideanLin v),
    mul_nonneg (Real.sqrt_nonneg 7) (norm_nonneg v)]

end QDM.Theorem1.CofactorFrame


==> anc/lean/QDM/Theorem1/ComplementRoot.lean <==
import QDM.AppendixC.SpectralRecovery

/-! The actual positive complementary square root and its Frobenius
Lipschitz bound. Distinct eigenbases are retained; the leakage matrices
need not commute, have simple spectra, or share eigenvectors. -/
noncomputable section
namespace QDM.Theorem1.ComplementRoot
open QDM.SpectralRecovery
open scoped InnerProductSpace
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E]

def root (S : E →ₗ[ℝ] E) (hS : S.IsSymmetric) : E →ₗ[ℝ] E :=
  diagonalMap (hS.eigenvectorBasis rfl) (fun i => Real.sqrt (1-hS.eigenvalues rfl i))

private theorem scalar_difference {s t : ℝ} (hs : s≤1/2) (ht : t≤1/2) :
    (Real.sqrt (1-s)-Real.sqrt (1-t))^2≤(1/2 : ℝ)*(s-t)^2 := by
  let a := Real.sqrt (1-s)
  let b := Real.sqrt (1-t)
  have ha : a^2=1-s := Real.sq_sqrt (by linarith)
  have hb : b^2=1-t := Real.sq_sqrt (by linarith)
  have har : Real.sqrt (1/2)≤a := Real.sqrt_le_sqrt (by linarith)
  have hbr : Real.sqrt (1/2)≤b := Real.sqrt_le_sqrt (by linarith)
  have hr := Real.sq_sqrt (show (0:ℝ)≤1/2 by norm_num)
  have hn : 2≤(a+b)^2 := by nlinarith [Real.sqrt_nonneg (1/2)]
  have he : (a-b)*(a+b)=t-s := by nlinarith
  change (a-b)^2≤_
  calc
    _ ≤ (1/2)*((a-b)^2*(a+b)^2) := by
      nlinarith [mul_nonneg (sq_nonneg (a-b)) (sub_nonneg.mpr hn)]
    _ = _ := by rw [← mul_pow,he]; ring

omit [FiniteDimensional ℝ E] in
private theorem mixed_entry {ι κ : Type*} [Fintype ι] [DecidableEq ι]
    [Fintype κ] [DecidableEq κ] (b : OrthonormalBasis ι ℝ E)
    (c : OrthonormalBasis κ ℝ E) (d : ι → ℝ) (e : κ → ℝ) (i : ι) (j : κ) :
    b.repr ((diagonalMap b d-diagonalMap c e) (c j)) i=(d i-e j)*b.repr (c j) i := by
  have he : diagonalMap c e (c j)=e j • c j := by
    apply c.repr.injective
    ext k
    rw [diagonalMap_repr,map_smul]
    by_cases h : k=j <;> simp [h]
  rw [LinearMap.sub_apply,map_sub,PiLp.sub_apply,diagonalMap_repr,he,map_smul]
  simp only [PiLp.smul_apply,smul_eq_mul]
  ring

/-- The constructed root is symmetric and squares to the complementary operator. -/
theorem square (S : E →ₗ[ℝ] E) (hS : S.IsSymmetric)
    (hs : ∀i, hS.eigenvalues rfl i≤1) :
    (root S hS).IsSymmetric ∧ root S hS*root S hS=1-S := by
  refine ⟨diagonalMap_symmetric _ _,?_⟩
  ext v
  apply (hS.eigenvectorBasis rfl).repr.injective
  ext i
  simp only [Module.End.mul_apply,root,diagonalMap_repr,LinearMap.sub_apply,
    Module.End.one_apply,map_sub,PiLp.sub_apply,hS.eigenvectorBasis_apply_self_apply]
  simp only [RCLike.ofReal_real_eq_id,id_eq]
  have hh := Real.sq_sqrt (sub_nonneg.mpr (hs i))
  nlinarith [congrArg (fun z : ℝ => z*((hS.eigenvectorBasis rfl).repr v i)) hh]

/-- Positivity identifies the selected spectral root, including zero or repeated eigenvalues. -/
theorem positive (S : E →ₗ[ℝ] E) (hS : S.IsSymmetric) (v : E) :
    0 ≤ inner ℝ v (root S hS v) := by
  rw [← (hS.eigenvectorBasis rfl).repr.inner_map_map]
  simp only [PiLp.inner_apply,RCLike.inner_apply,conj_trivial,root,diagonalMap_repr]
  apply Finset.sum_nonneg
  intro i _
  nlinarith [mul_nonneg (Real.sqrt_nonneg (1-hS.eigenvalues rfl i))
    (sq_nonneg ((hS.eigenvectorBasis rfl).repr v i))]

/-- The manuscript's dimension-free Frobenius estimate for two noncommuting
leakage matrices. The square root is constructed, not supplied as an oracle. -/
theorem difference (S T : E →ₗ[ℝ] E) (hS : S.IsSymmetric) (hT : T.IsSymmetric)
    (hs : ∀i, hS.eigenvalues rfl i≤1/2) (ht : ∀i, hT.eigenvalues rfl i≤1/2) :
    hsSq (root S hS-root T hT)≤(1/2 : ℝ)*hsSq (S-T) := by
  have he : S-T=diagonalMap (hS.eigenvectorBasis rfl) (hS.eigenvalues rfl)-
      diagonalMap (hT.eigenvectorBasis rfl) (hT.eigenvalues rfl) := by
    rw [← spectral_diagonal S hS,← spectral_diagonal T hT]
  rw [he]
  simp only [hsSq_coordinates _ (hT.eigenvectorBasis rfl),
    norm_sq_coordinates (hS.eigenvectorBasis rfl),Finset.mul_sum,root,mixed_entry,mul_pow]
  apply Finset.sum_le_sum
  intro j _
  apply Finset.sum_le_sum
  intro i _
  have hh := mul_le_mul_of_nonneg_right (scalar_difference (hs i) (ht j))
    (sq_nonneg ((hS.eigenvectorBasis rfl).repr (hT.eigenvectorBasis rfl j) i))
  nlinarith

/-- Small leakage produces a quadratic longitudinal error; no inverse
spectral gap or common-eigenbasis assumption is needed. -/
theorem deviation (S : E →ₗ[ℝ] E) (hS : S.IsSymmetric) {eta : ℝ}
    (he : 0≤eta) (he1 : eta≤1/10)
    (hs : ∀i, 0≤hS.eigenvalues rfl i ∧ hS.eigenvalues rfl i≤eta^2) (v : E) :
    ‖root S hS v-v‖≤(51/100 : ℝ)*eta^2*‖v‖ := by
  have hcoord i : |Real.sqrt (1-hS.eigenvalues rfl i)-1|≤(51/100 : ℝ)*eta^2 := by
    let s := hS.eigenvalues rfl i
    let a := Real.sqrt (1-s)
    have hs0 : 0≤s := (hs i).1
    have hs1 : s≤eta^2 := (hs i).2
    have he2 : eta^2≤1/100 := by nlinarith
    have ha0 : 0≤a := Real.sqrt_nonneg _
    have ha : a^2=1-s := Real.sq_sqrt (by linarith)
    have ha1 : a≤1 := by nlinarith
    have hal : 99/100≤a := by nlinarith
    have hid : (1-a)*(1+a)=s := by nlinarith
    have hmul := mul_nonneg (sub_nonneg.mpr ha1) (sub_nonneg.mpr hal)
    change |a-1|≤_
    rw [abs_of_nonpos (sub_nonpos.mpr ha1)]
    nlinarith
  have hsq : ‖root S hS v-v‖^2≤((51/100 : ℝ)*eta^2)^2*‖v‖^2 := by
    simp only [norm_sq_coordinates (hS.eigenvectorBasis rfl),map_sub,PiLp.sub_apply,
      root,diagonalMap_repr,Finset.mul_sum]
    apply Finset.sum_le_sum
    intro i _
    have hi := hcoord i
    have hi2 : (Real.sqrt (1-hS.eigenvalues rfl i)-1)^2≤((51/100 : ℝ)*eta^2)^2 := by
      nlinarith [sq_abs (Real.sqrt (1-hS.eigenvalues rfl i)-1),abs_nonneg (Real.sqrt (1-hS.eigenvalues rfl i)-1)]
    have hh := mul_le_mul_of_nonneg_right hi2 (sq_nonneg ((hS.eigenvectorBasis rfl).repr v i))
    nlinarith
  have hn : 0≤(51/100 : ℝ)*eta^2*‖v‖ := by positivity
  nlinarith [norm_nonneg (root S hS v-v)]

end QDM.Theorem1.ComplementRoot


==> anc/lean/QDM/Theorem1/DecoderOrientation.lean <==
import QDM.AppendixC.QuarticFrame

/-! The local decoder's Hodge test at the normal/tangent error budget.
The earlier small-error orientation proof is not silently reused at radius
3/2. The larger radius and positive data rescaling are proved here. -/

noncomputable section
namespace QDM.Theorem1.DecoderOrientation
open scoped InnerProductSpace
open QDM Hodge

theorem diagnostic_sign (x d : Space) (s : ℝ)
    (hs : s=1 ∨ s= -1) (hx : ‖x‖^2=14)
    (he : star x=s • x) (hd : ‖d‖ ≤ 3/2) :
    0 < s * inner ℝ (x+d) (star (x+d)) := by
  have hb := Orientation.diagnostic_error star x d
  have hxn : ‖x‖ ≤ (15/4 : ℝ) := by nlinarith [norm_nonneg x]
  have hprod := mul_le_mul_of_nonneg_right hxn (norm_nonneg d)
  have hsmall : 2*‖x‖*‖d‖+‖d‖^2 < 14 := by
    nlinarith [norm_nonneg d,sq_nonneg (‖d‖-3/2)]
  have hi : inner ℝ x (star x)=14*s := by
    rw [he,inner_smul_right,real_inner_self_eq_norm_sq,hx]; ring
  rw [hi] at hb
  rcases hs with rfl | rfl <;> rcases abs_le.mp hb with ⟨hl,hu⟩ <;> nlinarith

/-- The correction uses the measured scaled vector itself. Its sign choice
is valid throughout the decoder's radius and does not amplify the noise. -/
theorem scaled_correction (x d : Space) (s c : ℝ) (hc : 0<c)
    (hs : s=1 ∨ s= -1) (hx : ‖x‖^2=14)
    (he : star x=s • x) (hd : ‖d‖ ≤ 3/2) :
    let J := correction (c • (x+d))
    star (J x)=J x ∧ ‖J (c • (x+d))-c • J x‖=c*‖d‖ := by
  let J := correction (c • (x+d))
  have hsign := diagnostic_sign x d s hs hx he hd
  have hscale : inner ℝ (c • (x+d)) (star (c • (x+d))) =
      c^2*inner ℝ (x+d) (star (x+d)) := by
    simp only [map_smul,real_inner_smul_left,real_inner_smul_right]; ring
  have herr : ‖J (c • (x+d))-c • J x‖=c*‖d‖ := by
    rw [map_smul,← smul_sub,← map_sub,add_sub_cancel_left,
      norm_smul,J.norm_map,Real.norm_eq_abs,abs_of_pos hc]
  refine ⟨?_,herr⟩
  rcases hs with rfl | rfl
  · have hpos : ¬ inner ℝ (c • (x+d)) (star (c • (x+d))) < 0 := by
      rw [hscale]; nlinarith [sq_pos_of_pos hc]
    simp only [correction,hpos,↓reduceIte,LinearIsometry.id_apply]
    simpa only [one_smul] using he
  · have hneg : inner ℝ (c • (x+d)) (star (c • (x+d))) < 0 := by
      rw [hscale]
      exact mul_neg_of_pos_of_neg (sq_pos_of_pos hc) (by nlinarith)
    simp only [correction,hneg,↓reduceIte]
    exact (reflection_correction x d (by simpa only [neg_one_smul] using he)).1

/-- Orthogonal hidden frames of either orientation and the actual physical
quartic coefficients satisfy the corrected local-sector guarantee. -/
theorem physical_correction (R : Matrix (Fin 8) (Fin 8) ℝ)
    (hR : R*R.transpose=1) (nu tau : Space) (c : ℝ) (hc : 0<c)
    (hn : ‖nu‖ ≤ 1/2) (ht : ‖tau‖ ≤ 1) :
    let x := QuarticOrientation.coordinates R
    let J := correction (c • (x+nu+tau))
    star (J x)=J x ∧ ‖J (c • (x+nu+tau))-c • J x‖=c*‖nu+tau‖ := by
  have hdet : R.det=1 ∨ R.det= -1 := by
    have hh := congrArg Matrix.det hR
    rw [Matrix.det_mul,Matrix.det_transpose,Matrix.det_one] at hh
    have hp : (R.det-1)*(R.det+1)=0 := by nlinarith
    rcases mul_eq_zero.mp hp with hp | hp
    · left; linarith
    · right; linarith
  have hd : ‖nu+tau‖ ≤ (3/2 : ℝ) := by
    have hh := norm_add_le nu tau; linarith
  simpa only [add_assoc] using scaled_correction
    (QuarticOrientation.coordinates R) (nu+tau) R.det c hc hdet
    (QuarticFrame.physical_radius R hR) (QuarticOrientation.physical_hodge R hR) hd

end QDM.Theorem1.DecoderOrientation


==> anc/lean/QDM/Theorem1/FiniteSelection.lean <==
import QDM.Theorem2.FiniteCandidateCoverage
import QDM.Theorem2.RoundedCandidateSelection
import QDM.Theorem2.CandidateAcquisition

/-! Submission-2 Theorem 1, Appendix B: compose certified rounded pencils,
outward tests and the actual finite candidate scan in the Frobenius metric. Certificates concern
computational errors, not extra promises about the unknown state. This file
does not yet construct the finite-bit eigensolver or rounded Gaussian sampler. -/

noncomputable section
set_option maxHeartbeats 1800000
set_option backward.isDefEq.respectTransparency false
namespace QDM.Theorem1.FiniteSelection
open MeasureTheory ProbabilityTheory QDM ReferenceCommutant
open QDM.Theorem2 ActualCandidateCoverage GaussianCoverage RepeatedProbeCoverage

structure Data (B T : ℕ) where
  pencil : Fin T → Space (Fin B)
  residual : Fin T → ℝ
  gap : Fin T → ℝ
  distance : Space (Fin B) → Space (Fin B) → ℝ

def passes {B T : ℕ} (a : Data B T) (i : Fin T) : Prop :=
  a.residual i+1/1000000 ≤ 5863*bankRadius ∧
    (1/32 : ℝ) ≤ a.gap i-1/1000000

def candidates {B T : ℕ} (a : Data B T) : List (Space (Fin B)) := by
  classical
  exact ((List.ofFn (fun i : Fin T => i)).filter
    (fun i => decide (passes a i))).map (fun i => candidate (a.pencil i))

def selected {B T : ℕ} (a : Data B T) :=
  RoundedCandidateSelection.selectBy (1/2) a.distance (candidates a)

def complete {B T : ℕ} (w : GaussianRange.Witness B) (a : Data B T) : Prop :=
  (∀ b : Fin B, ∃! V, V ∈ selected a ∧
    dist V (MeasuredCommutant.physicalFrame w (CandidateGeometry.block b)) ≤ 1/100) ∧
  (selected a).card=B

/-- Explicit error certificate for every computed pencil, scalar test and
pairwise distance; none of its fields assumes coverage or reconstruction. -/
structure Certified {B T : ℕ} (Q : Space (Fin B) →L[ℝ] Space (Fin B))
    (x : Fin T → Space (Fin B)) (a : Data B T) : Prop where
  pencil : ∀ i, ‖mode (a.pencil i)-mode (Q (x i))‖ ≤ 1/100000000
  residual : ∀ i, |a.residual i-FiniteCandidateTests.residual Q
    (candidate (a.pencil i))| ≤ 1/1000000
  gap : ∀ i, ∀ j k : Fin (Module.finrank ℝ (Modes B)), j.val=7 → k.val=8 →
    |a.gap i-((PhysicalDraw.modeOperator_symmetric (a.pencil i)).eigenvalues rfl j-
      (PhysicalDraw.modeOperator_symmetric (a.pencil i)).eigenvalues rfl k)| ≤ 1/1000000
  distance : ∀ i j,
    |a.distance (candidate (a.pencil i)) (candidate (a.pencil j))-
      dist (candidate (a.pencil i)) (candidate (a.pencil j))| ≤ 1/100

/-- Favorable coefficient coverage survives all certified computation errors
and the data-only rounded scan, yielding exactly one candidate per true block. -/
theorem covered_selection {B T : ℕ} (hB : 2 ≤ B) (w : GaussianRange.Witness B)
    (yA yP : QuarticNorm.Quartet (2*(4*B)) → ℝ) {u : ℝ}
    (hu : 0 ≤ u) (hus : u ≤ bankRadius)
    (hgood : CommutantRecovery.good w u yA yP)
    (mu : Space (Fin B) →L[ℝ] EuclideanSpace ℝ (Fin B))
    (x : Fin T → Space (Fin B)) (a : Data B T)
    (hp : ∀ g, CandidateAcquisition.dataLow yA yP g =
      CandidateAcquisition.dataLow yA yP (BlockCoordinates.physicalCoordinates w (mu g)))
    (hc : Certified (CandidateAcquisition.dataLow yA yP) x a)
    (hcover : ∀ b : Fin B, ∃ i : Fin T, ∀ c : Fin B, c ≠ b →
      (7/32 : ℝ)*height B ≤ mu (x i) b-mu (x i) c ∧
        mu (x i) b-mu (x i) c ≤ 5*height B) : complete w a := by
  classical
  have hmem (V) (hV : V ∈ candidates a) :
      ∃ i : Fin T, passes a i ∧ candidate (a.pencil i)=V := by
    obtain ⟨i,hi,rfl⟩ := List.mem_map.mp hV
    exact ⟨i,by simpa using (List.mem_filter.mp hi).2,rfl⟩
  have hs : ∀ V ∈ candidates a, ∃ b : Fin B,
      dist V (MeasuredCommutant.physicalFrame w (CandidateGeometry.block b)) ≤ 1/100 := by
    intro V hV
    obtain ⟨i,hi,rfl⟩ := hmem V hV
    have hprops := CandidateProbeConfidence.candidate_properties hB (a.pencil i)
    have ht' : FiniteCandidateTests.residual (CandidateAcquisition.dataLow yA yP)
        (candidate (a.pencil i)) ≤ 5863*bankRadius := by
      have he := (abs_le.mp (hc.residual i)).1
      have ht : a.residual i+1/1000000 ≤ 5863*bankRadius := hi.1
      linarith
    obtain ⟨b,hb⟩ := CandidateFilter.measured_filter w yA yP hgood
      (candidate (a.pencil i)) hprops.1 hprops.2 ht'
    refine ⟨b,?_⟩
    rw [dist_eq_norm]
    dsimp only [bankRadius] at hus hb
    linarith
  have hv : ∀ b : Fin B, ∃ V ∈ candidates a,
      dist V (MeasuredCommutant.physicalFrame w (CandidateGeometry.block b)) ≤ 1/100 := by
    intro b
    obtain ⟨i,hi⟩ := hcover b
    have hh : 1 ≤ height (B : ℝ) :=
      (GaussianCoverage.thresholds (by exact_mod_cast hB)).1
    have hr := FiniteCandidateCoverage.favorable_rounded_candidate hB w yA yP
      (x i) (mu (x i)) b hu hus hh hgood (hp (x i)) hi
      (a.pencil i) (η := 1/100000000) (by norm_num) le_rfl (hc.pencil i)
      (a.residual i) (a.gap i) (1/1000000) (1/1000000)
      (by norm_num) le_rfl (by norm_num) le_rfl (hc.residual i) (hc.gap i)
    have ha := accepted_candidate hB w yA yP (x i) (mu (x i)) b
      hu hus hh hgood (hp (x i)) hi
    have he := FiniteCandidateCoverage.rounded_candidate_error hB
      (CandidateAcquisition.dataLow yA yP (x i)) (a.pencil i)
      (η := 1/100000000) (by norm_num) le_rfl (hc.pencil i) ha.2.2.1
    have hdist : dist (candidate (a.pencil i))
        (MeasuredCommutant.physicalFrame w (CandidateGeometry.block b)) ≤ 1/100 := by
      have ht := dist_triangle (candidate (a.pencil i))
        (candidate (CandidateAcquisition.dataLow yA yP (x i)))
        (MeasuredCommutant.physicalFrame w (CandidateGeometry.block b))
      simp only [dist_eq_norm] at ht
      have heF := he.1
      have haF := ha.2.1
      change ‖candidate (CandidateAcquisition.dataLow yA yP (x i))-
        MeasuredCommutant.physicalFrame w (CandidateGeometry.block b)‖ ≤ 16000*u at haF
      rw [dist_eq_norm]
      dsimp only [bankRadius] at hus
      linarith
    refine ⟨candidate (a.pencil i),?_,hdist⟩
    apply List.mem_map.mpr
    refine ⟨i,?_,rfl⟩
    apply List.mem_filter.mpr
    exact ⟨List.mem_ofFn.mpr ⟨i,rfl⟩,
      by simpa only [decide_eq_true_eq, passes] using hr.2⟩
  have hd : ∀ V ∈ candidates a, ∀ W ∈ candidates a,
      |a.distance V W-dist V W| ≤ 1/100 := by
    intro V hV W hW
    obtain ⟨i,_,rfl⟩ := hmem V hV
    obtain ⟨j,_,rfl⟩ := hmem W hW
    exact hc.distance i j
  have hh := RoundedCandidateSelection.paired_selection
    (fun b => MeasuredCommutant.physicalFrame w (CandidateGeometry.block b))
    (candidates a) a.distance (by
      intro b c hbc
      have hh := PhysicalCandidateSelection.block_separation w b c hbc
      rw [dist_eq_norm] at hh ⊢
      exact hh.trans (PhysicalDraw.modeOperator_error _ _ (norm_nonneg _) le_rfl)) hs hv hd
  simpa only [complete,selected,Fintype.card_fin] using hh

/-- On good fixed banks, certified rounded candidates inherit the actual
Gaussian-probe failure bound. Coverage is derived, not an input promise. -/
theorem selection_failure {B : ℕ} (hB : 2 ≤ B) (w : GaussianRange.Witness B)
    (yA yP : QuarticNorm.Quartet (2*(4*B)) → ℝ) {u δ : ℝ}
    (hu : 0 ≤ u) (hus : u ≤ bankRadius) (hδ : 0 < δ)
    (hgood : CommutantRecovery.good w u yA yP)
    (a : (Fin (probeCount B (coverageFloor B) δ) → Space (Fin B)) →
      Data B (probeCount B (coverageFloor B) δ))
    (hc : ∀ x, Certified (CandidateAcquisition.dataLow yA yP) x (a x)) :
    (Measure.pi (fun _ : Fin (probeCount B (coverageFloor B) δ) =>
      stdGaussian (Space (Fin B)))).real {x | ¬complete w (a x)} ≤ δ/32 := by
  have husmall : u ≤ (1/40 : ℝ) := by dsimp [bankRadius] at hus; linarith
  obtain ⟨mu,hp,hprob⟩ :=
    MeasuredProbeCoverage.measured_coverage hB w yA yP hu husmall hδ hgood
  refine (measureReal_mono ?_).trans hprob
  intro x hx
  by_contra hn
  simp only [Set.mem_ofPred_eq] at hn
  push Not at hn
  exact hx (covered_selection hB w yA yP hu hus hgood mu x (a x) hp (hc x) hn)

/-- Finite Born records remove the eigenbasis-measurability obstacle.
The bank/probe bound is unconditional; numerical certification remains a
separate implementation obligation, made explicit in `hc`. -/
theorem finite_record_selection {Ω : Type*} [Fintype Ω] [MeasurableSpace Ω]
    [MeasurableSingletonClass Ω] (μ : Measure Ω) [IsProbabilityMeasure μ]
    {B : ℕ} (hB : 2 ≤ B) (w : GaussianRange.Witness B)
    (YA YP : Ω → QuarticNorm.Quartet (2*(4*B)) → ℝ) {u δ : ℝ}
    (hu : 0 ≤ u) (hus : u ≤ bankRadius) (hδ : 0 < δ)
    (a : Ω → (Fin (probeCount B (coverageFloor B) δ) → Space (Fin B)) →
      Data B (probeCount B (coverageFloor B) δ))
    (hc : ∀ ω x, Certified (CandidateAcquisition.dataLow (YA ω) (YP ω)) x (a ω x))
    (hbank : μ.real {ω | ¬CommutantRecovery.good w u (YA ω) (YP ω)} ≤ δ/16) :
    (μ.prod (Measure.pi (fun _ : Fin (probeCount B (coverageFloor B) δ) =>
      stdGaussian (Space (Fin B))))).real
      {z | ¬(CommutantRecovery.good w u (YA z.1) (YP z.1) ∧
        complete w (a z.1 z.2))} ≤ 3*δ/32 := by
  let ν := Measure.pi (fun _ : Fin (probeCount B (coverageFloor B) δ) =>
    stdGaussian (Space (Fin B)))
  let G := {ω | CommutantRecovery.good w u (YA ω) (YP ω)}
  let A := {z : Ω × (Fin (probeCount B (coverageFloor B) δ) → Space (Fin B)) |
    ¬(CommutantRecovery.good w u (YA z.1) (YP z.1) ∧ complete w (a z.1 z.2))}
  have h : (μ.prod ν).real A ≤ δ/16+δ/32 := by
    apply CandidateAcquisition.finite_outer_failure μ ν G A (by positivity) (by positivity) hbank
    intro ω hω
    have hg : CommutantRecovery.good w u (YA ω) (YP ω) := hω
    have hh := selection_failure hB w (YA ω) (YP ω) hu hus hδ hg (a ω) (hc ω)
    simpa only [A,Set.mem_ofPred_eq,Prod.fst,Prod.snd,hg,true_and,ν] using hh
  change (μ.prod ν).real A ≤ _
  linarith

open GaussianRange MeasuredRange QuarticMeasurement Measurement BornMeasurements

/-- Actual nonadaptive quartic records feed the certified rounded selector
only through their sign tables. The two-bank copy budget and unconditional
failure allocation are preserved; the classical probes use no state copies. -/
theorem raw_rounded_recovery (B : ℕ) (hB : 2 ≤ B) :
    ∃ (b : Fin (coordinateCount B) → OrthonormalBasis (Fin (outcomeCount B)) ℂ
        (OccupationReadout.FockSpace (4*B)))
      (x : Fin (coordinateCount B) → Fin (outcomeCount B) → ℝ),
      (∀ i, diagonalReadout (b i) (x i) =
        (JordanWigner.quartic (4*B)
          (observableAxes ((coordinateIndex B).symm i))).toEuclideanLin ∧
        ∀ j, (x i j)^2 = 1) ∧
      ∀ (w : Witness B) (u δ : ℝ),
        0 < u → u ≤ bankRadius → 0 < δ → δ ≤ 1 →
        let K := RangeAcquisition.acquisitionShots B (u/10) (u/10) (δ/16)
        let Ω := (Fin (coordinateCount B) × Fin K) → Fin (outcomeCount B)
        let T := probeCount B (coverageFloor B) δ
        let law : Measure Ω := copyLaw (r := coordinateCount B) (d := outcomeCount B)
          K (targetState w) b
        let ν := Measure.pi (fun _ : Fin T => stdGaussian (Space (Fin B)))
        ∀ a : (QuarticNorm.Quartet (2*(4*B)) → ℝ) →
          (QuarticNorm.Quartet (2*(4*B)) → ℝ) → (Fin T → Space (Fin B)) → Data B T,
          (∀ yA yP g, Certified (CandidateAcquisition.dataLow yA yP) g (a yA yP g)) →
          ((law.prod law).prod ν).real {z : (Ω × Ω) × (Fin T → Space (Fin B)) |
            ¬(CommutantRecovery.good w u
                (observedVector (B := B) (K := K) x z.1.1)
                (observedVector (B := B) (K := K) x z.1.2) ∧
              complete w (a (observedVector (B := B) (K := K) x z.1.1)
                (observedVector (B := B) (K := K) x z.1.2) z.2))} ≤ 3*δ/32 ∧
          (2 : ℝ)*coordinateCount B*K ≤
            2*coordinateCount B*(RangeAcquisition.matrixBudget B (u/10) (δ/16)+
              RangeAcquisition.projectedBudget B (u/10) (δ/16)+3) := by
  classical
  obtain ⟨b,x,hread,hraw⟩ := CommutantRecovery.raw_commutant_recovery B
  refine ⟨b,x,hread,?_⟩
  intro w u δ hu hus hδ hδ1
  have husmall : u ≤ (1/40 : ℝ) := by dsimp [bankRadius] at hus; linarith
  obtain ⟨hp,hcount⟩ := hraw w u (δ/16) hu husmall (by positivity) (by linarith)
  dsimp only
  intro a hc
  refine ⟨?_,hcount⟩
  let K := RangeAcquisition.acquisitionShots B (u/10) (u/10) (δ/16)
  let Ω := (Fin (coordinateCount B) × Fin K) → Fin (outcomeCount B)
  let law : Measure Ω := copyLaw (r := coordinateCount B) (d := outcomeCount B)
    K (targetState w) b
  exact finite_record_selection (Ω := Ω × Ω) (B := B) (law.prod law) hB w
    (fun z : Ω × Ω => observedVector (B := B) (K := K) x z.1)
    (fun z : Ω × Ω => observedVector (B := B) (K := K) x z.2)
    hu.le hus hδ
    (fun z g => a (observedVector (B := B) (K := K) x z.1)
      (observedVector (B := B) (K := K) x z.2) g)
    (fun z g => hc _ _ g) hp

end QDM.Theorem1.FiniteSelection


==> anc/lean/QDM/Theorem1/GaussianExponential.lean <==
import QDM.Theorem1.QuadraticLift
import Mathlib.Analysis.SpecialFunctions.Exponential
import Mathlib.Analysis.Calculus.MeanValue

/-! Finite Majorana transport from the actual quadratic commutator.
The proof differentiates an explicit conserved product; no Gaussian action
is postulated for the lifted exponential. -/

noncomputable section
namespace QDM.Theorem1.GaussianExponential
open Matrix QDM.RealSpinor
open scoped Matrix.Norms.Operator

/-- A linear commutator intertwiner transports finite exponentials. -/
theorem exponential_transport {ι κ : Type*} [Fintype ι] [DecidableEq ι]
    [Fintype κ] [DecidableEq κ]
    (H : Matrix κ κ ℂ) (K : Matrix ι ι ℝ)
    (G : (ι → ℝ) →ₗ[ℝ] Matrix κ κ ℂ)
    (hG : ∀ w, G (K *ᵥ w)=H*G w-G w*H) (w : ι → ℝ) :
    NormedSpace.exp (-H)*G w*NormedSpace.exp H = G (NormedSpace.exp (-K) *ᵥ w) := by
  let F : ℝ → Matrix κ κ ℂ := fun t =>
    NormedSpace.exp (t • (-H))*G (NormedSpace.exp (t • K) *ᵥ w)*
      NormedSpace.exp (t • H)
  let L : Matrix ι ι ℝ →ₗ[ℝ] Matrix κ κ ℂ :=
    G.comp ((Matrix.mulVecBilin ℝ ℝ).flip w)
  let C : Matrix ι ι ℝ →L[ℝ] Matrix κ κ ℂ :=
    ⟨L,L.continuous_of_finiteDimensional⟩
  have hd (t : ℝ) : HasDerivAt F 0 t := by
    have dl := hasDerivAt_exp_smul_const (-H) t
    have dr := hasDerivAt_exp_smul_const' H t
    have dm := C.hasFDerivAt.comp_hasDerivAt t
      (hasDerivAt_exp_smul_const' K t)
    have hh := (dl.mul dm).mul dr
    change HasDerivAt F
      ((NormedSpace.exp (t • (-H))*(-H)*G (NormedSpace.exp (t • K)*ᵥw)+
        NormedSpace.exp (t • (-H))*G ((K*NormedSpace.exp (t • K))*ᵥw))*
          NormedSpace.exp (t • H)+
        (NormedSpace.exp (t • (-H))*G (NormedSpace.exp (t • K)*ᵥw))*
          (H*NormedSpace.exp (t • H))) t at hh
    rw [← Matrix.mulVec_mulVec,hG] at hh
    convert hh using 1
    noncomm_ring
  have hc := is_const_of_deriv_eq_zero (fun t => (hd t).differentiableAt)
    (fun t => (hd t).deriv) (-1) 0
  have he : NormedSpace.exp H*G (NormedSpace.exp (-K)*ᵥw)*NormedSpace.exp (-H)=G w := by
    simpa [F] using hc
  have hh := congrArg (fun X : Matrix κ κ ℂ => NormedSpace.exp (-H)*X*NormedSpace.exp H) he
  simpa only [Matrix.mul_assoc,← Matrix.mul_assoc (NormedSpace.exp (-H)) (NormedSpace.exp H),
    ← Matrix.exp_add_of_commute _ _ (Commute.neg_left (Commute.refl H)),
    neg_add_cancel,NormedSpace.exp_zero,Matrix.one_mul,Matrix.mul_one] using hh.symm

def gammaMap : (Fin 8 → ℝ) →ₗ[ℝ] QDM.JordanWigner.Operator 4 where
  toFun w := ∑ j : Fin 8, (w j) • QDM.JordanWigner.gamma 4 (QDM.PairedBlock.axis j)
  map_add' w z := by simp [Pi.add_apply,add_smul,Finset.sum_add_distrib]
  map_smul' c w := by simp [Finset.smul_sum,smul_smul]

theorem gamma_commutator (A : Matrix Coordinate Coordinate ℝ) (w : Fin 8 → ℝ) :
    gammaMap (QuadraticLift.modeLift A *ᵥ w)=
      QDM.LocalCompilation.physicalLift A*gammaMap w-
        gammaMap w*QDM.LocalCompilation.physicalLift A := by
  have hc (k : Fin 8) : QDM.LocalCompilation.physicalLift A*
      QDM.JordanWigner.gamma 4 (QDM.PairedBlock.axis k)-
      QDM.JordanWigner.gamma 4 (QDM.PairedBlock.axis k)*QDM.LocalCompilation.physicalLift A =
      ∑ j : Fin 8, (QuadraticLift.modeLift A j k) •
        QDM.JordanWigner.gamma 4 (QDM.PairedBlock.axis j) := by
    simpa using QuadraticLift.lift_commutator A k
  simp only [gammaMap,LinearMap.coe_mk,AddHom.coe_mk,Matrix.mul_sum,Matrix.sum_mul,
    Matrix.mul_smul,Matrix.smul_mul,← Finset.sum_sub_distrib,← smul_sub]
  simp only [hc,Finset.smul_sum,smul_smul]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro j _
  simp only [Matrix.mulVec,dotProduct,Finset.sum_smul]
  apply Finset.sum_congr rfl
  intro k _
  simp [mul_comm]

/-- The quadratic lift implements the real Majorana rotation `exp(modeLift A)`.
This is derived for all eight physical generators on the full Fock space. -/
theorem physical_action (A : Matrix Coordinate Coordinate ℝ) (k : Fin 8) :
    (NormedSpace.exp (QDM.LocalCompilation.physicalLift A)).conjTranspose *
      QDM.JordanWigner.gamma 4 (QDM.PairedBlock.axis k) *
      NormedSpace.exp (QDM.LocalCompilation.physicalLift A) =
      ∑ j : Fin 8, (NormedSpace.exp (QuadraticLift.modeLift A) k j : ℂ) •
        QDM.JordanWigner.gamma 4 (QDM.PairedBlock.axis j) := by
  have hh := exponential_transport (QDM.LocalCompilation.physicalLift A)
    (QuadraticLift.modeLift A) gammaMap (gamma_commutator A) (Pi.single k 1)
  have he : NormedSpace.exp (-QuadraticLift.modeLift A)=
      (NormedSpace.exp (QuadraticLift.modeLift A)).transpose := by
    rw [← QuadraticLift.mode_skew,Matrix.exp_transpose]
  rw [he] at hh
  rw [← Matrix.exp_conjTranspose,QDM.LocalCompilation.physicalLift_skew]
  simpa [gammaMap,Matrix.mulVec_single,Matrix.transpose_apply] using hh

/-- Skew generators exponentiate to proper orthogonal mode rotations.
Determinant positivity follows by writing the exponential as a square. -/
theorem special_orthogonal {ι : Type*} [Fintype ι] [DecidableEq ι]
    (K : Matrix ι ι ℝ) (hK : K.transpose= -K) :
    NormedSpace.exp K*(NormedSpace.exp K).transpose=1 ∧
      (NormedSpace.exp K).det=1 := by
  have ho : NormedSpace.exp K*(NormedSpace.exp K).transpose=1 := by
    rw [← Matrix.exp_transpose,hK,
      ← Matrix.exp_add_of_commute _ _ (Commute.neg_right (Commute.refl K))]
    simp
  refine ⟨ho,?_⟩
  have hd := congrArg Matrix.det ho
  simp only [Matrix.det_mul,Matrix.det_transpose,Matrix.det_one] at hd
  have hhalf : ((1/2 : ℝ) • K)+((1/2 : ℝ) • K)=K := by module
  have hs : NormedSpace.exp K=NormedSpace.exp ((1/2 : ℝ) • K)*
      NormedSpace.exp ((1/2 : ℝ) • K) := by
    rw [← Matrix.exp_add_of_commute _ _ (Commute.refl _),hhalf]
  have hn : 0 ≤ (NormedSpace.exp K).det := by
    rw [hs,Matrix.det_mul]
    exact mul_self_nonneg _
  nlinarith

end QDM.Theorem1.GaussianExponential


==> anc/lean/QDM/Theorem1/GaussianGroup.lean <==
import QDM.Theorem1.LocalGaussianDecoder
import QDM.AppendixC.GaussianRange

/-! Composition of physical Gaussian witnesses and the local decoder.
Witnesses describe the target family for analysis; they are not inputs
provided to the learning algorithm. -/

noncomputable section
namespace QDM.Theorem1.GaussianGroup
open Matrix QDM.JordanWigner QDM.QuarticCovariance QDM.GaussianRange

theorem linear_action {B : ℕ} (w : Witness B) (v : Fin (2*(4*B)) → ℝ) :
    w.unitary.conjTranspose*gammaLinear (4*B) v*w.unitary =
      gammaLinear (4*B) (w.rotation.transpose *ᵥ v) := by
  simp only [gammaLinear,LinearMap.coe_mk,AddHom.coe_mk,Matrix.mul_sum,Matrix.sum_mul,
    Matrix.mul_smul,Matrix.smul_mul]
  simp only [w.action,gammaLinear,LinearMap.coe_mk,AddHom.coe_mk,
    Finset.smul_sum,smul_smul]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro j _
  simp only [Matrix.mulVec,Matrix.transpose_apply,dotProduct,Finset.sum_smul]
  apply Finset.sum_congr rfl
  intro k _
  rw [mul_comm (v k) (w.rotation k j)]

def compose {B : ℕ} (u v : Witness B) : Witness B where
  unitary := u.unitary*v.unitary
  rotation := u.rotation*v.rotation
  unitary_mul_adjoint := by
    rw [Matrix.conjTranspose_mul]
    calc
      _ = u.unitary*(v.unitary*v.unitary.conjTranspose)*u.unitary.conjTranspose := by
        simp only [Matrix.mul_assoc]
      _ = 1 := by rw [v.unitary_mul_adjoint,Matrix.mul_one,u.unitary_mul_adjoint]
  orthogonal := by
    rw [Matrix.transpose_mul]
    calc
      _ = u.rotation*(v.rotation*v.rotation.transpose)*u.rotation.transpose := by
        simp only [Matrix.mul_assoc]
      _ = 1 := by rw [v.orthogonal,Matrix.mul_one,u.orthogonal]
  action := by
    intro k
    calc
      _ = v.unitary.conjTranspose*(u.unitary.conjTranspose*gamma (4*B) (axis k)*u.unitary)*
          v.unitary := by simp only [Matrix.conjTranspose_mul,Matrix.mul_assoc]
      _ = gammaLinear (4*B) (v.rotation.transpose *ᵥ u.rotation k) := by
        rw [u.action,linear_action]
      _ = _ := by
        congr 1
        funext j
        simp only [Matrix.mulVec,Matrix.transpose_apply,Matrix.mul_apply,dotProduct,mul_comm]

def inverse {B : ℕ} (w : Witness B) : Witness B where
  unitary := w.unitary.conjTranspose
  rotation := w.rotation.transpose
  unitary_mul_adjoint := by
    rw [Matrix.conjTranspose_conjTranspose]
    exact mul_eq_one_comm.mp w.unitary_mul_adjoint
  orthogonal := by
    rw [Matrix.transpose_transpose]
    exact mul_eq_one_comm.mp w.orthogonal
  action := by
    intro k
    have hr : w.rotation.transpose *ᵥ w.rotation.transpose k=Pi.single k 1 := by
      funext j
      have hh := congrArg (fun M => M j k) (mul_eq_one_comm.mp w.orthogonal)
      simpa [Matrix.mulVec,Matrix.mul_apply,dotProduct,Matrix.transpose_apply,
        Matrix.one_apply,Pi.single_apply,eq_comm] using hh
    have hh := linear_action w (w.rotation.transpose k)
    rw [hr] at hh
    have hg : gammaLinear (4*B) (Pi.single k 1)=gamma (4*B) (axis k) := by
      simp [gammaLinear,Pi.single_apply]
    rw [hg] at hh
    have he := congrArg (fun X => w.unitary*X*w.unitary.conjTranspose) hh
    simpa only [Matrix.conjTranspose_conjTranspose,Matrix.mul_assoc,
      ← Matrix.mul_assoc w.unitary w.unitary.conjTranspose,
      w.unitary_mul_adjoint,Matrix.one_mul,Matrix.mul_one] using he.symm

/-- A finite quadratic exponential supplies all Gaussian witness fields. -/
def fromGenerator (A : Matrix QDM.RealSpinor.Coordinate QDM.RealSpinor.Coordinate ℝ) : Witness 1 where
  unitary := NormedSpace.exp (QDM.LocalCompilation.physicalLift A)
  rotation := NormedSpace.exp (QuadraticLift.modeLift A)
  unitary_mul_adjoint := mul_eq_one_comm.mp (QDM.LocalCompilation.physicalLift_unitary A)
  orthogonal := (GaussianExponential.special_orthogonal _ (QuadraticLift.mode_skew A)).1
  action := by
    intro k
    have ha (a : Fin 8) : QDM.PairedBlock.axis a=axis (n := 4) a := rfl
    simpa only [ha,gammaLinear,LinearMap.coe_mk,AddHom.coe_mk,Complex.coe_smul] using
      GaussianExponential.physical_action A k

/-- The explicit local decoder supplies a physical witness, rather than
requiring a Gaussian-action premise in its accuracy theorem. -/
def fromLocal (reference : QDM.RealDecoder.RealSpace) (y : LocalDecoder.Coeff) : Witness 1 :=
  fromGenerator (LocalGaussianDecoder.generator reference y)

end QDM.Theorem1.GaussianGroup


==> anc/lean/QDM/Theorem1/HouseholderFrame.lean <==
import QDM.Theorem1.CliffordReflection

/-! Explicit Householder mode frames, including the zero-vector convention.
These matrices agree with the orthogonal reflections used by the finite
Cartan–Dieudonné factorization. -/

noncomputable section
namespace QDM.Theorem1.HouseholderFrame
open Matrix
open scoped InnerProductSpace
abbrev Mode := EuclideanSpace ℝ (Fin 8)

def frame (v : Mode) : Matrix (Fin 8) (Fin 8) ℝ :=
  1-(2/‖v‖^2) • Matrix.vecMulVec (WithLp.ofLp v) (WithLp.ofLp v)

theorem action (v x : Mode) :
    (frame v).toEuclideanLin x=(ℝ ∙ v)ᗮ.reflection x := by
  rw [Submodule.reflection_orthogonal_apply,Submodule.reflection_singleton_apply]
  ext i
  simp only [frame,Matrix.toLpLin_apply,Matrix.sub_mulVec,Matrix.one_mulVec,
    Matrix.smul_mulVec,Matrix.vecMulVec_mulVec,Pi.sub_apply,Pi.smul_apply,
    op_smul_eq_smul,smul_eq_mul,PiLp.neg_apply,PiLp.sub_apply,PiLp.smul_apply]
  have hi : (WithLp.ofLp v ⬝ᵥ WithLp.ofLp x)=inner ℝ v x := by
    simp only [EuclideanSpace.inner_eq_star_dotProduct,dotProduct,Pi.star_apply,star_trivial]
    apply Finset.sum_congr rfl
    intro j _
    ring
  rw [hi]
  simp only [RCLike.ofReal_real_eq_id, id_eq]
  ring

theorem properties (v : Mode) : (frame v).transpose=frame v ∧
    frame v*(frame v).transpose=1 := by
  have hs : (frame v).transpose=frame v := by
    simp only [frame,Matrix.transpose_sub,Matrix.transpose_one,Matrix.transpose_smul,
      Matrix.transpose_vecMulVec]
  refine ⟨hs,?_⟩
  rw [hs]
  apply Matrix.toEuclideanLin.injective
  rw [Matrix.toLpLin_mul 2 2 2,Matrix.toLpLin_one]
  apply LinearMap.ext
  intro x
  change (frame v).toEuclideanLin ((frame v).toEuclideanLin x)=x
  rw [action,action,Submodule.reflection_reflection]

theorem zero_frame : frame 0=1 := by simp [frame]

theorem row (v : Mode) (k : Fin 8) :
    frame v k=Pi.single k 1-(2/‖v‖^2*v k) • WithLp.ofLp v := by
  funext j
  simp only [frame,Matrix.sub_apply,Matrix.smul_apply,Matrix.vecMulVec_apply,smul_eq_mul,
    Matrix.one_apply,Pi.sub_apply,Pi.single_apply,Pi.smul_apply]
  by_cases hkj : k=j
  · subst j; simp only [ite_true]; ring
  · simp only [hkj,Ne.symm hkj,ite_false]; ring

end QDM.Theorem1.HouseholderFrame


==> anc/lean/QDM/Theorem1/LeakageCorrection.lean <==
import QDM.Theorem1.ComplementRoot
import QDM.Theorem2.FrameError

/-! From actual rectangular leakage estimates to the nonlinear diagonal
correction. All Frobenius norms use the physical standard-basis coefficients. -/
noncomputable section
set_option maxHeartbeats 800000
namespace QDM.Theorem1.LeakageCorrection
open QDM.SpectralRecovery QDM.ProjectionAlignment QDM.Theorem2.FrameError
open QDM.Theorem2.NoiseGeometry
open scoped InnerProductSpace
variable {ι κ τ : Type*} [Fintype ι] [Fintype κ] [Fintype τ]

def coefficients : (E ι →L[ℝ] E κ) →ₗ[ℝ] E (κ×ι) where
  toFun := entries
  map_add' _ _ := by ext p; rfl
  map_smul' _ _ := by ext p; rfl

/-- Transpose/adjoint preserves the actual rectangular Frobenius norm. -/
theorem adjoint_norm (T : E ι →L[ℝ] E κ) : ‖coefficients T.adjoint‖=‖coefficients T‖ := by
  have he (i : κ) (j : ι) : coefficients T.adjoint (j,i)=coefficients T (i,j) := by
    change T.adjoint ((EuclideanSpace.basisFun κ ℝ) i) j=T ((EuclideanSpace.basisFun ι ℝ) j) i
    rw [← EuclideanSpace.inner_basisFun_real,T.adjoint_inner_left,EuclideanSpace.basisFun_inner]
  have hs : ‖coefficients T.adjoint‖^2=‖coefficients T‖^2 := by
    simp only [EuclideanSpace.real_norm_sq_eq,Fintype.sum_prod_type,he]
    exact Finset.sum_comm
  nlinarith [norm_nonneg (coefficients T.adjoint),norm_nonneg (coefficients T)]

/-- Frobenius coefficient energy agrees with the intrinsic squared HS norm. -/
theorem coefficients_hs (T : E ι →L[ℝ] E ι) :
    ‖coefficients T‖^2=hsSq T.toLinearMap := by
  rw [hsSq_coordinates _ (EuclideanSpace.basisFun ι ℝ)]
  simp only [EuclideanSpace.real_norm_sq_eq,Fintype.sum_prod_type]
  change (∑ i,∑ j, (T ((EuclideanSpace.basisFun ι ℝ) j) i)^2)=_
  exact Finset.sum_comm

private theorem column_norm (T : E ι →L[ℝ] E κ) :
    ‖coefficients T‖^2=∑ j, ‖T ((EuclideanSpace.basisFun ι ℝ) j)‖^2 := by
  simp only [EuclideanSpace.real_norm_sq_eq,Fintype.sum_prod_type]
  change (∑ i,∑ j, (T ((EuclideanSpace.basisFun ι ℝ) j) i)^2)=_
  exact Finset.sum_comm

/-- Left operator multiplication has no additional dimension factor. -/
theorem composition_bound (T : E ι →L[ℝ] E κ) (S : E τ →L[ℝ] E ι) :
    ‖coefficients (T.comp S)‖≤‖T‖*‖coefficients S‖ := by
  have hs : ‖coefficients (T.comp S)‖^2≤‖T‖^2*‖coefficients S‖^2 := by
    rw [column_norm,column_norm,Finset.mul_sum]
    apply Finset.sum_le_sum
    intro j _
    change ‖T (S ((EuclideanSpace.basisFun τ ℝ) j))‖^2≤_
    simpa only [mul_pow] using pow_le_pow_left₀ (norm_nonneg _)
      (T.le_opNorm (S ((EuclideanSpace.basisFun τ ℝ) j))) 2
  nlinarith [norm_nonneg (coefficients (T.comp S)),
    mul_nonneg (norm_nonneg T) (norm_nonneg (coefficients S))]

/-- The two Gram matrices are compared before taking their square roots. -/
theorem gram_difference (X Y : E ι →L[ℝ] E κ) :
    ‖coefficients (gram X-gram Y)‖≤(‖X‖+‖Y‖)*‖coefficients (X-Y)‖ := by
  have he : gram X-gram Y=(X.adjoint-Y.adjoint).comp X+Y.adjoint.comp (X-Y) := by
    apply ContinuousLinearMap.ext
    intro v
    change X.adjoint (X v)-Y.adjoint (Y v)=
      (X.adjoint (X v)-Y.adjoint (X v))+Y.adjoint (X v-Y v)
    rw [map_sub]
    abel
  rw [he,map_add]
  calc
    _ ≤ ‖coefficients ((X.adjoint-Y.adjoint).comp X)‖+
        ‖coefficients (Y.adjoint.comp (X-Y))‖ := norm_add_le _ _
    _ ≤ ‖X‖*‖coefficients (X.adjoint-Y.adjoint)‖+
        ‖Y.adjoint‖*‖coefficients (X-Y)‖ := add_le_add
      (entries_comp _ X).2 (composition_bound _ _)
    _ = _ := by rw [← map_sub,adjoint_norm,ContinuousLinearMap.adjoint.norm_map]; ring

/-- Actual Gram eigenvalues are nonnegative and bounded by the leakage norm. -/
theorem gram_spectrum (X : E ι →L[ℝ] E κ) (i : Fin (Module.finrank ℝ (E ι))) :
    0≤(gram_symmetric X).eigenvalues rfl i ∧ (gram_symmetric X).eigenvalues rfl i≤‖X‖^2 := by
  let b := (gram_symmetric X).eigenvectorBasis rfl
  have hn : ‖b i‖=1 := b.orthonormal.1 i
  have he : (gram_symmetric X).eigenvalues rfl i=‖X (b i)‖^2 := by
    rw [X.apply_norm_sq_eq_inner_adjoint_right]
    change _=inner ℝ (b i) ((gram X).toLinearMap (b i))
    rw [(gram_symmetric X).apply_eigenvectorBasis,inner_smul_right,real_inner_self_eq_norm_sq,hn]
    simp
  rw [he]
  refine ⟨sq_nonneg _,?_⟩
  have h := X.le_opNorm (b i)
  rw [hn,mul_one] at h
  exact pow_le_pow_left₀ (norm_nonneg _) h 2

def diagonal (X : E ι →L[ℝ] E κ) : E ι →L[ℝ] E ι :=
  (ComplementRoot.root (gram X).toLinearMap (gram_symmetric X)).toContinuousLinearMap

/-- The manuscript's 0.15 diagonal-error multiplier follows from the actual
off-diagonal matrices. It requires neither commuting Grams nor a supplied root. -/
theorem root_correction (X Y : E ι →L[ℝ] E κ) (hsmall : ‖X‖+‖Y‖≤53/250) :
    ‖coefficients (diagonal X-diagonal Y)‖≤(3/20 : ℝ)*‖coefficients (X-Y)‖ := by
  have hx : ‖X‖≤53/250 := by linarith [norm_nonneg Y]
  have hy : ‖Y‖≤53/250 := by linarith [norm_nonneg X]
  have hs i : (gram_symmetric X).eigenvalues rfl i≤1/2 := by
    have hh := (gram_spectrum X i).2
    nlinarith [norm_nonneg X]
  have ht i : (gram_symmetric Y).eigenvalues rfl i≤1/2 := by
    have hh := (gram_spectrum Y i).2
    nlinarith [norm_nonneg Y]
  have hr := ComplementRoot.difference (gram X).toLinearMap (gram Y).toLinearMap
    (gram_symmetric X) (gram_symmetric Y) hs ht
  change hsSq ((diagonal X-diagonal Y).toLinearMap)≤(1/2 : ℝ)*hsSq ((gram X-gram Y).toLinearMap) at hr
  rw [← coefficients_hs,← coefficients_hs] at hr
  have hg := gram_difference X Y
  have hg' : ‖coefficients (gram X-gram Y)‖≤(53/250 : ℝ)*‖coefficients (X-Y)‖ :=
    hg.trans (mul_le_mul_of_nonneg_right hsmall (norm_nonneg _))
  have hg2 := pow_le_pow_left₀ (norm_nonneg _) hg' 2
  have hn : 0≤(3/20 : ℝ)*‖coefficients (X-Y)‖ := by positivity
  nlinarith [norm_nonneg (coefficients (diagonal X-diagonal Y))]

/-- The complementary spectral root is a contraction for every Gram matrix. -/
theorem diagonal_contraction (X : E ι →L[ℝ] E κ) : ‖diagonal X‖≤1 := by
  apply ContinuousLinearMap.opNorm_le_bound _ (by norm_num)
  intro v
  have h := diagonal_norm_upper ((gram_symmetric X).eigenvectorBasis rfl)
    (fun i => Real.sqrt (1-(gram_symmetric X).eigenvalues rfl i)) v
    (a := 1) (by norm_num) (by
      intro i _
      rw [abs_of_nonneg (Real.sqrt_nonneg _)]
      apply Real.sqrt_le_iff.mpr
      refine ⟨by norm_num,?_⟩
      have hh := (gram_spectrum X i).1
      nlinarith)
  exact h

def complete (Q : E ι →L[ℝ] E κ) (O : E ι →L[ℝ] E ι) (X : E ι →L[ℝ] E κ) :=
  X+Q.comp (O.comp (diagonal X))

/-- Local rotation error and the nonlinear diagonal error add without
amplification by a mode dimension. -/
theorem rotated_diagonal_error (A O : E ι →L[ℝ] E ι) (X Y : E ι →L[ℝ] E κ)
    (hO : ‖O‖≤1) (hsmall : ‖X‖+‖Y‖≤53/250) :
    ‖coefficients (A.comp (diagonal X)-O.comp (diagonal Y))‖≤
      ‖coefficients (A-O)‖+(3/20 : ℝ)*‖coefficients (X-Y)‖ := by
  have he : A.comp (diagonal X)-O.comp (diagonal Y)=
      (A-O).comp (diagonal X)+O.comp (diagonal X-diagonal Y) := by
    apply ContinuousLinearMap.ext
    intro v
    change A (diagonal X v)-O (diagonal Y v)=
      (A (diagonal X v)-O (diagonal X v))+O (diagonal X v-diagonal Y v)
    rw [map_sub]
    abel
  rw [he]
  rw [map_add]
  calc
    _ ≤ ‖coefficients ((A-O).comp (diagonal X))‖+
        ‖coefficients (O.comp (diagonal X-diagonal Y))‖ := norm_add_le _ _
    _ ≤ ‖coefficients (A-O)‖+‖coefficients (diagonal X-diagonal Y)‖ := by
      apply add_le_add
      · have hh := (entries_comp (A-O) (diagonal X)).2
        change ‖coefficients ((A-O).comp (diagonal X))‖≤‖diagonal X‖*‖coefficients (A-O)‖ at hh
        exact hh.trans (by
          simpa only [one_mul] using mul_le_mul_of_nonneg_right (diagonal_contraction X)
            (norm_nonneg (coefficients (A-O))))
      · exact (composition_bound O (diagonal X-diagonal Y)).trans (by
          simpa only [one_mul] using mul_le_mul_of_nonneg_right hO
            (norm_nonneg (coefficients (diagonal X-diagonal Y))))
    _ ≤ _ := add_le_add le_rfl (root_correction X Y hsmall)

/-- Composition for the actual proposed block completion. The 1.15 factor
combines the off-block error and its nonlinear diagonal correction. -/
theorem completion_error (Q : E ι →L[ℝ] E κ) (A O : E ι →L[ℝ] E ι)
    (X Y : E ι →L[ℝ] E κ) (hQ : ‖Q‖≤1) (hO : ‖O‖≤1)
    (hsmall : ‖X‖+‖Y‖≤53/250) :
    ‖coefficients (complete Q A X-complete Q O Y)‖≤
      ‖coefficients (A-O)‖+(23/20 : ℝ)*‖coefficients (X-Y)‖ := by
  let D := A.comp (diagonal X)-O.comp (diagonal Y)
  have he : complete Q A X-complete Q O Y=(X-Y)+Q.comp D := by
    apply ContinuousLinearMap.ext
    intro v
    change X v+Q (A (diagonal X v))-(Y v+Q (O (diagonal Y v)))=
      X v-Y v+Q (A (diagonal X v)-O (diagonal Y v))
    rw [map_sub]
    abel
  have hd : ‖coefficients D‖≤‖coefficients (A-O)‖+
      (3/20 : ℝ)*‖coefficients (X-Y)‖ := rotated_diagonal_error A O X Y hO hsmall
  rw [he,map_add]
  calc
    _ ≤ ‖coefficients (X-Y)‖+‖coefficients (Q.comp D)‖ := norm_add_le _ _
    _ ≤ ‖coefficients (X-Y)‖+‖coefficients D‖ := add_le_add le_rfl
      ((composition_bound Q D).trans (by
        simpa only [one_mul] using mul_le_mul_of_nonneg_right hQ (norm_nonneg (coefficients D))))
    _ ≤ ‖coefficients (X-Y)‖+(‖coefficients (A-O)‖+(3/20 : ℝ)*‖coefficients (X-Y)‖) :=
      add_le_add le_rfl hd
    _ = _ := by ring

end QDM.Theorem1.LeakageCorrection


==> anc/lean/QDM/Theorem1/LocalDecoder.lean <==
import QDM.Theorem1.QuarticDecoderAlgebra
import QDM.Theorem1.NormalTangentDecoder

/-! Appendix B local decoder: physical hypotheses of the normal/tangent
estimate. The coefficients are the seventy fixed Majorana quartics in the
real even sector. This does not yet prove the global frame-correction loop. -/
noncomputable section
namespace QDM.Theorem1.LocalDecoder
open Matrix QDM.RealSpinor QDM.RealQuartic QuarticDecoderAlgebra
open scoped InnerProductSpace

abbrev Spinor := QDM.RealDecoder.RealSpace
abbrev Coeff := EuclideanSpace ℝ Index

def synthesis (y : Coeff) : Spinor →L[ℝ] Spinor :=
  (QuarticDecoderAlgebra.matrix y).toEuclideanLin.toContinuousLinearMap

def tangent (x u : Spinor) : Coeff := WithLp.toLp 2 (fun I => 2*bilinear u x I)

theorem synthesis_symmetric (y : Coeff) : (synthesis y).toLinearMap.IsSymmetric := by
  apply Matrix.isSymmetric_toEuclideanLin_iff.mpr
  apply Matrix.isHermitian_iff_isSymm.mpr
  change (QuarticDecoderAlgebra.matrix y).transpose=QuarticDecoderAlgebra.matrix y
  simp [QuarticDecoderAlgebra.matrix,Matrix.transpose_sum,Matrix.transpose_smul,
    coordinate_symmetric]

theorem observable_norm (x : Spinor) :
    ‖QDM.LocalAccuracy.observables x‖ = Real.sqrt 14*‖x‖^2 := by
  have hh := observable_pairing x x
  simp only [real_inner_self_eq_norm_sq] at hh
  have hs : (Real.sqrt 14)^2=14 := Real.sq_sqrt (by norm_num)
  have hp := mul_nonneg (Real.sqrt_nonneg 14) (sq_nonneg ‖x‖)
  nlinarith [norm_nonneg (QDM.LocalAccuracy.observables x)]

/-- The sharp operator bound follows from physical quartic moments for
every real spinor. Transitivity of a supplied orbit is not a premise. -/
theorem synthesis_norm (y : Coeff) : ‖synthesis y‖ ≤ Real.sqrt 14*‖y‖ := by
  rw [(synthesis y).norm_eq_iSup_rayleighQuotient (synthesis_symmetric y)]
  apply ciSup_le
  intro x
  by_cases hx : x=0
  · simp [hx,ContinuousLinearMap.rayleighQuotient,
      ContinuousLinearMap.reApplyInnerSelf_apply]
  have hn : 0 < ‖x‖^2 := sq_pos_of_pos (norm_pos_iff.mpr hx)
  have he : inner ℝ x (synthesis y x) = inner ℝ y (QDM.LocalAccuracy.observables x) := by
    change inner ℝ x ((QuarticDecoderAlgebra.matrix y).toEuclideanLin x)=_
    rw [synthesis_pairing]
    simp only [EuclideanSpace.inner_eq_star_dotProduct,dotProduct,Pi.star_apply,star_trivial]
    apply Finset.sum_congr rfl
    intro I _
    have hm := (QDM.LocalAccuracy.quartic_energy I x).trans (bilinear_eq_inner x x I).symm
    change y I*bilinear x x I = QDM.LocalAccuracy.observables x I*y I
    rw [show QDM.LocalAccuracy.observables x I=bilinear x x I from hm]
    ring
  have hb := abs_real_inner_le_norm y (QDM.LocalAccuracy.observables x)
  rw [observable_norm] at hb
  rw [ContinuousLinearMap.rayleighQuotient,
    ContinuousLinearMap.reApplyInnerSelf_apply,RCLike.re_to_real,
    real_inner_comm,he,abs_div,abs_of_pos hn]
  apply (div_le_iff₀ hn).mpr
  nlinarith

/-- Pairing with the physical first variation is the off-diagonal matrix
element used to characterize the normal perturbation. -/
theorem tangent_pairing (y : Coeff) (x u : Spinor) :
    inner ℝ y (tangent x u) = 2*inner ℝ u (synthesis y x) := by
  change inner ℝ y (tangent x u)=2*inner ℝ u ((QuarticDecoderAlgebra.matrix y).toEuclideanLin x)
  rw [synthesis_pairing,Finset.mul_sum]
  simp only [EuclideanSpace.inner_eq_star_dotProduct,dotProduct,Pi.star_apply,star_trivial]
  apply Finset.sum_congr rfl
  intro I _
  change (2*bilinear u x I)*y I=2*(y I*bilinear u x I)
  ring

/-- Orthogonality to every physical tangent implies exact preservation of
the reference line. A small normal perturbation need not vanish. -/
theorem normal_invariance (x : Spinor) (y : Coeff) (hx : ‖x‖=1)
    (hy : ∀ u : Spinor, inner ℝ x u=0 → inner ℝ y (tangent x u)=0) :
    synthesis y x=(inner ℝ x (synthesis y x)) • x := by
  let a := inner ℝ x (synthesis y x)
  let u := synthesis y x-a • x
  have hu : inner ℝ x u=0 := by simp [u,a,inner_sub_right,inner_smul_right,hx]
  have hux : inner ℝ u x=0 := by rw [real_inner_comm]; exact hu
  have hh := hy u hu
  rw [tangent_pairing] at hh
  have hz : ‖u‖^2=0 := by
    have heq : synthesis y x=u+a • x := by dsimp [u]; module
    rw [heq,inner_add_right,inner_smul_right,hux,real_inner_self_eq_norm_sq] at hh
    linarith
  have hu0 : u=0 := by apply norm_eq_zero.mp; nlinarith [norm_nonneg u]
  exact sub_eq_zero.mp hu0

/-- Exact action of a tangent coefficient vector on the real spinors. -/
theorem tangent_operator (x u : Spinor) (hu : inner ℝ x u=0) :
    synthesis (tangent x u) = (16 : ℝ) •
      (InnerProductSpace.rankOne ℝ u x+InnerProductSpace.rankOne ℝ x u) := by
  have hux : inner ℝ u x=0 := by rw [real_inner_comm]; exact hu
  have hs : synthesis (tangent x u) = (2 : ℝ) •
      (QuarticDecoderAlgebra.matrix (bilinear u x)).toEuclideanLin.toContinuousLinearMap := by
    simp [synthesis,tangent,QuarticDecoderAlgebra.matrix,mul_smul,← Finset.smul_sum]
  rw [hs,bilinear_operator,hux]
  module

/-- The coefficient tangent metric and its sharp operator estimate are
derived together from the physical quartic synthesis identity. -/
theorem tangent_metric (x u : Spinor) (hx : ‖x‖=1) (hu : inner ℝ x u=0) :
    ‖tangent x u‖^2=32*‖u‖^2 ∧
      ‖synthesis (tangent x u)‖ ≤ 2*Real.sqrt 2*‖tangent x u‖ := by
  have hux : inner ℝ u x=0 := by rw [real_inner_comm]; exact hu
  have hnorm : ‖tangent x u‖^2=32*‖u‖^2 := by
    have hh := tangent_pairing (tangent x u) x u
    rw [real_inner_self_eq_norm_sq,tangent_operator x u hu] at hh
    simp only [_root_.smul_apply,_root_.add_apply,InnerProductSpace.rankOne_apply,
      hux,real_inner_self_eq_norm_sq,hx,one_pow,one_smul,
      zero_smul,add_zero,inner_smul_right] at hh
    linarith
  refine ⟨hnorm,?_⟩
  rw [tangent_operator x u hu,norm_smul,Real.norm_eq_abs,abs_of_pos (by norm_num : (0 : ℝ)<16)]
  have hn := NormalTangentDecoder.offDiagonal_norm x u hx hu
  rw [add_comm (InnerProductSpace.rankOne ℝ x u)] at hn
  have hh : 16*‖u‖ ≤ 2*Real.sqrt 2*‖tangent x u‖ := by
    have hr : (Real.sqrt 2)^2=2 := Real.sq_sqrt (by norm_num)
    have hp := mul_nonneg (Real.sqrt_nonneg 2) (norm_nonneg (tangent x u))
    nlinarith [norm_nonneg u]
  exact (mul_le_mul_of_nonneg_left hn (by norm_num)).trans hh

/-- The existing data-only parent minimizer is a top eigenvector of the
quartic synthesis matrix. This uses the implemented decoder definition. -/
theorem decoded_top (y : Coeff) :
    let v := QDM.RealDecoder.decodedCoordinates y
    ‖v‖=1 ∧ ∃ ell : ℝ, synthesis y v=ell • v ∧
      ∀ z : Spinor, ‖z‖=1 → inner ℝ z (synthesis y z) ≤ inner ℝ v (synthesis y v) := by
  let v := QDM.RealDecoder.decodedCoordinates y
  let ell := QDM.RealDecoder.decodedEigenvalue y
  obtain ⟨hv,he,hm⟩ := (QDM.RealDecoder.exists_real_minimizer y).choose_spec.choose_spec
  change ‖v‖=1 at hv
  change (realParent y).toEuclideanLin v=ell • v at he
  change ∀ z : Spinor, ‖z‖=1 → inner ℝ v ((realParent y).toEuclideanLin v) ≤
    inner ℝ z ((realParent y).toEuclideanLin z) at hm
  have hp : (realParent y).toEuclideanLin.toContinuousLinearMap =
      ContinuousLinearMap.id ℝ Spinor-(1/14 : ℝ) • synthesis y := by
    simp [realParent,synthesis,QuarticDecoderAlgebra.matrix,Matrix.toLpLin_one]
    rfl
  have he' : synthesis y v=(14*(1-ell)) • v := by
    change (realParent y).toEuclideanLin.toContinuousLinearMap v=ell • v at he
    rw [hp] at he
    simp only [_root_.sub_apply,_root_.smul_apply,ContinuousLinearMap.id_apply] at he
    have hh := congrArg (fun z : Spinor => (14 : ℝ) • z) he
    simp only [smul_sub,smul_smul] at hh
    norm_num at hh
    have ha : (14 : ℝ) • v=(14*ell) • v+synthesis y v := (sub_eq_iff_eq_add).mp hh
    calc
      _ = ((14*ell) • v+synthesis y v)-(14*ell) • v := by abel
      _ = (14 : ℝ) • v-(14*ell) • v := by rw [←ha]
      _ = _ := by module
  have henergy (z : Spinor) (hz : ‖z‖=1) :
      inner ℝ z ((realParent y).toEuclideanLin z)=1-inner ℝ z (synthesis y z)/14 := by
    change inner ℝ z ((realParent y).toEuclideanLin.toContinuousLinearMap z)=_
    rw [hp]
    simp only [_root_.sub_apply,_root_.smul_apply,ContinuousLinearMap.id_apply,
      inner_sub_right,inner_smul_right,real_inner_self_eq_norm_sq,hz]
    ring
  refine ⟨hv,14*(1-ell),he',?_⟩
  intro z hz
  have hh := hm z hz
  rw [henergy v hv,henergy z hz] at hh
  linarith

/-- The actual local decoder has the claimed rotation bound on physical
normal/tangent data. Normal invariance, sharp norms and spectral output
are proved above, not supplied as reconstruction assumptions. -/
theorem decoded_normal_tangent (x u : Spinor) (nu : Coeff) (c : ℝ) (hc : 0<c)
    (hx : ‖x‖=1) (hu : inner ℝ x u=0)
    (hnu : ∀ w : Spinor, inner ℝ x w=0 → inner ℝ nu (tangent x w)=0)
    (hnus : ‖nu‖ ≤ 1/2) (ht : ‖tangent x u‖ ≤ 1) :
    let y := c • (QDM.LocalAccuracy.observables x+nu+tangent x u)
    let v := QDM.RealDecoder.decodedCoordinates y
    ‖v‖=1 ∧ ‖v-(inner ℝ x v) • x‖ ≤ (3/10 : ℝ)*‖tangent x u‖ ∧
      1-QDM.overlap (QDM.RealDecoder.lift x) (QDM.RealDecoder.lift v) ≤
        (9/100 : ℝ)*‖tangent x u‖^2 := by
  let y := c • (QDM.LocalAccuracy.observables x+nu+tangent x u)
  let v := QDM.RealDecoder.decodedCoordinates y
  obtain ⟨hv,ell,he,hm⟩ := decoded_top y
  have hadd (a b : Coeff) : synthesis (a+b)=synthesis a+synthesis b := by
    simp [synthesis,QuarticDecoderAlgebra.matrix,add_smul,Finset.sum_add_distrib]
  have hobs : synthesis (QDM.LocalAccuracy.observables x) =
      (16 : ℝ) • InnerProductSpace.rankOne ℝ x x-(2 : ℝ) • ContinuousLinearMap.id ℝ Spinor := by
    have hh : (fun I => QDM.LocalAccuracy.observables x I)=bilinear x x := by
      funext I
      exact (QDM.LocalAccuracy.quartic_energy I x).trans (bilinear_eq_inner x x I).symm
    change (QDM.LocalAccuracy.observables x).ofLp=bilinear x x at hh
    change (QuarticDecoderAlgebra.matrix _).toEuclideanLin.toContinuousLinearMap=_
    rw [hh,rank_one_frame,hx]
    norm_num
  have hscale (a : Coeff) : synthesis (c • a)=c • synthesis a := by
    simp [synthesis,QuarticDecoderAlgebra.matrix,mul_smul,← Finset.smul_sum]
  have hmodel : synthesis y=c • NormalTangentDecoder.model x (synthesis nu) (synthesis (tangent x u)) := by
    dsimp only [y,NormalTangentDecoder.model]
    rw [hscale,hadd,hadd,hobs]
  have hVN : ‖synthesis nu‖ ≤ Real.sqrt 14/2 := by
    have hh := synthesis_norm nu
    have hp := mul_le_mul_of_nonneg_left hnus (Real.sqrt_nonneg 14)
    nlinarith
  have hemodel : NormalTangentDecoder.model x (synthesis nu) (synthesis (tangent x u)) v=
      (ell/c) • v := by
    rw [hmodel] at he
    have hh := congrArg (fun z : Spinor => c⁻¹ • z) he
    simpa only [_root_.smul_apply,smul_smul,inv_mul_cancel₀ hc.ne',one_smul,
      div_eq_mul_inv,mul_comm c⁻¹] using hh
  have hmax : inner ℝ x (NormalTangentDecoder.model x (synthesis nu) (synthesis (tangent x u)) x) ≤
      inner ℝ v (NormalTangentDecoder.model x (synthesis nu) (synthesis (tangent x u)) v) := by
    have hh := hm x hx
    rw [hmodel] at hh
    simp only [_root_.smul_apply,inner_smul_right] at hh
    exact (mul_le_mul_iff_right₀ hc).mp hh
  have hrot := NormalTangentDecoder.decoder_rotation x v (synthesis nu) (synthesis (tangent x u))
    hx hv (normal_invariance x nu hx hnu) hemodel hmax (norm_nonneg _) ht hVN
    (tangent_metric x u hx hu).2
  refine ⟨hv,hrot,?_⟩
  have hp : ‖v-(inner ℝ x v) • x‖^2=1-(inner ℝ x v)^2 := by
    rw [norm_sub_sq_real,norm_smul,inner_smul_right,hx,hv]
    have hi : inner ℝ v x=inner ℝ x v := real_inner_comm _ _
    rw [hi]
    simp only [Real.norm_eq_abs,mul_one,sq_abs]
    ring
  have ho : QDM.overlap (QDM.RealDecoder.lift x) (QDM.RealDecoder.lift v)=
      (inner ℝ x v)^2 := by
    rw [QDM.overlap,QDM.RealDecoder.lift_inner,Complex.norm_real,Real.norm_eq_abs,sq_abs]
  rw [ho]
  nlinarith [norm_nonneg (v-(inner ℝ x v) • x),norm_nonneg (tangent x u)]

end QDM.Theorem1.LocalDecoder


==> anc/lean/QDM/Theorem1/LocalGaussianDecoder.lean <==
import QDM.Theorem1.RotationDistance

/-! Data-only local preparation and its physically normalized accuracy.
The reference is fixed and known. Unknown target coordinates occur solely
in the error analysis, never in the preparation definition. -/

noncomputable section
namespace QDM.Theorem1.LocalGaussianDecoder
open Matrix QDM.RealSpinor QDM.RealDecoder
open scoped InnerProductSpace

def coordinates (reference : RealSpace) (y : LocalDecoder.Coeff) : RealSpace :=
  let v := decodedCoordinates y
  if 0 ≤ inner ℝ reference v then v else -v

def generator (reference : RealSpace) (y : LocalDecoder.Coeff) : Matrix Coordinate Coordinate ℝ :=
  SpinorGreatCircle.alignment reference (coordinates reference y)

def unitary (reference : RealSpace) (y : LocalDecoder.Coeff) : QDM.JordanWigner.Operator 4 :=
  NormedSpace.exp (QDM.LocalCompilation.physicalLift (generator reference y))

def rotation (reference : RealSpace) (y : LocalDecoder.Coeff) : Matrix (Fin 8) (Fin 8) ℝ :=
  NormedSpace.exp (QuadraticLift.modeLift (generator reference y))

theorem coordinate_spec (reference : RealSpace) (y : LocalDecoder.Coeff) :
    ‖coordinates reference y‖=1 ∧ 0 ≤ inner ℝ reference (coordinates reference y) ∧
      ∃ e : ℝ, (e=1 ∨ e= -1) ∧ coordinates reference y=e • decodedCoordinates y := by
  have hv := (LocalDecoder.decoded_top y).1
  dsimp only [coordinates]
  split_ifs with h
  · exact ⟨hv,h,1,Or.inl rfl,by simp⟩
  · refine ⟨by simpa using hv,?_, -1,Or.inr rfl,by simp⟩
    simp only [inner_neg_right]
    linarith

/-- The exact local preparation implements the prescribed real top eigenvector,
up to its physically irrelevant sign, using the fixed reference only. -/
theorem preparation (reference : RealSpace) (href : ‖reference‖=1)
    (y : LocalDecoder.Coeff) :
    (unitary reference y).conjTranspose*unitary reference y=1 ∧
      (unitary reference y).toEuclideanLin (lift reference)=lift (coordinates reference y) := by
  have hs := coordinate_spec reference y
  have hA := SpinorGreatCircle.alignment_spec reference (coordinates reference y) href hs.1 hs.2.1
  exact SpinorGreatCircle.physical_exponential (generator reference y) hA.1 _ _ hA.2.1

/-- The actual preparation has a proper orthogonal Majorana action. -/
theorem mode_action (reference : RealSpace) (y : LocalDecoder.Coeff) :
    rotation reference y*(rotation reference y).transpose=1 ∧
    (rotation reference y).det=1 ∧
    ∀ k : Fin 8,
      (unitary reference y).conjTranspose*QDM.JordanWigner.gamma 4 (QDM.PairedBlock.axis k)*
        unitary reference y=
      ∑ j : Fin 8, (rotation reference y k j : ℂ) •
        QDM.JordanWigner.gamma 4 (QDM.PairedBlock.axis j) := by
  have hs := GaussianExponential.special_orthogonal _ (QuadraticLift.mode_skew (generator reference y))
  exact ⟨hs.1,hs.2,fun k => GaussianExponential.physical_action _ k⟩

/-- Physical infidelity of the data-only local preparation on the full
normal/tangent error budget, with arbitrary positive data scale. -/
theorem accuracy (reference x u : RealSpace) (href : ‖reference‖=1)
    (nu : LocalDecoder.Coeff) (c : ℝ) (hc : 0<c) (hx : ‖x‖=1)
    (hu : inner ℝ x u=0)
    (hnu : ∀ w : RealSpace, inner ℝ x w=0 → inner ℝ nu (LocalDecoder.tangent x w)=0)
    (hnus : ‖nu‖ ≤ 1/2) (ht : ‖LocalDecoder.tangent x u‖ ≤ 1) :
    let y := c • (QDM.LocalAccuracy.observables x+nu+LocalDecoder.tangent x u)
    1-‖inner ℂ (lift x) ((unitary reference y).toEuclideanLin (lift reference))‖^2 ≤
      (9/100 : ℝ)*‖LocalDecoder.tangent x u‖^2 := by
  dsimp only
  let y := c • (QDM.LocalAccuracy.observables x+nu+LocalDecoder.tangent x u)
  change 1-‖inner ℂ (lift x) ((unitary reference y).toEuclideanLin (lift reference))‖^2 ≤ _
  rw [(preparation reference href y).2]
  obtain ⟨e,he,hcoord⟩ := (coordinate_spec reference y).2.2
  rw [hcoord,lift_smul,inner_smul_right,norm_mul]
  have hnorm : ‖(e : ℂ)‖=1 := by rcases he with he | he <;> simp [he]
  rw [hnorm,one_mul]
  exact (LocalDecoder.decoded_normal_tangent x u nu c hc hx hu hnu hnus ht).2.2

/-- A small physical mode rotation aligns the true local state with the
decoder. Its Frobenius error has the manuscript's dimension-free constant. -/
theorem nearby_alignment (x u : RealSpace) (nu : LocalDecoder.Coeff)
    (c : ℝ) (hc : 0<c) (hx : ‖x‖=1) (hu : inner ℝ x u=0)
    (hnu : ∀ w : RealSpace, inner ℝ x w=0 → inner ℝ nu (LocalDecoder.tangent x w)=0)
    (hnus : ‖nu‖ ≤ 1/2) (ht : ‖LocalDecoder.tangent x u‖ ≤ 1) :
    let y := c • (QDM.LocalAccuracy.observables x+nu+LocalDecoder.tangent x u)
    ∃ (e : ℝ) (A : Matrix Coordinate Coordinate ℝ),
      (e=1 ∨ e= -1) ∧ A.transpose= -A ∧
      (NormedSpace.exp (QDM.LocalCompilation.physicalLift A)).toEuclideanLin (lift x)=
        (e : ℂ) • lift (decodedCoordinates y) ∧
      (∑ i : Fin 8, ∑ j : Fin 8,
        (NormedSpace.exp (QuadraticLift.modeLift A) i j-(1 : Matrix (Fin 8) (Fin 8) ℝ) i j)^2) ≤
          ((9/20 : ℝ)*‖LocalDecoder.tangent x u‖)^2 := by
  obtain ⟨e,A,he,hA,huA,hE⟩ := QuadraticLift.decoder_lift x u nu c hc hx hu hnu hnus ht
  exact ⟨e,A,he,hA,huA.2,
    (RotationDistance.frobenius_chord _ (QuadraticLift.mode_skew A)).trans hE⟩

end QDM.Theorem1.LocalGaussianDecoder


==> anc/lean/QDM/Theorem1/LocalQuotient.lean <==
import QDM.Theorem1.StabilizerAlignment

/-! Local decoder accuracy modulo the physical stabilizer.
The hidden preparation appears only in the conclusion's comparison and error
analysis; the returned preparation depends on the data and known reference. -/

noncomputable section
namespace QDM.Theorem1.LocalQuotient
open Matrix QDM.RealSpinor QDM.RealDecoder QDM.GaussianRange QDM.QuarticCovariance
open scoped InnerProductSpace

/-- The actual data-only Gaussian decoder has the manuscript's 0.45 frame
bound modulo an explicitly constructed state stabilizer. This composes the
physical spinor decoder, finite Majorana action and quotient geometry. -/
theorem decoder (reference x u : RealSpace) (href : ‖reference‖=1)
    (O : Witness 1) (hO : O.unitary.toEuclideanLin (lift reference)=lift x)
    (nu : LocalDecoder.Coeff) (c : ℝ) (hc : 0<c) (hx : ‖x‖=1)
    (hu : inner ℝ x u=0)
    (hnu : ∀ w : RealSpace, inner ℝ x w=0 → inner ℝ nu (LocalDecoder.tangent x w)=0)
    (hnus : ‖nu‖ ≤ 1/2) (ht : ‖LocalDecoder.tangent x u‖ ≤ 1) :
    let y := c • (QDM.LocalAccuracy.observables x+nu+LocalDecoder.tangent x u)
    let D := GaussianGroup.fromLocal reference y
    ∃ h : Witness 1,
      PairFlattening.transform h.rotation (tensor (QDM.TensorParents.projectorMatrix (lift reference)))=
        tensor (QDM.TensorParents.projectorMatrix (lift reference)) ∧
      (∑ i : Fin 8, ∑ j : Fin 8, (D.rotation i j-(O.rotation*h.rotation) i j)^2) ≤
        ((9/20 : ℝ)*‖LocalDecoder.tangent x u‖)^2 := by
  let y := c • (QDM.LocalAccuracy.observables x+nu+LocalDecoder.tangent x u)
  let D := GaussianGroup.fromLocal reference y
  change ∃ h : Witness 1, _ ∧ (∑ i : Fin 8, ∑ j : Fin 8,
    (D.rotation i j-(O.rotation*h.rotation) i j)^2) ≤ _
  obtain ⟨e,A,he,_hA,hAx,hE⟩ := LocalGaussianDecoder.nearby_alignment x u nu c hc hx hu hnu hnus ht
  let C := GaussianGroup.fromGenerator A
  change C.unitary.toEuclideanLin (lift x)=(e : ℂ) • lift (decodedCoordinates y) at hAx
  obtain ⟨d,hd,hcoord⟩ := (LocalGaussianDecoder.coordinate_spec reference y).2.2
  have hD : D.unitary.toEuclideanLin (lift reference)=(d : ℂ) • lift (decodedCoordinates y) := by
    change (LocalGaussianDecoder.unitary reference y).toEuclideanLin (lift reference)=_
    rw [(LocalGaussianDecoder.preparation reference href y).2,hcoord,lift_smul]
  have hee : (e : ℂ)*(e : ℂ)=1 := by rcases he with he | he <;> simp [he]
  have ha : ‖(d : ℂ)*(e : ℂ)‖=1 := by
    rcases he with he | he <;> rcases hd with hd | hd <;> simp [he,hd]
  have hrel : D.unitary.toEuclideanLin (lift reference)=
      ((d : ℂ)*(e : ℂ)) • C.unitary.toEuclideanLin (O.unitary.toEuclideanLin (lift reference)) := by
    rw [hO,hAx,hD,smul_smul,mul_assoc,hee]
    simp only [mul_one]
  obtain ⟨h,hfix,henergy⟩ := StabilizerAlignment.relative_stabilizer O C D (lift reference)
    ((d : ℂ)*(e : ℂ)) ha hrel
  exact ⟨h,hfix,henergy.trans_le hE⟩

end QDM.Theorem1.LocalQuotient


==> anc/lean/QDM/Theorem1/LocalSectorTransport.lean <==
import QDM.Theorem1.OrthogonalLift

/-! Exact parity and real-sector transport for the local physical lift.
The sector hypotheses are derived from determinant one and the fixed real
structure; no hidden real-coordinate promise is added. -/

noncomputable section
namespace QDM.Theorem1.LocalSectorTransport
open Matrix QDM.JordanWigner QDM.QuarticCovariance QDM.RealSpinor QDM.RealDecoder
open QDM.GaussianRange
open QDM.PairedBlock (parityMatrix)
open scoped InnerProductSpace

/-- The physical parity transforms by precisely the mode determinant. -/
theorem parity_action (w : Witness 1) :
    w.unitary.conjTranspose*parityMatrix*w.unitary=w.rotation.det • parityMatrix := by
  have hp (L : List (Operator 4)) :
      w.unitary.conjTranspose*L.prod*w.unitary=
        (L.map (fun A => w.unitary.conjTranspose*A*w.unitary)).prod := by
    induction L with
    | nil => simpa using mul_eq_one_comm.mp w.unitary_mul_adjoint
    | cons A L ih =>
      simp only [List.prod_cons,List.map_cons,← ih]
      calc
        _ = w.unitary.conjTranspose*A*(w.unitary*w.unitary.conjTranspose)*L.prod*w.unitary := by
          rw [w.unitary_mul_adjoint,Matrix.mul_one]; simp only [Matrix.mul_assoc]
        _ = _ := by simp only [Matrix.mul_assoc]
  have hh := hp (List.ofFn (fun i : Fin 8 => gamma 4 (axis i)))
  rw [QDM.MajoranaVolume.volume_parity] at hh
  simp only [List.map_ofFn,Function.comp_def,w.action] at hh
  rw [QDM.MajoranaVolume.orthogonal_volume w.rotation w.orthogonal,
    QDM.MajoranaVolume.volume_parity] at hh
  exact hh

/-- Complex unitary norm preservation, for the actual full Fock-space matrix. -/
theorem norm_transport (w : Witness 1) (v : PhysicalSpace) :
    ‖w.unitary.toEuclideanLin v‖=‖v‖ := by
  have hi (a b : PhysicalSpace) :
      inner ℂ (w.unitary.toEuclideanLin a) (w.unitary.toEuclideanLin b)=inner ℂ a b := by
    simp only [EuclideanSpace.inner_eq_star_dotProduct,Matrix.ofLp_toLpLin,Matrix.toLin'_apply]
    rw [dotProduct_comm,Matrix.star_mulVec,← Matrix.dotProduct_mulVec,Matrix.mulVec_mulVec,
      mul_eq_one_comm.mp w.unitary_mul_adjoint,Matrix.one_mulVec,dotProduct_comm]
  exact (w.unitary.toEuclideanLin.isometryOfInner hi).norm_map v

/-- A determinant-one real lift maps every real even vector to real even
coordinates and preserves its norm. -/
theorem real_coordinates (w : Witness 1) (hd : w.rotation.det=1)
    (hJ : conjugating*w.unitary.map star=w.unitary*conjugating) (x : RealSpace) :
    ∃ z : RealSpace, w.unitary.toEuclideanLin (lift x)=lift z ∧ ‖z‖=‖x‖ := by
  have hp : parityMatrix*w.unitary=w.unitary*parityMatrix := by
    have hh := parity_action w
    rw [hd,one_smul] at hh
    have he := congrArg (fun A : Operator 4 => w.unitary*A) hh
    simpa only [← Matrix.mul_assoc,w.unitary_mul_adjoint,Matrix.one_mul] using he
  have hs (A : Operator 4) (v : Config → ℂ) :
      star (A*ᵥv)=A.map star*ᵥstar v := by
    ext i
    simp [Matrix.mulVec,dotProduct]
  have hv : parityMatrix*ᵥ(w.unitary.toEuclideanLin (lift x))=
        w.unitary.toEuclideanLin (lift x) ∧
      realStructure (w.unitary.toEuclideanLin (lift x))=w.unitary.toEuclideanLin (lift x) := by
    constructor
    · change parityMatrix*ᵥ(w.unitary*ᵥ(lift x))=w.unitary*ᵥ(lift x)
      rw [Matrix.mulVec_mulVec,hp,← Matrix.mulVec_mulVec,(lift_sector x).1]
    · change realStructure (w.unitary*ᵥ(lift x))=w.unitary*ᵥ(lift x)
      rw [realStructure,hs,Matrix.mulVec_mulVec,hJ,← Matrix.mulVec_mulVec]
      change w.unitary*ᵥrealStructure (lift x)=_
      rw [(lift_sector x).2]
  obtain ⟨z,hz⟩ := (real_coordinates_iff _).mp hv
  let Z : RealSpace := WithLp.toLp 2 z
  have he : w.unitary.toEuclideanLin (lift x)=lift Z := by
    apply WithLp.ofLp_injective
    exact hz.symm
  refine ⟨Z,he,?_⟩
  rw [← lift_norm Z,← he,norm_transport,lift_norm]

/-- Proper orthogonal mode frames need no additional real-sector premise. -/
theorem exists_proper_lift (R : Matrix (Fin 8) (Fin 8) ℝ)
    (hR : R*R.transpose=1) (hd : R.det=1) (x : RealSpace) :
    ∃ w : Witness 1, w.rotation=R ∧ ∃ z : RealSpace,
      w.unitary.toEuclideanLin (lift x)=lift z ∧ ‖z‖=‖x‖ := by
  obtain ⟨w,hw,hJ⟩ := OrthogonalLift.exists_real_lift R hR
  exact ⟨w,hw,real_coordinates w (hw ▸ hd) hJ x⟩

end QDM.Theorem1.LocalSectorTransport


==> anc/lean/QDM/Theorem1/ModeSpinor.lean <==
import QDM.Theorem1.LocalQuotient

/-! Both directions of the physical mode / real spinor Lie algebra map.
No mode direction is omitted: every real skew eight-mode generator has
an explicit real-spinor generator with the same physical action. -/

noncomputable section
namespace QDM.Theorem1.ModeSpinor
open Matrix QDM.RealSpinor QuadraticLift

def spinLift (Y : Matrix (Fin 8) (Fin 8) ℝ) : Matrix Coordinate Coordinate ℝ :=
  ∑ p : AxisPair, Y p.val.1 p.val.2 • generator p

theorem spin_skew (Y : Matrix (Fin 8) (Fin 8) ℝ) : (spinLift Y).transpose= -spinLift Y := by
  simp only [spinLift,Matrix.transpose_sum,Matrix.transpose_smul,generator_skew,
    smul_neg,Finset.sum_neg_distrib]

theorem spin_coefficient (Y : Matrix (Fin 8) (Fin 8) ℝ) (p : AxisPair) :
    generatorCoefficient (spinLift Y) p=Y p.val.1 p.val.2 := by
  unfold generatorCoefficient
  have he : (∑ a : Coordinate, ∑ b : Coordinate, generator p a b*spinLift Y a b)=
      ∑ q : AxisPair, Y q.val.1 q.val.2*(∑ a : Coordinate, ∑ b : Coordinate,
        generator p a b*generator q a b) := by
    simp only [spinLift,Matrix.sum_apply,Matrix.smul_apply,smul_eq_mul,Finset.mul_sum]
    rw [Finset.sum_comm]
    conv_lhs => arg 2; ext b; rw [Finset.sum_comm]
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl
    intro q _
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl
    intro a _
    apply Finset.sum_congr rfl
    intro b _
    ring
  rw [he]
  simp only [generator_gram,mul_ite,mul_zero,Finset.sum_ite_eq,Finset.mem_univ,ite_true]
  ring

/-- Exact right inverse on all physical quadratic directions, including
pair-creation and annihilation directions. -/
theorem mode_roundtrip (Y : Matrix (Fin 8) (Fin 8) ℝ) (hY : Y.transpose= -Y) :
    modeLift (spinLift Y)=Y := by
  have hupper (i j : Fin 8) (hij : i<j) : modeLift (spinLift Y) i j=Y i j := by
    have hpq (p : AxisPair) : modeBasis p i j=if p=⟨(i,j),hij⟩ then 1 else 0 := by
      have hf : (i=p.val.1 ∧ j=p.val.2) ↔ p=⟨(i,j),hij⟩ := by
        constructor
        · intro hh; exact Subtype.ext (Prod.ext hh.1.symm hh.2.symm)
        · intro hh; subst p; exact ⟨rfl,rfl⟩
      have hr : ¬(i=p.val.2 ∧ j=p.val.1) := by
        intro hh; have hlt := p.property; omega
      simp only [modeBasis,hf,hr,ite_false,sub_zero]
    simp only [modeLift,Matrix.sum_apply,Matrix.smul_apply,smul_eq_mul,spin_coefficient,
      hpq,mul_ite,mul_one,mul_zero,Finset.sum_ite_eq',Finset.mem_univ,ite_true]
  have hS := mode_skew (spinLift Y)
  ext i j
  rcases lt_trichotomy i j with hij | hij | hij
  · exact hupper i j hij
  · subst j
    have hs := congrArg (fun M : Matrix (Fin 8) (Fin 8) ℝ => M i i) hS
    have hy := congrArg (fun M : Matrix (Fin 8) (Fin 8) ℝ => M i i) hY
    simp only [Matrix.transpose_apply,Matrix.neg_apply] at hs hy
    linarith
  · have hs := congrArg (fun M : Matrix (Fin 8) (Fin 8) ℝ => M j i) hS
    have hy := congrArg (fun M : Matrix (Fin 8) (Fin 8) ℝ => M j i) hY
    simp only [Matrix.transpose_apply,Matrix.neg_apply] at hs hy
    rw [hs,hy,hupper j i hij]

theorem mode_smul (t : ℝ) (A : Matrix Coordinate Coordinate ℝ) :
    modeLift (t • A)=t • modeLift A := by
  have hc (p : AxisPair) : generatorCoefficient (t • A) p=t*generatorCoefficient A p := by
    simp only [generatorCoefficient,Matrix.smul_apply,smul_eq_mul]
    simp_rw [show ∀ a b : Coordinate, generator p a b*(t*A a b)=t*(generator p a b*A a b) by
      intros; ring]
    simp only [← Finset.mul_sum]
    ring
  simp only [modeLift,hc,mul_smul,Finset.smul_sum]

/-- The inverse also recovers every skew spinor generator exactly. -/
theorem spin_roundtrip (A : Matrix Coordinate Coordinate ℝ) (hA : A.transpose= -A) :
    spinLift (modeLift A)=A := by
  have hc (p : AxisPair) : modeLift A p.val.1 p.val.2=generatorCoefficient A p := by
    have hb (q : AxisPair) : modeBasis q p.val.1 p.val.2=if q=p then 1 else 0 := by
      have hf : (p.val.1=q.val.1 ∧ p.val.2=q.val.2) ↔ q=p := by
        constructor
        · intro hh; exact Subtype.ext (Prod.ext hh.1.symm hh.2.symm)
        · intro hh; subst q; exact ⟨rfl,rfl⟩
      have hr : ¬(p.val.1=q.val.2 ∧ p.val.2=q.val.1) := by
        intro hh; have hp := p.property; have hq := q.property; omega
      simp only [modeBasis,hf,hr,ite_false,sub_zero]
    simp only [modeLift,Matrix.sum_apply,Matrix.smul_apply,smul_eq_mul,hb,mul_ite,
      mul_one,mul_zero,Finset.sum_ite_eq',Finset.mem_univ,ite_true]
  simp only [spinLift,hc,generator_expansion A hA]

end QDM.Theorem1.ModeSpinor


==> anc/lean/QDM/Theorem1/NormalTangentDecoder.lean <==
import Mathlib.Analysis.InnerProductSpace.Rayleigh
import Mathlib.Analysis.InnerProductSpace.LinearMap
import Mathlib.Tactic

/-! Appendix B, `lem:rec-decoder`: the real-sector eigenvector estimate.
The normal perturbation preserves the reference line; only the remaining
perturbation rotates the top eigenvector. The physical quartic/tangent
identification and the Gaussian lift are separate obligations. -/

noncomputable section
namespace QDM.Theorem1.NormalTangentDecoder
open scoped InnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- The off-diagonal symmetric rank-two operator has no triangle-inequality
factor two: orthogonality separates its two components. -/
theorem offDiagonal_norm (ψ u : E) (hψ : ‖ψ‖=1) (hu : inner ℝ ψ u=0) :
    ‖InnerProductSpace.rankOne ℝ ψ u+InnerProductSpace.rankOne ℝ u ψ‖ ≤ ‖u‖ := by
  apply ContinuousLinearMap.opNorm_le_bound _ (norm_nonneg u)
  intro v
  let a := inner ℝ ψ v
  let w := v-a • ψ
  have huψ : inner ℝ u ψ=0 := by rw [real_inner_comm]; exact hu
  have huw : inner ℝ u w=inner ℝ u v := by
    simp [w,inner_sub_right,inner_smul_right,huψ]
  have hw : ‖w‖^2=‖v‖^2-a^2 := by
    dsimp [w]
    rw [norm_sub_sq_real,inner_smul_right,norm_smul,hψ]
    simp only [Real.norm_eq_abs,mul_one,sq_abs]
    have hi : inner ℝ v ψ=a := real_inner_comm _ _
    rw [hi]
    ring
  have hc := sq_le_sq₀ (abs_nonneg (inner ℝ u w))
    (mul_nonneg (norm_nonneg u) (norm_nonneg w)) |>.mpr (abs_real_inner_le_norm u w)
  rw [huw,sq_abs,mul_pow,hw] at hc
  have he : ‖(InnerProductSpace.rankOne ℝ ψ u+InnerProductSpace.rankOne ℝ u ψ) v‖^2 =
      (inner ℝ u v)^2+a^2*‖u‖^2 := by
    simp only [_root_.add_apply,InnerProductSpace.rankOne_apply,norm_add_sq_real,
      inner_smul_left,inner_smul_right,hu,mul_zero,add_zero,
      norm_smul,hψ,Real.norm_eq_abs,mul_one,mul_pow,sq_abs,a]
  have hh := norm_nonneg ((InnerProductSpace.rankOne ℝ ψ u+
    InnerProductSpace.rankOne ℝ u ψ) v)
  have hp := mul_nonneg (norm_nonneg u) (norm_nonneg v)
  nlinarith

def model (ψ : E) (V T : E →L[ℝ] E) : E →L[ℝ] E :=
  (16 : ℝ) • InnerProductSpace.rankOne ℝ ψ ψ -
    (2 : ℝ) • ContinuousLinearMap.id ℝ E + V + T

/-- The isolated-line bound is derived from the actual rank-one model,
normal invariance and the defining top-eigenvector inequality. No parent
gap or eigenvector-error estimate is assumed. -/
theorem normal_tangent_bound (ψ v : E) (V T : E →L[ℝ] E) {ell : ℝ}
    (hψ : ‖ψ‖ = 1) (hv : ‖v‖ = 1)
    (hV : V ψ = (inner ℝ ψ (V ψ)) • ψ)
    (he : model ψ V T v = ell • v)
    (hmax : inner ℝ ψ (model ψ V T ψ) ≤ inner ℝ v (model ψ V T v))
    (hg : 0 < 16-2*‖V‖-‖T‖) :
    ‖v-(inner ℝ ψ v) • ψ‖ ≤ ‖T‖/(16-2*‖V‖-‖T‖) := by
  let a := inner ℝ ψ v
  let w := v-a • ψ
  have ho : inner ℝ ψ w = 0 := by
    simp [w,a,inner_sub_right,inner_smul_right,hψ]
  have how : inner ℝ w ψ = 0 := by rw [real_inner_comm]; exact ho
  have hov : inner ℝ w v = ‖w‖^2 := by
    have heq : v = w+a • ψ := by dsimp [w]; module
    conv_lhs => rw [heq]
    simp [inner_add_right,inner_smul_right,how]
  have hn (A : E →L[ℝ] E) (z : E) :
      |inner ℝ z (A z)| ≤ ‖A‖*‖z‖^2 := by
    calc
      _ ≤ ‖z‖*‖A z‖ := abs_real_inner_le_norm _ _
      _ ≤ ‖z‖*(‖A‖*‖z‖) :=
        mul_le_mul_of_nonneg_left (A.le_opNorm z) (norm_nonneg z)
      _ = _ := by ring
  have hl : 14-‖V‖-‖T‖ ≤ ell := by
    have heψ : inner ℝ ψ (model ψ V T ψ) =
        14+inner ℝ ψ (V ψ)+inner ℝ ψ (T ψ) := by
      norm_num [model,InnerProductSpace.rankOne_apply,inner_add_right,
        inner_sub_right,inner_smul_right,hψ]
    have hev : inner ℝ v (model ψ V T v) = ell := by
      rw [he,inner_smul_right,real_inner_self_eq_norm_sq,hv]; ring
    have hnV := (abs_le.mp (hn V ψ)).1
    have hnT := (abs_le.mp (hn T ψ)).1
    rw [hψ] at hnV hnT
    rw [heψ,hev] at hmax
    nlinarith
  have hVw : inner ℝ w (V v) = inner ℝ w (V w) := by
    have heq : v = w+a • ψ := by dsimp [w]; module
    rw [heq,map_add,map_smul,hV]
    simp [inner_add_right,inner_smul_right,smul_smul,how]
  have hex : ell*‖w‖^2 = -2*‖w‖^2+inner ℝ w (V w)+inner ℝ w (T v) := by
    have hh := congrArg (fun z => inner ℝ w z) he
    simp only [model,_root_.add_apply,_root_.sub_apply,
      _root_.smul_apply,ContinuousLinearMap.id_apply,
      InnerProductSpace.rankOne_apply,inner_add_right,inner_sub_right,
      inner_smul_right,how,mul_zero,zero_sub,
      hov,hVw] at hh
    linarith
  have hTV : inner ℝ w (T v) ≤ ‖w‖*‖T‖ := by
    calc
      _ ≤ ‖w‖*‖T v‖ := real_inner_le_norm _ _
      _ ≤ ‖w‖*(‖T‖*‖v‖) :=
        mul_le_mul_of_nonneg_left (T.le_opNorm v) (norm_nonneg w)
      _ = _ := by rw [hv,mul_one]
  have hVww := (abs_le.mp (hn V w)).2
  have hell := mul_le_mul_of_nonneg_right hl (sq_nonneg ‖w‖)
  have hsq : (16-2*‖V‖-‖T‖)*‖w‖^2 ≤ ‖w‖*‖T‖ := by nlinarith
  change ‖w‖ ≤ _
  apply (le_div_iff₀ hg).mpr
  by_cases hz : ‖w‖=0
  · simp only [hz,zero_mul]; exact norm_nonneg T
  · have hp : 0 < ‖w‖ := lt_of_le_of_ne (norm_nonneg w) (Ne.symm hz)
    nlinarith

/-- The explicit `0.30` coefficient in the manuscript follows from exact
rational enclosures of the two square roots, not a numerical experiment. -/
theorem decoder_rotation (ψ v : E) (V T : E →L[ℝ] E) {ell s : ℝ}
    (hψ : ‖ψ‖ = 1) (hv : ‖v‖ = 1)
    (hV : V ψ = (inner ℝ ψ (V ψ)) • ψ)
    (he : model ψ V T v = ell • v)
    (hmax : inner ℝ ψ (model ψ V T ψ) ≤ inner ℝ v (model ψ V T v))
    (hs : 0 ≤ s) (hs1 : s ≤ 1)
    (hVN : ‖V‖ ≤ Real.sqrt 14/2) (hTN : ‖T‖ ≤ 2*Real.sqrt 2*s) :
    ‖v-(inner ℝ ψ v) • ψ‖ ≤ (3/10 : ℝ)*s := by
  have hr14 : Real.sqrt 14 ≤ (1871/500 : ℝ) := by
    nlinarith [Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 14),Real.sqrt_nonneg 14]
  have hr2 : Real.sqrt 2 ≤ (14143/10000 : ℝ) := by
    nlinarith [Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2),Real.sqrt_nonneg 2]
  have htn : ‖T‖ ≤ (14143/5000 : ℝ)*s := by
    have hh := mul_le_mul_of_nonneg_right hr2 hs
    linarith
  have htn1 : ‖T‖ ≤ (14143/5000 : ℝ) := by nlinarith
  have hvn : 2*‖V‖ ≤ (1871/500 : ℝ) := by linarith
  have hg : 0 < 16-2*‖V‖-‖T‖ := by linarith
  apply (normal_tangent_bound ψ v V T hψ hv hV he hmax hg).trans
  apply (div_le_iff₀ hg).mpr
  have hh := mul_le_mul_of_nonneg_right
    (show (47147/5000 : ℝ) ≤ 16-2*‖V‖-‖T‖ by linarith) hs
  nlinarith

end QDM.Theorem1.NormalTangentDecoder


==> anc/lean/QDM/Theorem1/ObservableTangent.lean <==
import QDM.Theorem1.ModeSpinor
import Mathlib.Analysis.Calculus.FDeriv.WithLp
import Mathlib.Analysis.InnerProductSpace.Calculus

/-! The local quartic tangent is the derivative of the actual expectation
map. It covers all quadratic mode generators, rather than a selected family
of test directions. -/

noncomputable section
namespace QDM.Theorem1.ObservableTangent
open Matrix QDM.RealSpinor QDM.RealDecoder QDM.RealQuartic
open scoped InnerProductSpace Matrix.Norms.Operator

/-- Differentiating the actual seventy expectations gives the decoder's
bilinear tangent, with both differentiated factors accounted for. -/
theorem observable_derivative (z : ℝ → RealSpace) (u : RealSpace) (t : ℝ)
    (hz : HasDerivAt z u t) :
    HasDerivAt (fun s => QDM.LocalAccuracy.observables (z s))
      (LocalDecoder.tangent (z t) u) t := by
  have hi (I : Index) : HasDerivAt (fun s => QDM.LocalAccuracy.observables (z s) I)
      (LocalDecoder.tangent (z t) u I) t := by
    let D := (coordinate I).toEuclideanLin.toContinuousLinearMap
    have hd := D.hasFDerivAt.comp_hasDerivAt t hz
    have hh := hz.inner ℝ hd
    have hs : (coordinate I).toEuclideanLin.IsSymmetric :=
      Matrix.isSymmetric_toEuclideanLin_iff.mpr
        (Matrix.isHermitian_iff_isSymm.mpr (coordinate_symmetric I))
    have he : inner ℝ (z t) (D u)=inner ℝ u (D (z t)) := by
      change inner ℝ (z t) ((coordinate I).toEuclideanLin u)=
        inner ℝ u ((coordinate I).toEuclideanLin (z t))
      rw [← hs,real_inner_comm]
    have hf : (fun s => QDM.LocalAccuracy.observables (z s) I)=
        (fun s => inner ℝ (z s) (D (z s))) := by
      funext s; exact QDM.LocalAccuracy.quartic_energy I (z s)
    rw [hf]
    have hv : LocalDecoder.tangent (z t) u I=
        inner ℝ (z t) (D u)+inner ℝ u (D (z t)) := by
      change 2*QuarticDecoderAlgebra.bilinear u (z t) I=_
      rw [QuarticDecoderAlgebra.bilinear_eq_inner,he]
      change 2*inner ℝ u (D (z t))=_
      ring
    rw [hv]
    exact hh
  have hp := hasDerivAt_pi.mpr hi
  exact (PiLp.hasFDerivAt_toLp (𝕜 := ℝ) 2 _).comp_hasDerivAt t hp

/-- Velocity of a real-spinor exponential at its initial point. -/
theorem exponential_velocity (A : Matrix Coordinate Coordinate ℝ) (x : RealSpace) :
    HasDerivAt (fun t : ℝ => (NormedSpace.exp (t • A)).toEuclideanLin x)
      (A.toEuclideanLin x) 0 := by
  let L : Matrix Coordinate Coordinate ℝ →ₗ[ℝ] RealSpace :=
    (WithLp.linearEquiv 2 ℝ (Coordinate → ℝ)).symm.toLinearMap.comp
      ((Matrix.mulVecBilin ℝ ℝ).flip (WithLp.ofLp x))
  let C : Matrix Coordinate Coordinate ℝ →L[ℝ] RealSpace :=
    ⟨L,L.continuous_of_finiteDimensional⟩
  have hh := C.hasFDerivAt.comp_hasDerivAt 0 (hasDerivAt_exp_smul_const A 0)
  change HasDerivAt (fun t : ℝ => (NormedSpace.exp (t • A)).toEuclideanLin x)
    ((NormedSpace.exp ((0 : ℝ) • A)*A).toEuclideanLin x) 0 at hh
  simpa only [zero_smul,NormedSpace.exp_zero,Matrix.one_mul] using hh

/-- Every physical skew generator induces a tangent to the unit spinor
sphere. This follows from exact norm preservation, without a genericity gap. -/
theorem skew_velocity (A : Matrix Coordinate Coordinate ℝ) (hA : A.transpose= -A)
    (x : RealSpace) : inner ℝ x (A.toEuclideanLin x)=0 := by
  let z := fun t : ℝ => (NormedSpace.exp (t • A)).toEuclideanLin x
  have hz := exponential_velocity A x
  have hh := hz.inner ℝ hz
  have hvalue : z 0=x := by simp [z]
  have he : (fun t => inner ℝ (z t) (z t))=fun _ : ℝ => ‖x‖^2 := by
    funext t
    rw [real_inner_self_eq_norm_sq,RotationDistance.exponential_norm _
      (by simp only [Matrix.transpose_smul,hA,smul_neg])]
  change HasDerivAt (fun t => inner ℝ (z t) (z t))
    (inner ℝ (z 0) (A.toEuclideanLin x)+inner ℝ (A.toEuclideanLin x) (z 0)) 0 at hh
  rw [he,hvalue,real_inner_comm (A.toEuclideanLin x) x] at hh
  have hc := hh.unique (hasDerivAt_const (0 : ℝ) (‖x‖^2))
  rw [real_inner_comm]
  linarith

/-- Every physical mode direction differentiates to the same tangent used
by the local decoder. -/
theorem mode_derivative (Y : Matrix (Fin 8) (Fin 8) ℝ) (x : RealSpace) :
    HasDerivAt (fun t : ℝ => QDM.LocalAccuracy.observables
      ((NormedSpace.exp (t • ModeSpinor.spinLift Y)).toEuclideanLin x))
      (LocalDecoder.tangent x ((ModeSpinor.spinLift Y).toEuclideanLin x)) 0 ∧
    inner ℝ x ((ModeSpinor.spinLift Y).toEuclideanLin x)=0 := by
  refine ⟨?_,skew_velocity _ (ModeSpinor.spin_skew Y) x⟩
  simpa only [zero_smul,NormedSpace.exp_zero,Matrix.toLpLin_one,LinearMap.id_apply] using
    observable_derivative _ _ 0 (exponential_velocity (ModeSpinor.spinLift Y) x)

/-- Conversely, every vector orthogonal to a unit reference is induced by
an explicit physical quadratic generator; normal orthogonality therefore
ranges over the full tangent space. -/
theorem tangent_complete (x u : RealSpace) (hx : ‖x‖=1) (hu : inner ℝ x u=0) :
    ∃ A : Matrix Coordinate Coordinate ℝ, A.transpose= -A ∧
      A.toEuclideanLin x=u ∧
      HasDerivAt (fun t : ℝ => QDM.LocalAccuracy.observables
        ((NormedSpace.exp (t • A)).toEuclideanLin x)) (LocalDecoder.tangent x u) 0 := by
  let A := SpinorGreatCircle.plane x u 1
  have ha : A.toEuclideanLin x=u := by
    have hux : inner ℝ u x=0 := by rw [real_inner_comm]; exact hu
    simpa only [hx,real_inner_self_eq_norm_sq,one_pow,one_smul,hux,zero_smul,sub_zero] using
      SpinorGreatCircle.plane_action x u x 1
  refine ⟨A,SpinorGreatCircle.plane_skew x u 1,ha,?_⟩
  simpa only [zero_smul,NormedSpace.exp_zero,Matrix.toLpLin_one,LinearMap.id_apply,ha] using
    observable_derivative _ _ 0 (exponential_velocity A x)

end QDM.Theorem1.ObservableTangent


==> anc/lean/QDM/Theorem1/OrthogonalLift.lean <==
import QDM.Theorem1.PinReflection

/-! Every local orthogonal frame has a physical Clifford lift preserving
our anti-linear real structure. The finite reflection factorization is an
analysis witness; it introduces no target promise or learner side information. -/

noncomputable section
namespace QDM.Theorem1.OrthogonalLift
open Matrix QDM.JordanWigner QDM.QuarticCovariance QDM.RealSpinor
open HouseholderFrame
open scoped InnerProductSpace

private def modeEquiv (R : Matrix (Fin 8) (Fin 8) ℝ) (hR : R*R.transpose=1) : Mode ≃ₗ[ℝ] Mode where
  toLinearMap := R.toEuclideanLin
  invFun := R.transpose.toEuclideanLin
  left_inv := by
    intro x
    change R.transpose.toEuclideanLin (R.toEuclideanLin x)=x
    simp only [Matrix.toLpLin_apply,Matrix.mulVec_mulVec,
      mul_eq_one_comm.mp hR,Matrix.one_mulVec,WithLp.toLp_ofLp]
  right_inv := by
    intro x
    change R.toEuclideanLin (R.transpose.toEuclideanLin x)=x
    simp only [Matrix.toLpLin_apply,Matrix.mulVec_mulVec,hR,
      Matrix.one_mulVec,WithLp.toLp_ofLp]

private theorem mode_inner (R : Matrix (Fin 8) (Fin 8) ℝ) (hR : R*R.transpose=1) (x y : Mode) :
    inner ℝ (R.toEuclideanLin x) (R.toEuclideanLin y)=inner ℝ x y := by
  simp only [EuclideanSpace.inner_eq_star_dotProduct,Matrix.ofLp_toLpLin,Matrix.toLin'_apply]
  rw [dotProduct_comm,Matrix.star_mulVec,← Matrix.dotProduct_mulVec,Matrix.mulVec_mulVec]
  have ht : R.conjTranspose=R.transpose := by ext i j; simp [Matrix.conjTranspose_apply]
  rw [ht,mul_eq_one_comm.mp hR,Matrix.one_mulVec,dotProduct_comm]

private def modeIsometry (R : Matrix (Fin 8) (Fin 8) ℝ) (hR : R*R.transpose=1) : Mode ≃ₗᵢ[ℝ] Mode :=
  (modeEquiv R hR).isometryOfInner (mode_inner R hR)

/-- A product of at most eight explicit Householder frames equals the
specified local orthogonal matrix, including either orientation. -/
theorem factorization (R : Matrix (Fin 8) (Fin 8) ℝ) (hR : R*R.transpose=1) :
    ∃ L : List Mode, L.length≤8 ∧ R=(L.map frame).prod := by
  obtain ⟨L,hL,he⟩ := (modeIsometry R hR).reflections_generate_dim
  refine ⟨L,?_,?_⟩
  · simpa using hL
  have hl : ∀ (L : List Mode) (x : Mode),
      ((L.map frame).prod).toEuclideanLin x=
        ((L.map (fun v => (ℝ ∙ v)ᗮ.reflection)).prod) x := by
    intro L
    induction L with
    | nil => intro x; simp
    | cons v L ih =>
      intro x
      simp only [List.map_cons,List.prod_cons,LinearIsometryEquiv.coe_mul,Function.comp_apply]
      rw [Matrix.toLpLin_mul 2 2 2]
      change (frame v).toEuclideanLin (((L.map frame).prod).toEuclideanLin x)=_
      rw [ih,HouseholderFrame.action]
  apply Matrix.toEuclideanLin.injective
  apply LinearMap.ext
  intro x
  change (modeIsometry R hR) x=_
  rw [he,hl]

private def identity : QDM.GaussianRange.Witness 1 where
  unitary := 1
  rotation := 1
  unitary_mul_adjoint := by simp
  orthogonal := by simp
  action := by intro k; simp [gammaLinear,Matrix.one_apply]

private def product : List Mode → QDM.GaussianRange.Witness 1
  | [] => identity
  | v::L => GaussianGroup.compose (PinReflection.witness v) (product L)

/-- The physical lift is derived from the actual Majorana operators and
unitarity, rather than postulated as an equivariance assumption. -/
theorem exists_real_lift (R : Matrix (Fin 8) (Fin 8) ℝ) (hR : R*R.transpose=1) :
    ∃ w : QDM.GaussianRange.Witness 1, w.rotation=R ∧
      conjugating*w.unitary.map star=w.unitary*conjugating := by
  obtain ⟨L,hLen,rfl⟩ := factorization R hR
  clear hR hLen
  refine ⟨product L,?_,?_⟩
  · induction L with
    | nil => rfl
    | cons v L ih =>
        simpa [product,GaussianGroup.compose,PinReflection.witness] using
          congrArg (fun S => frame v*S) ih
  · induction L with
    | nil => simp [product,identity]
    | cons v L ih =>
      change conjugating*(PinReflection.unitary v*(product L).unitary).map star=
        (PinReflection.unitary v*(product L).unitary)*conjugating
      have hm (A B : Operator 4) : (A*B).map star=A.map star*B.map star := by
        ext i j
        simp [Matrix.map_apply,Matrix.mul_apply]
      rw [hm,← Matrix.mul_assoc,PinReflection.real_action,Matrix.mul_assoc,ih,← Matrix.mul_assoc]

end QDM.Theorem1.OrthogonalLift


==> anc/lean/QDM/Theorem1/OrthogonalLocalDecoder.lean <==
import QDM.Theorem1.ReflectionData

/-! The complete data-only local decoder on arbitrary orthogonal frames,
including measured orientation correction and its physical stabilizer error.
The subsequent partial-frame correction loop is a separate obligation. -/

noncomputable section
namespace QDM.Theorem1.OrthogonalLocalDecoder
open Matrix QDM.RealSpinor QDM.RealDecoder QDM.QuarticFrame QDM.QuarticCovariance
open QDM.GaussianRange QDM.RealQuartic
open ReflectionData
open scoped InnerProductSpace

def reference : RealSpace := EuclideanSpace.single (1,true) 1

theorem reference_calibration : ‖reference‖=1 ∧
    QDM.LocalAccuracy.observables reference=QDM.Hodge.seed := by
  refine ⟨by simp [reference],?_⟩
  have hl : lift reference=Complex.I • QDM.PairedBlock.omega := seed_column
  ext I
  change QDM.energy (physical I).toEuclideanLin (lift reference)=(QDM.PairedBlock.coefficient I.val : ℝ)
  have hI : I.val ∈ QDM.PairedBlock.quartets := by
    simp only [QDM.PairedBlock.quartets,Finset.mem_powersetCard,Finset.subset_univ,true_and]
    exact I.property
  have hh := QDM.PairedMoments.local_moment_quartic I.val hI
  rw [QDM.PairedMoments.localMoment,QDM.PairedMoments.localDensity,QDM.PairedMoments.trace_projector] at hh
  rw [hl,QDM.energy,map_smul,inner_smul_left,inner_smul_right]
  change (star Complex.I*(Complex.I*inner ℂ QDM.PairedBlock.omega
    ((QDM.JordanWigner.word (QDM.PairedBlock.axes I.val)).toEuclideanLin QDM.PairedBlock.omega))).re=_
  rw [hh]
  simp

def decoder (y : LocalDecoder.Coeff) : Matrix (Fin 8) (Fin 8) ℝ :=
  correctionFrame y*LocalGaussianDecoder.rotation reference (QDM.Hodge.correction y y)

private theorem reflection_energy (y : LocalDecoder.Coeff) (M : Matrix (Fin 8) (Fin 8) ℝ) :
    (∑ i : Fin 8, ∑ j : Fin 8, ((correctionFrame y*M) i j)^2)=
      ∑ i : Fin 8, ∑ j : Fin 8, (M i j)^2 := by
  unfold correctionFrame
  split_ifs
  · apply Finset.sum_congr rfl
    intro i _
    apply Finset.sum_congr rfl
    intro j _
    simp only [axisReflection,Matrix.diagonal_mul]
    split_ifs <;> ring
  · simp

/-- The manuscript's full local bound: either frame orientation, arbitrary
positive data scale, and no supplied physical lift. The decoder itself only
reads the measured quartic vector. -/
theorem bound (R : Matrix (Fin 8) (Fin 8) ℝ) (hR : R*R.transpose=1)
    (u : RealSpace) (nu : LocalDecoder.Coeff) (c : ℝ) (hc : 0<c)
    (hu : inner ℝ reference u=0)
    (hnormal : ∀ v : RealSpace, inner ℝ reference v=0 →
      inner ℝ nu (LocalDecoder.tangent reference v)=0)
    (hn : ‖nu‖ ≤ 1/2) (ht : ‖LocalDecoder.tangent reference u‖ ≤ 1) :
    let y := c • rotate R (QDM.Hodge.seed+nu+LocalDecoder.tangent reference u)
    (decoder y).det=R.det ∧ ∃ h : Witness 1,
      PairFlattening.transform h.rotation (tensor (QDM.TensorParents.projectorMatrix (lift reference)))=
        tensor (QDM.TensorParents.projectorMatrix (lift reference)) ∧
      (∑ i : Fin 8, ∑ j : Fin 8, (decoder y i j-(R*h.rotation) i j)^2) ≤
        ((9/20 : ℝ)*‖LocalDecoder.tangent reference u‖)^2 := by
  let d := nu+LocalDecoder.tangent reference u
  let y := c • rotate R (QDM.Hodge.seed+d)
  let J := correctionFrame y
  have hd : ‖d‖ ≤ 3/2 := by
    have hh := norm_add_le nu (LocalDecoder.tangent reference u)
    dsimp [d]; linarith
  obtain ⟨_hJs,hJJ,hJd,hJR,hdJR,hy⟩ := correction_spec R hR d hd c hc
  let D := LocalGaussianDecoder.rotation reference (QDM.Hodge.correction y y)
  have he : c • rotate (J*R)
      (QDM.LocalAccuracy.observables reference+nu+LocalDecoder.tangent reference u)=
      QDM.Hodge.correction y y := by
    rw [reference_calibration.2,add_assoc]
    exact hy.symm
  have hb := ProperLocalDecoder.bound reference u reference_calibration.1 (J*R) hJR hdJR nu c hc hu hnormal hn ht
  dsimp only at hb
  rw [he] at hb
  obtain ⟨_hdD,h,hfix,hbound⟩ := hb
  have hD : D.det=1 := (LocalGaussianDecoder.mode_action reference _).2.1
  have heM : J*(D-(J*R)*h.rotation)=J*D-R*h.rotation := by
    rw [Matrix.mul_sub]
    congr 1
    calc
      _ = (J*J)*R*h.rotation := by simp only [Matrix.mul_assoc]
      _ = _ := by rw [hJJ,Matrix.one_mul]
  have henergy : (∑ i : Fin 8, ∑ j : Fin 8, ((J*D-R*h.rotation) i j)^2)=
      ∑ i : Fin 8, ∑ j : Fin 8, ((D-(J*R)*h.rotation) i j)^2 := by
    rw [← heM]
    exact reflection_energy y _
  change (decoder (c • rotate R (QDM.Hodge.seed+nu+LocalDecoder.tangent reference u))).det=R.det ∧ _
  simp only [add_assoc]
  change (J*D).det=R.det ∧ ∃ h : Witness 1, _ ∧ _
  refine ⟨?_,h,hfix,?_⟩
  · rw [Matrix.det_mul,hD,mul_one,hJd]
  · change (∑ i : Fin 8, ∑ j : Fin 8, ((J*D-R*h.rotation) i j)^2) ≤ _
    rw [henergy]
    exact hbound

set_option maxHeartbeats 800000 in
/-- The local statement in the manuscript's physical orbit-tangent notation.
Every tangent is covered; the stabilizer fixes the actual paired quartic seed. -/
theorem physical_bound (R : Matrix (Fin 8) (Fin 8) ℝ) (hR : R*R.transpose=1)
    (nu tau : LocalDecoder.Coeff) (c : ℝ) (hc : 0<c)
    (htan : ∃ Y : Matrix (Fin 8) (Fin 8) ℝ, Y.transpose= -Y ∧
      HasDerivAt (fun t : ℝ => rotate (NormedSpace.exp (t • Y)) QDM.Hodge.seed) tau 0)
    (hnormal : ∀ v : LocalDecoder.Coeff,
      (∃ Y : Matrix (Fin 8) (Fin 8) ℝ, Y.transpose= -Y ∧
        HasDerivAt (fun t : ℝ => rotate (NormedSpace.exp (t • Y)) QDM.Hodge.seed) v 0) →
      inner ℝ nu v=0)
    (hn : ‖nu‖ ≤ 1/2) (ht : ‖tau‖ ≤ 1) :
    let y := c • rotate R (QDM.Hodge.seed+nu+tau)
    (decoder y).det=R.det ∧ ∃ H : Matrix (Fin 8) (Fin 8) ℝ,
      H*H.transpose=1 ∧ rotate H QDM.Hodge.seed=QDM.Hodge.seed ∧
      (∑ i : Fin 8, ∑ j : Fin 8, (decoder y i j-(R*H) i j)^2) ≤ ((9/20 : ℝ)*‖tau‖)^2 := by
  rw [← reference_calibration.2] at htan hnormal
  obtain ⟨u,hu,rfl⟩ := (QuarticOrbitTangent.tangent_iff reference reference_calibration.1 tau).mp htan
  have hnu (v : RealSpace) (hv : inner ℝ reference v=0) :
      inner ℝ nu (LocalDecoder.tangent reference v)=0 :=
    hnormal _ ((QuarticOrbitTangent.tangent_iff reference reference_calibration.1 _).mpr ⟨v,hv,rfl⟩)
  obtain ⟨hdet,h,hfix,herr⟩ := bound R hR u nu c hc hu hnu hn ht
  refine ⟨hdet,h.rotation,h.orthogonal,?_,herr⟩
  rw [← reference_calibration.2,QuarticOrbitTangent.observable_form,rotate_vector]
  congr 1
  apply QuarticOrbitTangent.form_tensor_injective
  rw [tensor_pullback]
  exact hfix

end QDM.Theorem1.OrthogonalLocalDecoder


==> anc/lean/QDM/Theorem1/PinReflection.lean <==
import QDM.Theorem1.HouseholderFrame

/-! A concrete unitary implements each Householder frame. The odd reflection
is an analysis lift; the final even preparation is obtained after orientation
correction, not by expanding the theorem's target family. -/

noncomputable section
namespace QDM.Theorem1.PinReflection
open Matrix QDM.JordanWigner QDM.QuarticCovariance QDM.RealSpinor
open QDM.PairedBlock (parityMatrix)
open HouseholderFrame
open scoped InnerProductSpace

def unitary (v : Mode) : Operator 4 :=
  if v=0 then 1 else ‖v‖⁻¹ • (parityMatrix*gammaLinear 4 (WithLp.ofLp v))

theorem gamma_square (v : Mode) :
    gammaLinear 4 (WithLp.ofLp v)*gammaLinear 4 (WithLp.ofLp v)=‖v‖^2 • (1 : Operator 4) := by
  have hs : (∑ k : Fin 8, v k*v k)=‖v‖^2 := by
    rw [EuclideanSpace.real_norm_sq_eq]
    apply Finset.sum_congr rfl
    intro k _
    ring
  have hh := QDM.MajoranaVolume.linear_car 4 (WithLp.ofLp v) (WithLp.ofLp v)
  rw [hs] at hh
  ext i j
  have he := congrArg (fun M : Operator 4 => M i j) hh
  simp only [Matrix.add_apply,Matrix.smul_apply,Complex.real_smul,Complex.ofReal_mul,Complex.ofReal_ofNat] at he ⊢
  linear_combination (1/2 : ℂ)*he

theorem gamma_sandwich (v : Mode) (k : Fin 8) :
    gammaLinear 4 (WithLp.ofLp v)*gamma 4 (axis k)*gammaLinear 4 (WithLp.ofLp v)=
      (2*v k) • gammaLinear 4 (WithLp.ofLp v)-‖v‖^2 • gamma 4 (axis k) := by
  have hk : gammaLinear 4 (Pi.single k 1)=gamma 4 (axis k) := by simp [gammaLinear,Pi.single_apply]
  have hh := QDM.MajoranaVolume.linear_car 4 (WithLp.ofLp v) (Pi.single k 1)
  rw [hk] at hh
  simp only [Pi.single_apply,mul_ite,mul_one,mul_zero,Finset.sum_ite_eq',Finset.mem_univ,ite_true] at hh
  have he := congrArg (fun M : Operator 4 => M*gammaLinear 4 (WithLp.ofLp v)) hh
  rw [Matrix.add_mul,Matrix.mul_assoc (gamma 4 (axis k)),gamma_square v,
    Matrix.mul_smul,Matrix.mul_one,Matrix.smul_mul,Matrix.one_mul] at he
  exact eq_sub_iff_add_eq.mpr he

/-- The physical reflection is a unitary on the whole Fock space, with no
nonzero condition exposed by the zero-vector convention. -/
theorem is_unitary (v : Mode) : unitary v*(unitary v).conjTranspose=1 := by
  by_cases hv : v=0
  · simp [unitary,hv]
  have hn : ‖v‖ ≠ 0 := norm_ne_zero_iff.mpr hv
  simp only [unitary,hv,ite_false]
  rw [Matrix.conjTranspose_smul,star_trivial,Matrix.conjTranspose_mul,
    (CliffordReflection.linear_symmetries _).1,CliffordReflection.parity_unitary.1,
    Matrix.smul_mul,Matrix.mul_smul,smul_smul]
  have he : (parityMatrix*gammaLinear 4 (WithLp.ofLp v))*
      (gammaLinear 4 (WithLp.ofLp v)*parityMatrix)=‖v‖^2 • (1 : Operator 4) := by
    rw [Matrix.mul_assoc,← Matrix.mul_assoc (gammaLinear 4 (WithLp.ofLp v)),gamma_square,
      Matrix.smul_mul,Matrix.one_mul,Matrix.mul_smul,CliffordReflection.parity_unitary.2]
  rw [he,smul_smul]
  have hc : ‖v‖⁻¹*‖v‖⁻¹*‖v‖^2=1 := by field_simp
  rw [hc,one_smul]

/-- Conjugation implements the Householder rows in the fixed physical
Majorana basis, including the identity at a zero reflection vector. -/
theorem action (v : Mode) (k : Fin 8) :
    (unitary v).conjTranspose*gamma 4 (axis k)*unitary v=
      gammaLinear 4 (frame v k) := by
  by_cases hv : v=0
  · simp [unitary,hv,zero_frame,gammaLinear,Matrix.one_apply]
  have hn : ‖v‖ ≠ 0 := norm_ne_zero_iff.mpr hv
  have hc : ‖v‖⁻¹*‖v‖⁻¹*‖v‖^2=1 := by field_simp
  have hp : parityMatrix*gamma 4 (axis k)*parityMatrix= -gamma 4 (axis k) := by
    rw [(CliffordReflection.axis_symmetries k).1,Matrix.mul_assoc,
      CliffordReflection.parity_unitary.2,Matrix.mul_one]
  have he : (gammaLinear 4 (WithLp.ofLp v)*parityMatrix)*gamma 4 (axis k)*
      (parityMatrix*gammaLinear 4 (WithLp.ofLp v))=
      ‖v‖^2 • gamma 4 (axis k)-(2*v k) • gammaLinear 4 (WithLp.ofLp v) := by
    calc
      _ = gammaLinear 4 (WithLp.ofLp v)*(parityMatrix*gamma 4 (axis k)*parityMatrix)*
          gammaLinear 4 (WithLp.ofLp v) := by simp only [Matrix.mul_assoc]
      _ = _ := by rw [hp,Matrix.mul_neg,Matrix.neg_mul,gamma_sandwich,neg_sub]
  simp only [unitary,hv,ite_false]
  rw [Matrix.conjTranspose_smul,star_trivial,Matrix.conjTranspose_mul,
    (CliffordReflection.linear_symmetries _).1,CliffordReflection.parity_unitary.1,
    Matrix.smul_mul,Matrix.smul_mul,Matrix.mul_smul,smul_smul,he,
    smul_sub,smul_smul,hc,one_smul,HouseholderFrame.row,map_sub,map_smul]
  have hk : gammaLinear 4 (Pi.single k 1)=gamma 4 (axis k) := by simp [gammaLinear,Pi.single_apply]
  rw [hk,smul_smul]
  congr 1
  congr 1
  field_simp

/-- The lift preserves the fixed anti-linear real structure. -/
theorem real_action (v : Mode) :
    conjugating*(unitary v).map star=unitary v*conjugating := by
  by_cases hv : v=0
  · simp [unitary,hv]
  have hm (A B : Operator 4) : (A*B).map star=A.map star*B.map star := by
    ext i j
    simp [Matrix.map_apply,Matrix.mul_apply]
  have hs (a : ℝ) (A : Operator 4) : (a • A).map star=a • A.map star := by
    ext i j
    simp [Matrix.map_apply,Matrix.smul_apply]
  simp only [unitary,hv,ite_false,hs,hm,Matrix.mul_smul,Matrix.smul_mul]
  congr 1
  rw [← Matrix.mul_assoc,CliffordReflection.parity_real,Matrix.mul_assoc,
    (CliffordReflection.linear_symmetries _).2.2,← Matrix.mul_assoc]

def witness (v : Mode) : QDM.GaussianRange.Witness 1 where
  unitary := unitary v
  rotation := frame v
  unitary_mul_adjoint := is_unitary v
  orthogonal := (properties v).2
  action := action v

end QDM.Theorem1.PinReflection


==> anc/lean/QDM/Theorem1/ProperLocalDecoder.lean <==
import QDM.Theorem1.RealFrameAction

/-! The local decoder bound for any proper orthogonal frame. Existence of
the physical lift, spinor coordinates and transported error spaces is now
derived internally, rather than supplied in the theorem's assumptions. -/

noncomputable section
namespace QDM.Theorem1.ProperLocalDecoder
open Matrix QDM.RealSpinor QDM.RealDecoder QDM.QuarticFrame QDM.GaussianRange
open QDM.QuarticCovariance
open scoped InnerProductSpace

/-- Actual data-only decoding, with the manuscript's normal/tangent error
and constant, for every proper local orthogonal frame. -/
theorem bound (reference u : RealSpace) (href : ‖reference‖=1)
    (R : Matrix (Fin 8) (Fin 8) ℝ) (hR : R*R.transpose=1) (hd : R.det=1)
    (nu : LocalDecoder.Coeff) (c : ℝ) (hc : 0<c)
    (hu : inner ℝ reference u=0)
    (hnormal : ∀ v : RealSpace, inner ℝ reference v=0 →
      inner ℝ nu (LocalDecoder.tangent reference v)=0)
    (hn : ‖nu‖ ≤ 1/2) (ht : ‖LocalDecoder.tangent reference u‖ ≤ 1) :
    let y := c • rotate R (QDM.LocalAccuracy.observables reference+nu+LocalDecoder.tangent reference u)
    let D := GaussianGroup.fromLocal reference y
    D.rotation.det=R.det ∧ ∃ h : Witness 1,
      PairFlattening.transform h.rotation (tensor (QDM.TensorParents.projectorMatrix (lift reference)))=
        tensor (QDM.TensorParents.projectorMatrix (lift reference)) ∧
      (∑ i : Fin 8, ∑ j : Fin 8, (D.rotation i j-(R*h.rotation) i j)^2) ≤
        ((9/20 : ℝ)*‖LocalDecoder.tangent reference u‖)^2 := by
  obtain ⟨w,hw,hJ⟩ := OrthogonalLift.exists_real_lift R hR
  have hdw : w.rotation.det=1 := hw ▸ hd
  let S := RealFrameAction.isometry w hdw hJ
  let x := S reference
  let U := S u
  let N := rotate R nu
  have hphys : w.unitary.toEuclideanLin (lift reference)=lift x :=
    RealFrameAction.physical w hdw hJ reference
  have hx : ‖x‖=1 := (S.norm_map reference).trans href
  have hxu : inner ℝ x U=0 := (S.inner_map_map reference u).trans hu
  have hN : ∀ v : RealSpace, inner ℝ x v=0 → inner ℝ N (LocalDecoder.tangent x v)=0 := by
    simpa only [hw] using RealFrameAction.normal w hdw hJ reference nu hnormal
  have hNs : ‖N‖ ≤ 1/2 := (QuarticFrameLinear.metric R hR nu nu).1.trans_le hn
  have htau : LocalDecoder.tangent x U=rotate R (LocalDecoder.tangent reference u) := by
    simpa only [hw] using RealFrameAction.tangent w hdw hJ reference u
  have hts : ‖LocalDecoder.tangent x U‖=‖LocalDecoder.tangent reference u‖ := by
    rw [htau]; exact (QuarticFrameLinear.metric R hR (LocalDecoder.tangent reference u) 0).1
  have hq : QDM.LocalAccuracy.observables x=rotate R (QDM.LocalAccuracy.observables reference) := by
    simpa only [hw] using RealFrameAction.covariance w hdw hJ reference
  have hy : c • rotate R (QDM.LocalAccuracy.observables reference+nu+LocalDecoder.tangent reference u)=
      c • (QDM.LocalAccuracy.observables x+N+LocalDecoder.tangent x U) := by
    rw [hq,htau]
    exact congrArg (fun z : LocalDecoder.Coeff => c • z)
      ((QuarticFrameLinear.linear R).map_add _ _ |>.trans
        (congrArg (fun z : LocalDecoder.Coeff => z+rotate R (LocalDecoder.tangent reference u))
          ((QuarticFrameLinear.linear R).map_add _ _)))
  constructor
  · exact (LocalGaussianDecoder.mode_action reference _).2.1.trans hd.symm
  · rw [hy]
    obtain ⟨h,hfix,hbound⟩ := LocalQuotient.decoder reference x U href w hphys N c hc hx hxu hN hNs
      (hts.trans_le ht)
    rw [hw,hts] at hbound
    exact ⟨h,hfix,hbound⟩

end QDM.Theorem1.ProperLocalDecoder


==> anc/lean/QDM/Theorem1/QuadraticLift.lean <==
import QDM.Theorem1.SpinorGreatCircle

/-! Norm-preserving correspondence between the real-spinor skew generator
and the physical Majorana-mode generator. All normalizations retain the
one-half in `physicalGenerator`. -/

noncomputable section
namespace QDM.Theorem1.QuadraticLift
open Matrix QDM.RealSpinor

def modeBasis (p : AxisPair) : Matrix (Fin 8) (Fin 8) ℝ := fun i j =>
  (if i=p.val.1 ∧ j=p.val.2 then 1 else 0)-
  (if i=p.val.2 ∧ j=p.val.1 then 1 else 0)

def modeLift (A : Matrix Coordinate Coordinate ℝ) : Matrix (Fin 8) (Fin 8) ℝ :=
  ∑ p : AxisPair, generatorCoefficient A p • modeBasis p

theorem mode_skew (A : Matrix Coordinate Coordinate ℝ) :
    (modeLift A).transpose= -modeLift A := by
  have hp (p : AxisPair) : (modeBasis p).transpose= -modeBasis p := by
    ext i j
    simp only [modeBasis,Matrix.transpose_apply,Matrix.neg_apply]
    simp only [and_comm]
    ring
  simp only [modeLift,Matrix.transpose_sum,Matrix.transpose_smul,hp,
    smul_neg,Finset.sum_neg_distrib]

theorem mode_basis_gram (p q : AxisPair) :
    (∑ i : Fin 8, ∑ j : Fin 8, modeBasis p i j*modeBasis q i j)=
      if p=q then (2 : ℝ) else 0 := by
  classical
  have hp : p.val.1 ≠ p.val.2 := ne_of_lt p.property
  have hq : q.val.1 ≠ q.val.2 := ne_of_lt q.property
  by_cases he : p=q
  · subst q
    simp [modeBasis,mul_sub,Finset.sum_sub_distrib,mul_ite,ite_and,hp,hp.symm]
    norm_num
  · have hne : ¬(p.val.1=q.val.1 ∧ p.val.2=q.val.2) := by
      intro hh
      exact he (Subtype.ext (Prod.ext hh.1 hh.2))
    have hrev : ¬(p.val.1=q.val.2 ∧ p.val.2=q.val.1) := by
      intro hh
      have ha := p.property
      have hb := q.property
      omega
    simp [modeBasis,mul_sub,Finset.sum_sub_distrib,mul_ite,ite_and,he,eq_comm]
    split_ifs <;> simp_all

/-- The inverse spin map preserves the generator's Frobenius metric. -/
theorem coefficient_energy (A : Matrix Coordinate Coordinate ℝ)
    (hA : A.transpose= -A) :
    2*(∑ p : AxisPair, (generatorCoefficient A p)^2)=
      ∑ i : Coordinate, ∑ j : Coordinate, (A i j)^2 := by
  have he := generator_expansion A hA
  calc
    _ = ∑ p : AxisPair, generatorCoefficient A p *
        (∑ i : Coordinate, ∑ j : Coordinate, generator p i j*A i j) := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro p _
      dsimp [generatorCoefficient]; ring
    _ = ∑ i : Coordinate, ∑ j : Coordinate,
        (∑ p : AxisPair, generatorCoefficient A p*generator p i j)*A i j := by
      simp only [Finset.mul_sum,Finset.sum_mul]
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro i _
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro j _
      apply Finset.sum_congr rfl
      intro p _
      ring
    _ = _ := by
      apply Finset.sum_congr rfl
      intro i _
      apply Finset.sum_congr rfl
      intro j _
      have hh := congrArg (fun M : Matrix Coordinate Coordinate ℝ => M i j) he
      simp only [Matrix.sum_apply,Matrix.smul_apply,smul_eq_mul] at hh
      rw [hh]; ring

theorem mode_energy (A : Matrix Coordinate Coordinate ℝ)
    (hA : A.transpose= -A) :
    (∑ i : Fin 8, ∑ j : Fin 8, (modeLift A i j)^2)=
      ∑ i : Coordinate, ∑ j : Coordinate, (A i j)^2 := by
  classical
  rw [← coefficient_energy A hA]
  let V (p : AxisPair) : EuclideanSpace ℝ (Fin 8 × Fin 8) :=
    WithLp.toLp 2 (fun ij => modeBasis p ij.1 ij.2)
  have hg (p q : AxisPair) : inner ℝ (V p) (V q)=if p=q then (2 : ℝ) else 0 := by
    simpa only [EuclideanSpace.inner_eq_star_dotProduct,dotProduct,
      Pi.star_apply,star_trivial,Fintype.sum_prod_type,V,mul_comm] using mode_basis_gram p q
  have he : (∑ i : Fin 8, ∑ j : Fin 8, (modeLift A i j)^2)=
      inner ℝ (∑ p : AxisPair, generatorCoefficient A p • V p)
        (∑ p : AxisPair, generatorCoefficient A p • V p) := by
    simp only [real_inner_self_eq_norm_sq,EuclideanSpace.real_norm_sq_eq,
      Fintype.sum_prod_type,WithLp.ofLp_sum,Finset.sum_apply,PiLp.smul_apply,smul_eq_mul,V,
      modeLift,Matrix.sum_apply,Matrix.smul_apply]
  rw [he]
  simp only [inner_sum,sum_inner,real_inner_smul_left,real_inner_smul_right,hg,
    mul_ite,mul_zero,Finset.sum_ite_eq',Finset.mem_univ,ite_true,Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro p _
  ring

/-- The mode generator has the physical CAR sign and normalization. -/
theorem basis_commutator (p : AxisPair) (k : Fin 8) :
    physicalGenerator p * QDM.JordanWigner.gamma 4 (QDM.PairedBlock.axis k)-
      QDM.JordanWigner.gamma 4 (QDM.PairedBlock.axis k) * physicalGenerator p =
      ∑ j : Fin 8, (modeBasis p j k : ℂ) •
        QDM.JordanWigner.gamma 4 (QDM.PairedBlock.axis j) := by
  let g := fun j : Fin 8 => QDM.JordanWigner.gamma 4 (QDM.PairedBlock.axis j)
  have hinj : Function.Injective QDM.PairedBlock.axis := by decide +kernel
  have hp : p.val.1 ≠ p.val.2 := ne_of_lt p.property
  have hg (i : Fin 8) : g i*g i=1 :=
    QDM.JordanWigner.majorana_square 4 _ _
  have ha (i j : Fin 8) (hij : i≠j) : g i*g j= -(g j*g i) :=
    QDM.JordanWigner.majorana_anticommute 4 _ _ _ _ (hinj.ne hij)
  have hgen : physicalGenerator p=(1/2 : ℂ) • (g p.val.1*g p.val.2) := by
    simp [physicalGenerator,pairWord,QDM.JordanWigner.word,g]
  have hsum : (∑ j : Fin 8, (modeBasis p j k : ℂ) • g j)=
      (if k=p.val.2 then g p.val.1 else 0)-(if k=p.val.1 then g p.val.2 else 0) := by
    simp [modeBasis,ite_and,sub_smul,Finset.sum_sub_distrib,ite_smul,
      and_comm]
  change physicalGenerator p*g k-g k*physicalGenerator p=_
  rw [hsum,hgen,Matrix.smul_mul,Matrix.mul_smul]
  by_cases hi : k=p.val.1
  · subst k
    have he : (g p.val.1*g p.val.2)*g p.val.1= -g p.val.2 := by
      rw [mul_assoc,ha _ _ hp.symm,mul_neg,← mul_assoc,hg,one_mul]
    rw [he,← mul_assoc,hg,one_mul]
    simp only [hp,↓reduceIte,zero_sub]
    module
  · by_cases hj : k=p.val.2
    · subst k
      have he : g p.val.2*(g p.val.1*g p.val.2)= -g p.val.1 := by
        rw [← mul_assoc,ha _ _ hp.symm,neg_mul,mul_assoc,hg,mul_one]
      rw [he,mul_assoc,hg,mul_one]
      simp only [hi,↓reduceIte,sub_zero]
      module
    · have he : g k*(g p.val.1*g p.val.2)=(g p.val.1*g p.val.2)*g k := by
        rw [← mul_assoc,ha _ _ hi,neg_mul,mul_assoc,ha _ _ hj,mul_neg,neg_neg,mul_assoc]
      rw [he,sub_self]
      simp only [hi,hj,↓reduceIte,sub_self]

theorem lift_commutator (A : Matrix Coordinate Coordinate ℝ) (k : Fin 8) :
    QDM.LocalCompilation.physicalLift A * QDM.JordanWigner.gamma 4 (QDM.PairedBlock.axis k)-
      QDM.JordanWigner.gamma 4 (QDM.PairedBlock.axis k) * QDM.LocalCompilation.physicalLift A =
      ∑ j : Fin 8, (modeLift A j k : ℂ) •
        QDM.JordanWigner.gamma 4 (QDM.PairedBlock.axis j) := by
  let g := fun j : Fin 8 => QDM.JordanWigner.gamma 4 (QDM.PairedBlock.axis j)
  change QDM.LocalCompilation.physicalLift A*g k-g k*QDM.LocalCompilation.physicalLift A=_
  calc
    _ = ∑ p : AxisPair, (generatorCoefficient A p : ℂ) •
        (physicalGenerator p*g k-g k*physicalGenerator p) := by
      simp only [QDM.LocalCompilation.physicalLift,Matrix.sum_mul,Matrix.mul_sum,
        Matrix.smul_mul,Matrix.mul_smul,smul_sub,Finset.sum_sub_distrib]
    _ = ∑ p : AxisPair, ∑ j : Fin 8,
        ((generatorCoefficient A p : ℂ)*(modeBasis p j k : ℂ)) • g j := by
      apply Finset.sum_congr rfl
      intro p _
      rw [basis_commutator,Finset.smul_sum]
      simp only [smul_smul, g]
    _ = _ := by
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro j _
      simp only [modeLift,Matrix.sum_apply,Matrix.smul_apply,smul_eq_mul,
        Complex.ofReal_sum,Complex.ofReal_mul,Finset.sum_smul,g]

/-- The actual decoded state has a nearby physical quadratic alignment.
The sign is only the unobservable real global phase. Generator energy is
measured in physical Majorana coordinates, not a surrogate spinor norm. -/
theorem decoder_lift (x u : QDM.RealDecoder.RealSpace) (nu : LocalDecoder.Coeff)
    (c : ℝ) (hc : 0<c) (hx : ‖x‖=1) (hu : inner ℝ x u=0)
    (hnu : ∀ w : QDM.RealDecoder.RealSpace,
      inner ℝ x w=0 → inner ℝ nu (LocalDecoder.tangent x w)=0)
    (hnus : ‖nu‖ ≤ 1/2) (ht : ‖LocalDecoder.tangent x u‖ ≤ 1) :
    let y := c • (QDM.LocalAccuracy.observables x+nu+LocalDecoder.tangent x u)
    let v := QDM.RealDecoder.decodedCoordinates y
    ∃ (e : ℝ) (A : Matrix Coordinate Coordinate ℝ),
      (e=1 ∨ e= -1) ∧ A.transpose= -A ∧
      (let U := NormedSpace.exp (QDM.LocalCompilation.physicalLift A)
       U.conjTranspose*U=1 ∧ U.toEuclideanLin (QDM.RealDecoder.lift x)=
         (e : ℂ) • QDM.RealDecoder.lift v) ∧
      (∑ i : Fin 8, ∑ j : Fin 8, (modeLift A i j)^2) ≤
        ((9/20 : ℝ)*‖LocalDecoder.tangent x u‖)^2 := by
  let y := c • (QDM.LocalAccuracy.observables x+nu+LocalDecoder.tangent x u)
  let v := QDM.RealDecoder.decodedCoordinates y
  obtain ⟨hv,hr,_⟩ := LocalDecoder.decoded_normal_tangent x u nu c hc hx hu hnu hnus ht
  change ‖v‖=1 at hv
  change ‖v-(inner ℝ x v) • x‖ ≤ (3/10 : ℝ)*‖LocalDecoder.tangent x u‖ at hr
  have hs : ∃ e : ℝ, (e=1 ∨ e= -1) ∧ ‖e • v‖=1 ∧ 0 ≤ inner ℝ x (e • v) ∧
      ‖e • v-(inner ℝ x (e • v)) • x‖ ≤ (3/10 : ℝ)*‖LocalDecoder.tangent x u‖ := by
    by_cases hh : 0 ≤ inner ℝ x v
    · exact ⟨1,Or.inl rfl,by simpa using hv,by simpa using hh,by simpa using hr⟩
    · refine ⟨-1,Or.inr rfl,?_,?_,?_⟩
      · simpa using hv
      · simp only [neg_one_smul,inner_neg_right]; linarith
      · have he : (-1 : ℝ) • v-(inner ℝ x ((-1 : ℝ) • v)) • x=
            -(v-(inner ℝ x v) • x) := by
          simp only [neg_smul, one_smul, inner_neg_right]
          module
        rw [he,norm_neg]
        exact hr
  obtain ⟨e,he,hv',hpos,herr⟩ := hs
  obtain ⟨A,hA,hAv,hE⟩ := SpinorGreatCircle.short_rotation x (e • v)
    ‖LocalDecoder.tangent x u‖ hx hv' hpos (norm_nonneg _) ht herr
  refine ⟨e,A,he,hA,?_,?_⟩
  · simpa only [QDM.RealDecoder.lift_smul] using
      SpinorGreatCircle.physical_exponential A hA x (e • v) hAv
  · rw [mode_energy A hA]
    exact hE

end QDM.Theorem1.QuadraticLift


==> anc/lean/QDM/Theorem1/QuarticDecoderAlgebra.lean <==
import QDM.Theorem1.RealQuarticFrame

/-! Algebraic, physical-quartic identities for the normal/tangent decoder.
All sums run over the actual seventy quartics on the real even spinor sector. -/
noncomputable section
namespace QDM.Theorem1.QuarticDecoderAlgebra
open Matrix QDM.RealSpinor QDM.RealQuartic
open scoped InnerProductSpace

theorem frame_identity (a b c d : Coordinate) :
    (∑ I : Index, coordinate I a b * coordinate I c d) =
      8*(if a=c ∧ b=d then (1 : ℝ) else 0) +
      8*(if a=d ∧ b=c then (1 : ℝ) else 0) -
      2*(if a=b ∧ c=d then (1 : ℝ) else 0) := by
  have hh := RealQuarticFrame.integer_frame a b c d
  unfold coordinate
  simp only [Matrix.map_apply]
  exact_mod_cast hh

def bilinear (x z : Coordinate → ℝ) (I : Index) : ℝ :=
  ∑ c, ∑ d, x c * coordinate I c d * z d

def matrix (y : Index → ℝ) : Matrix Coordinate Coordinate ℝ :=
  ∑ I : Index, y I • coordinate I

/-- The quartic synthesis map is the symmetric traceless projection with
its exact normalization. This includes the rank-one seed and its derivative. -/
theorem bilinear_frame (x z : Coordinate → ℝ) (a b : Coordinate) :
    matrix (bilinear x z) a b =
      8*(x a*z b+x b*z a)-2*(∑ c, x c*z c)*(if a=b then 1 else 0) := by
  classical
  have he : matrix (bilinear x z) a b =
      ∑ c, ∑ d, (∑ I : Index, coordinate I a b*coordinate I c d)*(x c*z d) := by
    simp only [matrix,Matrix.sum_apply,Matrix.smul_apply,smul_eq_mul,bilinear,
      Finset.sum_mul]
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl
    intro c _
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl
    intro d _
    apply Finset.sum_congr rfl
    intro I _
    ring
  rw [he]
  simp_rw [frame_identity,sub_mul,add_mul]
  simp_rw [Finset.sum_sub_distrib,Finset.sum_add_distrib]
  by_cases hab : a=b
  · subst b
    simp [mul_ite,ite_mul,ite_and,← Finset.mul_sum]
    ring
  · simp [mul_ite,ite_mul,ite_and,hab]
    ring

theorem bilinear_eq_inner (x z : QDM.RealDecoder.RealSpace) (I : Index) :
    bilinear x z I = inner ℝ x ((coordinate I).toEuclideanLin z) := by
  simp only [bilinear,EuclideanSpace.inner_eq_star_dotProduct,dotProduct,
    Pi.star_apply,star_trivial,Matrix.toLpLin_apply,Matrix.mulVec,Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro c _
  apply Finset.sum_congr rfl
  intro d _
  ring

theorem synthesis_pairing (y : Index → ℝ) (x z : QDM.RealDecoder.RealSpace) :
    inner ℝ x ((matrix y).toEuclideanLin z) = ∑ I, y I*bilinear x z I := by
  simp only [matrix,map_sum,map_smul,LinearMap.sum_apply,LinearMap.smul_apply,
    inner_sum,inner_smul_right,bilinear_eq_inner]

/-- Exact operator form of the bilinear quartic tensor identity. -/
theorem bilinear_operator (x z : QDM.RealDecoder.RealSpace) :
    (matrix (bilinear x z)).toEuclideanLin.toContinuousLinearMap =
      (8 : ℝ) • (InnerProductSpace.rankOne ℝ x z+InnerProductSpace.rankOne ℝ z x) -
        (2*inner ℝ x z) • ContinuousLinearMap.id ℝ QDM.RealDecoder.RealSpace := by
  apply ContinuousLinearMap.ext
  intro v
  ext a
  simp only [LinearMap.coe_toContinuousLinearMap',Matrix.toLpLin_apply,
    Matrix.mulVec,_root_.sub_apply,_root_.add_apply,_root_.smul_apply,
    InnerProductSpace.rankOne_apply,ContinuousLinearMap.id_apply]
  change (∑ b, matrix (bilinear x z) a b*v b) =
    8*((inner ℝ z v)*x a+(inner ℝ x v)*z a)-(2*inner ℝ x z)*v a
  simp_rw [bilinear_frame,sub_mul,Finset.sum_sub_distrib]
  have hfirst : (∑ b : Coordinate, 8*(x a*z b+x b*z a)*v b) =
      8*(x a*(∑ b : Coordinate, z b*v b)+z a*(∑ b : Coordinate, x b*v b)) := by
    calc
      _ = ∑ b : Coordinate, (8*x a*(z b*v b)+8*z a*(x b*v b)) := by
        apply Finset.sum_congr rfl
        intro b _
        ring
      _ = _ := by
        rw [Finset.sum_add_distrib,← Finset.mul_sum,← Finset.mul_sum]
        ring
  rw [hfirst]
  simp only [mul_ite,ite_mul,mul_one,mul_zero,zero_mul,
    Finset.sum_ite_eq,Finset.mem_univ,ite_true]
  have hi (p q : QDM.RealDecoder.RealSpace) :
      inner ℝ p q=∑ b : Coordinate, p b*q b := by
    simp only [EuclideanSpace.inner_eq_star_dotProduct,dotProduct,Pi.star_apply,star_trivial]
    apply Finset.sum_congr rfl
    intro b _
    ring
  rw [hi,hi,hi]
  ring

/-- Actual quartic synthesis of a spinor's moments is the rank-one model. -/
theorem rank_one_frame (x : QDM.RealDecoder.RealSpace) :
    (matrix (bilinear x x)).toEuclideanLin.toContinuousLinearMap =
      (16 : ℝ) • InnerProductSpace.rankOne ℝ x x -
        (2*‖x‖^2) • ContinuousLinearMap.id ℝ QDM.RealDecoder.RealSpace := by
  rw [bilinear_operator,real_inner_self_eq_norm_sq]
  module

/-- The physical quartic moments have their exact Euclidean pairing on
all real spinors, including unnormalized ones. -/
theorem observable_pairing (x z : QDM.RealDecoder.RealSpace) :
    inner ℝ (QDM.LocalAccuracy.observables x) (QDM.LocalAccuracy.observables z) =
      16*(inner ℝ x z)^2-2*‖x‖^2*‖z‖^2 := by
  have hm : ∀ v : QDM.RealDecoder.RealSpace, ∀ I,
      QDM.LocalAccuracy.observables v I = bilinear v v I := by
    intro v I
    exact (QDM.LocalAccuracy.quartic_energy I v).trans (bilinear_eq_inner v v I).symm
  have he : inner ℝ (QDM.LocalAccuracy.observables x) (QDM.LocalAccuracy.observables z) =
      inner ℝ z ((matrix (bilinear x x)).toEuclideanLin z) := by
    rw [synthesis_pairing]
    simp only [EuclideanSpace.inner_eq_star_dotProduct,dotProduct,Pi.star_apply,
      star_trivial,hm]
    apply Finset.sum_congr rfl
    intro I _
    ring
  rw [he]
  change inner ℝ z ((matrix (bilinear x x)).toEuclideanLin.toContinuousLinearMap z)=_
  rw [rank_one_frame]
  simp only [_root_.sub_apply,_root_.smul_apply,InnerProductSpace.rankOne_apply,
    ContinuousLinearMap.id_apply,inner_sub_right,inner_smul_right,
    real_inner_self_eq_norm_sq,real_inner_comm z x]
  ring

/-- The local certificate is an equality with constant 32 on pure real
spinors; it is stronger than the older loose 280-coordinate-error bound. -/
theorem observable_distance (x z : QDM.RealDecoder.RealSpace)
    (hx : ‖x‖=1) (hz : ‖z‖=1) :
    ‖QDM.LocalAccuracy.observables x-QDM.LocalAccuracy.observables z‖^2 =
      32*(1-QDM.overlap (QDM.RealDecoder.lift x) (QDM.RealDecoder.lift z)) := by
  have hxx := observable_pairing x x
  have hzz := observable_pairing z z
  have hxz := observable_pairing x z
  have ho : QDM.overlap (QDM.RealDecoder.lift x) (QDM.RealDecoder.lift z) =
      (inner ℝ x z)^2 := by
    rw [QDM.overlap,QDM.RealDecoder.lift_inner,Complex.norm_real,
      Real.norm_eq_abs,sq_abs]
  simp only [real_inner_self_eq_norm_sq,hx] at hxx
  simp only [real_inner_self_eq_norm_sq,hz] at hzz
  rw [hx,hz] at hxz
  rw [norm_sub_sq_real,ho]
  nlinarith [real_inner_self_eq_norm_sq (QDM.LocalAccuracy.observables x),
    real_inner_self_eq_norm_sq (QDM.LocalAccuracy.observables z)]

end QDM.Theorem1.QuarticDecoderAlgebra


==> anc/lean/QDM/Theorem1/QuarticFrameLinear.lean <==
import QDM.Theorem1.LocalSectorTransport

/-! The measured quartic frame map is a linear isometry on all data vectors,
not only physically realizable moments. -/

noncomputable section
namespace QDM.Theorem1.QuarticFrameLinear
open Matrix QDM.QuarticFrame QDM.QuarticNorm
open scoped InnerProductSpace

private def vectorMap {m : ℕ} : Form m →ₗ[ℝ] Space m where
  toFun := vector
  map_add' _ _ := by ext I; rfl
  map_smul' _ _ := by ext I; rfl

private theorem synthesis_add {m : ℕ} (x y : Space m) :
    synthesize (x+y)=synthesize x+synthesize y := by
  apply vector_injective
  change vectorMap (synthesize (x+y))=vectorMap (synthesize x+synthesize y)
  rw [map_add]
  exact (vector_synthesize _).trans (congrArg₂ (fun a b : Space m => a+b)
    (vector_synthesize x).symm (vector_synthesize y).symm)

private theorem synthesis_smul {m : ℕ} (a : ℝ) (x : Space m) :
    synthesize (a • x)=a • synthesize x := by
  apply vector_injective
  change vectorMap (synthesize (a • x))=vectorMap (a • synthesize x)
  rw [map_smul]
  exact (vector_synthesize _).trans (congrArg (fun z : Space m => a • z)
    (vector_synthesize x).symm)

def linear {m : ℕ} (R : Matrix (Fin m) (Fin m) ℝ) : Space m →ₗ[ℝ] Space m where
  toFun := rotate R
  map_add' x y := by ext I; simp [rotate,synthesis_add,vector,pullback,formCoordinate]
  map_smul' a x := by ext I; simp [rotate,synthesis_smul,vector,pullback,formCoordinate]

def isometry {m : ℕ} (R : Matrix (Fin m) (Fin m) ℝ) (hR : R*R.transpose=1) :
    Space m →ₗᵢ[ℝ] Space m where
  toLinearMap := linear R
  norm_map' x := by
    change ‖rotate R x‖=‖x‖
    have hz : rotate R (0 : Space m)=0 := (linear R).map_zero
    simpa only [hz,sub_zero] using rotate_error R hR x 0

/-- Frame transport preserves both the coefficient norm and its real
inner product, including normal-noise components. -/
theorem metric {m : ℕ} (R : Matrix (Fin m) (Fin m) ℝ) (hR : R*R.transpose=1)
    (x y : Space m) : ‖rotate R x‖=‖x‖ ∧
      inner ℝ (rotate R x) (rotate R y)=inner ℝ x y :=
  ⟨(isometry R hR).norm_map x,(isometry R hR).inner_map_map x y⟩

end QDM.Theorem1.QuarticFrameLinear


==> anc/lean/QDM/Theorem1/QuarticOrbitTangent.lean <==
import QDM.Theorem1.ObservableTangent
import QDM.AppendixC.QuarticFrame

/-! Identification of the decoder tangent with the physical exterior-power
orbit tangent. Both the finite covariance and its derivative use the actual
raw quartic expectation coordinates. -/

noncomputable section
namespace QDM.Theorem1.QuarticOrbitTangent
open Matrix QDM.RealSpinor QDM.RealDecoder QDM.RealQuartic QDM.QuarticFrame
open QDM.QuarticCovariance QDM.QuarticNorm
open scoped InnerProductSpace

theorem form_tensor_injective {m : ℕ} : Function.Injective (formTensor (m := m)) := by
  intro F G h
  apply vector_injective
  ext I
  let J := I.val.orderEmbOfFin I.property
  have hv : (fun i : Fin 4 => Pi.single (J i) (1 : ℝ))=
      ![Pi.single (J 0) 1,Pi.single (J 1) 1,Pi.single (J 2) 1,Pi.single (J 3) 1] := by
    funext i; fin_cases i <;> rfl
  change F (fun i => Pi.single (J i) 1)=G (fun i => Pi.single (J i) 1)
  rw [hv]
  exact congrArg (fun T => T (J 0) (J 1) (J 2) (J 3)) h

/-- The decoder and exterior-power descriptions use identical measured
coordinates, with no hidden scalar or change of quartic convention. -/
theorem observable_form (x : RealSpace) :
    QDM.LocalAccuracy.observables x=vector (momentForm (QDM.TensorParents.projectorMatrix (lift x))) := by
  have ht : ∀ I : Index,
      List.ofFn (fun i => axis (QDM.QuarticOrientation.ordered I i))=QDM.PairedBlock.axes I.val := by
    decide +kernel
  ext I
  change QDM.energy (physical I).toEuclideanLin (lift x)=
    formCoordinate (momentForm (QDM.TensorParents.projectorMatrix (lift x))) I
  unfold formCoordinate
  rw [← QDM.QuarticOrientation.ordered_eq]
  change _ = (Matrix.trace (QDM.TensorParents.projectorMatrix (lift x)*
    quartic 4 (fun i => Pi.single (QDM.QuarticOrientation.ordered I i) 1))).re
  rw [quartic_basis _ (QDM.QuarticOrientation.ordered_properties I).2.injective,ht,
    QDM.PairedMoments.trace_projector]
  rfl

theorem orbit_covariance (w : QDM.GaussianRange.Witness 1) (x z : RealSpace)
    (hw : w.unitary.toEuclideanLin (lift x)=lift z) :
    QDM.LocalAccuracy.observables z=rotate w.rotation (QDM.LocalAccuracy.observables x) := by
  rw [observable_form,observable_form,rotate_vector]
  congr 1
  apply form_tensor_injective
  rw [tensor_pullback]
  change tensor (QDM.TensorParents.projectorMatrix (lift z))=
    PairFlattening.transform w.rotation (tensor (QDM.TensorParents.projectorMatrix (lift x)))
  rw [← tensor_covariance w.unitary _ w.unitary_mul_adjoint w.rotation w.action,
    StabilizerAlignment.projector_conjugate,hw]

/-- Finite physical mode transport equals the real-spinor exponential for
every skew quadratic direction, before taking any derivative. -/
theorem mode_curve (Y : Matrix (Fin 8) (Fin 8) ℝ) (hY : Y.transpose= -Y)
    (x : RealSpace) (t : ℝ) :
    rotate (NormedSpace.exp (t • Y)) (QDM.LocalAccuracy.observables x)=
      QDM.LocalAccuracy.observables
        ((NormedSpace.exp (t • ModeSpinor.spinLift Y)).toEuclideanLin x) := by
  let A := t • ModeSpinor.spinLift Y
  have hA : A.transpose= -A := by
    simp only [A,Matrix.transpose_smul,ModeSpinor.spin_skew,smul_neg]
  have hu := (SpinorGreatCircle.physical_exponential A hA x
    ((NormedSpace.exp A).toEuclideanLin x) rfl).2
  have hh := orbit_covariance (GaussianGroup.fromGenerator A) x _ hu
  have hr : (GaussianGroup.fromGenerator A).rotation=NormedSpace.exp (t • Y) := by
    change NormedSpace.exp (QuadraticLift.modeLift (t • ModeSpinor.spinLift Y))=_
    rw [ModeSpinor.mode_smul,ModeSpinor.mode_roundtrip Y hY]
  rw [hr] at hh
  exact hh.symm

/-- The derivative defining the manuscript's local orbit tangent is exactly
its decoder tangent; orthogonality therefore has the physical meaning used
in the normal/tangent bound. -/
theorem orbit_derivative (Y : Matrix (Fin 8) (Fin 8) ℝ) (hY : Y.transpose= -Y)
    (x : RealSpace) :
    HasDerivAt (fun t : ℝ => rotate (NormedSpace.exp (t • Y)) (QDM.LocalAccuracy.observables x))
      (LocalDecoder.tangent x ((ModeSpinor.spinLift Y).toEuclideanLin x)) 0 := by
  have he := funext (mode_curve Y hY x)
  rw [he]
  exact (ObservableTangent.mode_derivative Y x).1

/-- Equality of tangent spaces, in both directions, for the actual physical
mode action and the local decoder's spinor parametrization. -/
theorem tangent_iff (x : RealSpace) (hx : ‖x‖=1) (tau : LocalDecoder.Coeff) :
    (∃ Y : Matrix (Fin 8) (Fin 8) ℝ, Y.transpose= -Y ∧
      HasDerivAt (fun t : ℝ => rotate (NormedSpace.exp (t • Y)) (QDM.LocalAccuracy.observables x)) tau 0) ↔
      ∃ u : RealSpace, inner ℝ x u=0 ∧ tau=LocalDecoder.tangent x u := by
  constructor
  · rintro ⟨Y,hY,hd⟩
    refine ⟨(ModeSpinor.spinLift Y).toEuclideanLin x,
      (ObservableTangent.mode_derivative Y x).2,?_⟩
    exact hd.unique (orbit_derivative Y hY x)
  · rintro ⟨u,hu,rfl⟩
    obtain ⟨A,hA,ha,_⟩ := ObservableTangent.tangent_complete x u hx hu
    refine ⟨QuadraticLift.modeLift A,QuadraticLift.mode_skew A,?_⟩
    simpa only [ModeSpinor.spin_roundtrip A hA,ha] using
      orbit_derivative (QuadraticLift.modeLift A) (QuadraticLift.mode_skew A) x

/-- The local frame guarantee with normality and tangency stated entirely
through derivatives of the physical quartic orbit. -/
theorem decoder_bound (reference x : RealSpace) (href : ‖reference‖=1) (hx : ‖x‖=1)
    (O : QDM.GaussianRange.Witness 1)
    (hO : O.unitary.toEuclideanLin (lift reference)=lift x)
    (nu tau : LocalDecoder.Coeff) (c : ℝ) (hc : 0<c)
    (htan : ∃ Y : Matrix (Fin 8) (Fin 8) ℝ, Y.transpose= -Y ∧
      HasDerivAt (fun t : ℝ => rotate (NormedSpace.exp (t • Y)) (QDM.LocalAccuracy.observables x)) tau 0)
    (hnormal : ∀ v : LocalDecoder.Coeff,
      (∃ Y : Matrix (Fin 8) (Fin 8) ℝ, Y.transpose= -Y ∧
        HasDerivAt (fun t : ℝ => rotate (NormedSpace.exp (t • Y)) (QDM.LocalAccuracy.observables x)) v 0) →
      inner ℝ nu v=0)
    (hn : ‖nu‖ ≤ 1/2) (ht : ‖tau‖ ≤ 1) :
    let D := GaussianGroup.fromLocal reference (c • (QDM.LocalAccuracy.observables x+nu+tau))
    ∃ h : QDM.GaussianRange.Witness 1,
      PairFlattening.transform h.rotation (tensor (QDM.TensorParents.projectorMatrix (lift reference)))=
        tensor (QDM.TensorParents.projectorMatrix (lift reference)) ∧
      (∑ i : Fin 8, ∑ j : Fin 8, (D.rotation i j-(O.rotation*h.rotation) i j)^2) ≤
        ((9/20 : ℝ)*‖tau‖)^2 := by
  obtain ⟨u,hu,rfl⟩ := (tangent_iff x hx tau).mp htan
  exact LocalQuotient.decoder reference x u href O hO nu c hc hx hu
    (fun w hw => hnormal _ ((tangent_iff x hx _).mpr ⟨w,hw,rfl⟩)) hn ht

end QDM.Theorem1.QuarticOrbitTangent


==> anc/lean/QDM/Theorem1/QuarticRemainder.lean <==
import QDM.Theorem1.QuarticVariation

/-! Transfer the full-tensor remainder to the measured quartic coordinates,
with the exact factor 24 canceled on both sides of the norm estimate. -/
noncomputable section
namespace QDM.Theorem1.QuarticRemainder
open Matrix QDM.QuarticFrame QDM.QuarticNorm QDM.TensorTransport
open TensorPolynomial

def expand {m : ℕ} : Space m →ₗ[ℝ] E ((Fin m×Fin m)×(Fin m×Fin m)) where
  toFun x := full (synthesize x)
  map_add' x y := by
    have hh : synthesize (x+y)=synthesize x+synthesize y := by
      apply vector_injective
      calc
        _ = x+y := vector_synthesize _
        _ = vector (synthesize x)+vector (synthesize y) := by
          rw [vector_synthesize,vector_synthesize]
        _ = _ := rfl
    rw [hh]
    rfl
  map_smul' a x := by
    have hh : synthesize (a • x)=a • synthesize x := by
      apply vector_injective
      calc
        _ = a • x := vector_synthesize _
        _ = a • vector (synthesize x) := by rw [vector_synthesize]
        _ = _ := rfl
    rw [hh]
    rfl

theorem expand_vector {m : ℕ} (F : Form m) : expand (vector F)=full F := by
  change full (synthesize (vector F))=_
  rw [vector_injective (vector_synthesize (vector F))]

theorem expand_norm {m : ℕ} (x : Space m) : ‖expand x‖^2=24*‖x‖^2 := by
  simpa only [expand,LinearMap.coe_mk,AddHom.coe_mk,vector_synthesize] using
    full_norm_sq (synthesize x)

private theorem linear_entry {m : ℕ} (A : Matrix (Fin m) (Fin m) ℝ)
    (x : E ((Fin m×Fin m)×(Fin m×Fin m))) (a b c d : Fin m) :
    fourLinear A.toEuclideanLin x ((a,b),(c,d)) =
      (∑ i, A a i*x ((i,b),(c,d)))+(∑ j, A b j*x ((a,j),(c,d)))+
      (∑ k, A c k*x ((a,b),(k,d)))+(∑ l, A d l*x ((a,b),(c,l))) := by
  simp [fourLinear,pairLinear,product,left,right,column,QDM.TensorTransport.row,
    Matrix.toLpLin_apply,Matrix.mulVec,dotProduct,add_assoc]

set_option maxHeartbeats 1600000 in
private theorem tensor_derivative {m : ℕ} (A : Matrix (Fin m) (Fin m) ℝ)
    (x : E ((Fin m×Fin m)×(Fin m×Fin m))) :
    HasDerivAt (fun t : ℝ => four (1+t • A).toEuclideanLin x)
      (fourLinear A.toEuclideanLin x) 0 := by
  have hi (p : (Fin m×Fin m)×(Fin m×Fin m)) :
      HasDerivAt (fun t : ℝ => four (1+t • A).toEuclideanLin x p)
        (fourLinear A.toEuclideanLin x p) 0 := by
    rcases p with ⟨⟨a,b⟩,⟨c,d⟩⟩
    have hd (u v : Fin m) : HasDerivAt (fun t : ℝ => (1+t • A) u v) (A u v) 0 := by
      simpa only [Matrix.add_apply,Matrix.smul_apply,smul_eq_mul,one_mul,id_eq] using
        ((hasDerivAt_id (0 : ℝ)).mul_const (A u v)).const_add ((1 : Matrix (Fin m) (Fin m) ℝ) u v)
    have hh := HasDerivAt.sum (u := Finset.univ) (fun i _ =>
      HasDerivAt.sum (u := Finset.univ) (fun j _ =>
      HasDerivAt.sum (u := Finset.univ) (fun k _ =>
      HasDerivAt.sum (u := Finset.univ) (fun l _ =>
        ((((hd a i).mul (hd b j)).mul (hd c k)).mul (hd d l)).mul_const (x ((i,j),(k,l)))))))
    simp only [Pi.mul_apply,zero_smul,add_zero,Matrix.one_apply] at hh
    simp only [linear_entry]
    simp_rw [four_matrix]
    convert hh using 1 <;> try rfl
    · ext t
      simp only [Finset.sum_apply,Matrix.add_apply,Matrix.smul_apply,smul_eq_mul]
    · simp [mul_ite,ite_mul,Finset.sum_add_distrib,add_mul,add_assoc]
  exact (PiLp.hasFDerivAt_toLp (𝕜 := ℝ) 2 _).comp_hasDerivAt 0
    (hasDerivAt_pi.mpr hi)

/-- The measured first variation is exactly the full tensor's slot sum. -/
theorem expand_variation {m : ℕ} (A : Matrix (Fin m) (Fin m) ℝ) (F : Form m) :
    expand (QuarticVariation.variation A F)=fourLinear A.toEuclideanLin (full F) := by
  have hv := QuarticVariation.derivative F (fun t : ℝ => 1+t • A) A (by simp)
    (fun i j => by
      simpa only [Matrix.add_apply,Matrix.smul_apply,smul_eq_mul,one_mul,id_eq] using
        ((hasDerivAt_id (0 : ℝ)).mul_const (A i j)).const_add
          ((1 : Matrix (Fin m) (Fin m) ℝ) i j))
  have hh := expand.toContinuousLinearMap.hasFDerivAt.comp_hasDerivAt 0 hv
  change HasDerivAt (fun t : ℝ => expand (vector (pullback (1+t • A) F)))
    (expand (QuarticVariation.variation A F)) 0 at hh
  simp_rw [expand_vector,full_pullback] at hh
  exact hh.unique (tensor_derivative A (full F))

/-- Nonlinear remainder in the actual seventy (or general dimension) measured
coordinates. The norm is Euclidean; no coordinatewise or dimension factor. -/
theorem bound {m : ℕ} (F : Form m) (A : Matrix (Fin m) (Fin m) ℝ)
    {e : ℝ} (he : 0≤e) (hA : ∀ v, ‖A.toEuclideanLin v‖≤e*‖v‖) :
    ‖vector (pullback (1+A) F)-vector F-QuarticVariation.variation A F‖ ≤
      (6*e^2+4*e^3+e^4)*‖vector F‖ := by
  let r := vector (pullback (1+A) F)-vector F-QuarticVariation.variation A F
  have hr : expand r=four (1+A.toEuclideanLin) (full F)-full F-
      fourLinear A.toEuclideanLin (full F) := by
    simp only [r,map_sub,expand_vector,expand_variation,full_pullback,
      map_add,Matrix.toLpLin_one]
    rfl
  have hh := four_remainder A.toEuclideanLin he hA (full F)
  rw [← hr] at hh
  have hsq := pow_le_pow_left₀ (norm_nonneg _) hh 2
  rw [expand_norm,mul_pow,full_norm_sq] at hsq
  have hp : 0≤6*e^2+4*e^3+e^4 := by positivity
  change ‖r‖≤_
  nlinarith [norm_nonneg r,mul_nonneg hp (norm_nonneg (vector F))]

end QDM.Theorem1.QuarticRemainder


==> anc/lean/QDM/Theorem1/QuarticVariation.lean <==
import QDM.Theorem1.TensorPolynomial
import QDM.Theorem1.QuarticOrbitTangent
import Mathlib.Analysis.Calculus.FDeriv.Analytic

/-! The first variation is differentiated from the actual four-linear form.
It is not supplied as an unproved exterior-representation interface. -/
noncomputable section
namespace QDM.Theorem1.QuarticVariation
open Matrix QDM.QuarticFrame QDM.QuarticNorm QDM.QuarticCovariance
open scoped InnerProductSpace

private def continuousForm {m : ℕ} (F : Form m) :
    ContinuousMultilinearMap ℝ (fun _ : Fin 4 => Fin m → ℝ) ℝ :=
  { F.toMultilinearMap with
    cont := by
      change Continuous (fun v => F v)
      conv => arg 1; ext v; rw [form_expansion]
      fun_prop }

def variation {m : ℕ} (A : Matrix (Fin m) (Fin m) ℝ) (F : Form m) : Space m :=
  WithLp.toLp 2 (fun I => ∑ a : Fin 4,
    F (Function.update (fun i => Pi.single (I.val.orderEmbOfFin I.property i) 1)
      a (A (I.val.orderEmbOfFin I.property a))))

/-- Product rule before selecting increasing quartets; repeated axes are allowed. -/
theorem derivative_axes {m : ℕ} (F : Form m)
    (R : ℝ → Matrix (Fin m) (Fin m) ℝ) (A : Matrix (Fin m) (Fin m) ℝ)
    (h0 : R 0=1) (hd : ∀ i j, HasDerivAt (fun t => R t i j) (A i j) 0)
    (J : Fin 4 → Fin m) :
    HasDerivAt (fun t => F (fun a => R t (J a)))
      (∑ a : Fin 4, F (Function.update (fun i => Pi.single (J i) 1) a (A (J a)))) 0 := by
  have hv : HasDerivAt (fun t => fun a : Fin 4 => R t (J a))
      (fun a : Fin 4 => A (J a)) 0 :=
    hasDerivAt_pi.mpr (fun a => hasDerivAt_pi.mpr (fun j => hd (J a) j))
  have hh := ((continuousForm F).hasFDerivAt _).comp_hasDerivAt 0 hv
  have he : (fun a : Fin 4 => R 0 (J a))=(fun a => Pi.single (J a) (1 : ℝ)) := by
    rw [h0]; funext a j
    simp [Matrix.one_apply,Pi.single_apply,eq_comm]
  simp only [ContinuousMultilinearMap.linearDeriv_apply,he] at hh
  exact hh

/-- Every differentiable frame curve through the identity has this derivative. -/
theorem derivative {m : ℕ} (F : Form m)
    (R : ℝ → Matrix (Fin m) (Fin m) ℝ) (A : Matrix (Fin m) (Fin m) ℝ)
    (h0 : R 0=1) (hd : ∀ i j, HasDerivAt (fun t => R t i j) (A i j) 0) :
    HasDerivAt (fun t => vector (pullback (R t) F)) (variation A F) 0 := by
  have hi (I : Quartet m) : HasDerivAt (fun t => vector (pullback (R t) F) I)
      (variation A F I) 0 := by
    simpa only [vector,pullback,formCoordinate,AlternatingMap.compLinearMap_apply,
      frameMap_single,variation] using
      derivative_axes F R A h0 hd (I.val.orderEmbOfFin I.property)
  exact (PiLp.hasFDerivAt_toLp (𝕜 := ℝ) 2 _).comp_hasDerivAt 0
    (hasDerivAt_pi.mpr hi)

/-- The infinitesimal action in the measured, increasing-quartet coordinates. -/
theorem entries {m : ℕ} (F : Form m) (A : Matrix (Fin m) (Fin m) ℝ) (I : Quartet m) :
    variation A F I =
      ∑ a : Fin 4, ∑ j : Fin m, A (I.val.orderEmbOfFin I.property a) j *
        F (fun i => Pi.single (Function.update
          (fun k => I.val.orderEmbOfFin I.property k) a j i) 1) := by
  change (∑ a : Fin 4, F (Function.update
    (fun i => Pi.single (I.val.orderEmbOfFin I.property i) 1)
    a (A (I.val.orderEmbOfFin I.property a))))=_
  apply Finset.sum_congr rfl
  intro a _
  have he : A (I.val.orderEmbOfFin I.property a)=
      ∑ j : Fin m, A (I.val.orderEmbOfFin I.property a) j • Pi.single j (1 : ℝ) := by
    ext k
    simp [Finset.sum_apply,Pi.single_apply]
  change F.toMultilinearMap (Function.update _ a _)=_
  conv_lhs => rw [he,MultilinearMap.map_update_sum]
  apply Finset.sum_congr rfl
  intro j _
  rw [MultilinearMap.map_update_smul]
  congr 1
  apply congrArg F
  funext i
  by_cases h : i=a <;> simp [h]

open scoped Matrix.Norms.Operator in
/-- The linearized form is the velocity of the finite exponential frame action. -/
theorem exponential_derivative {m : ℕ} (F : Form m)
    (A : Matrix (Fin m) (Fin m) ℝ) :
    HasDerivAt (fun t : ℝ => rotate (NormedSpace.exp (t • A)) (vector F))
      (variation A F) 0 := by
  simp_rw [rotate_vector]
  apply derivative F _ A (by simp)
  intro i j
  let L : Matrix (Fin m) (Fin m) ℝ →ₗ[ℝ] ℝ :=
    { toFun := fun M => M i j
      map_add' := by intros; rfl
      map_smul' := by intros; rfl }
  have hh := L.toContinuousLinearMap.hasFDerivAt.comp_hasDerivAt 0
    (hasDerivAt_exp_smul_const A 0)
  change HasDerivAt (fun t : ℝ => NormedSpace.exp (t • A) i j)
    ((NormedSpace.exp ((0 : ℝ) • A)*A) i j) 0 at hh
  simpa only [zero_smul,NormedSpace.exp_zero,Matrix.one_mul] using hh

end QDM.Theorem1.QuarticVariation


==> anc/lean/QDM/Theorem1/RealFrameAction.lean <==
import QDM.Theorem1.QuarticFrameLinear

/-! The arbitrary proper physical frame induces a real spinor isometry.
Its tangent and normal spaces are transported exactly, without a supplied
hidden spinor or local frame as an algorithm input. -/

noncomputable section
namespace QDM.Theorem1.RealFrameAction
open Matrix QDM.RealSpinor QDM.RealDecoder QDM.GaussianRange QDM.QuarticFrame
open scoped InnerProductSpace

private theorem lift_add (x y : RealSpace) : lift (x+y)=lift x+lift y := by
  have he : complexify (x+y)=complexify x+complexify y := by ext a; simp [complexify]
  simp only [lift,he,map_add]

private theorem lift_injective : Function.Injective lift := by
  intro x y h
  have hh := embedding_injective (congrArg WithLp.ofLp h)
  ext a
  have he : (x a : ℂ)=(y a : ℂ) := congrFun hh a
  exact Complex.ofReal_injective he

variable (w : Witness 1) (hd : w.rotation.det=1)
  (hJ : conjugating*w.unitary.map star=w.unitary*conjugating)

private def coord (x : RealSpace) : RealSpace :=
  (LocalSectorTransport.real_coordinates w hd hJ x).choose

private theorem coord_spec (x : RealSpace) :
    w.unitary.toEuclideanLin (lift x)=lift (coord w hd hJ x) ∧ ‖coord w hd hJ x‖=‖x‖ :=
  (LocalSectorTransport.real_coordinates w hd hJ x).choose_spec

def isometry : RealSpace →ₗᵢ[ℝ] RealSpace where
  toFun := coord w hd hJ
  map_add' x y := by
    apply lift_injective
    rw [← (coord_spec w hd hJ _).1,lift_add,map_add,
      (coord_spec w hd hJ x).1,(coord_spec w hd hJ y).1,lift_add]
  map_smul' a x := by
    apply lift_injective
    rw [← (coord_spec w hd hJ _).1,lift_smul,map_smul,
      (coord_spec w hd hJ x).1,lift_smul]
    rfl
  norm_map' := fun x => (coord_spec w hd hJ x).2

theorem physical (x : RealSpace) :
    w.unitary.toEuclideanLin (lift x)=lift (isometry w hd hJ x) := (coord_spec w hd hJ x).1

theorem covariance (x : RealSpace) :
    QDM.LocalAccuracy.observables (isometry w hd hJ x)=rotate w.rotation (QDM.LocalAccuracy.observables x) :=
  QuarticOrbitTangent.orbit_covariance w x _ (physical w hd hJ x)

/-- Differentiate the actual finite covariance on arbitrary real affine
curves. This transports every local tangent, not only an eigenbasis. -/
theorem tangent (x u : RealSpace) :
    LocalDecoder.tangent (isometry w hd hJ x) (isometry w hd hJ u)=
      rotate w.rotation (LocalDecoder.tangent x u) := by
  let S := isometry w hd hJ
  let L := (QuarticFrameLinear.linear w.rotation).toContinuousLinearMap
  have hz : HasDerivAt (fun t : ℝ => x+t • u) u 0 := by
    simpa using (hasDerivAt_id (0 : ℝ)).smul_const u |>.const_add x
  have hS := S.toContinuousLinearMap.hasFDerivAt.comp_hasDerivAt 0 hz
  have hq := ObservableTangent.observable_derivative _ _ 0 hS
  have hr := L.hasFDerivAt.comp_hasDerivAt 0 (ObservableTangent.observable_derivative _ _ 0 hz)
  have he : (fun t : ℝ => QDM.LocalAccuracy.observables (S (x+t • u)))=
      (fun t : ℝ => L (QDM.LocalAccuracy.observables (x+t • u))) :=
    funext (fun t => covariance w hd hJ (x+t • u))
  change HasDerivAt (fun t : ℝ => QDM.LocalAccuracy.observables (S (x+t • u)))
    (LocalDecoder.tangent (S (x+(0:ℝ) • u)) (S u)) 0 at hq
  simp only [zero_smul,add_zero] at hq hr
  rw [he] at hq
  exact hq.unique hr

/-- Orthogonality to the entire tangent space is preserved. Surjectivity
comes from the finite-dimensional isometry, not an additional assumption. -/
theorem normal (x : RealSpace) (nu : LocalDecoder.Coeff)
    (hn : ∀ u : RealSpace, inner ℝ x u=0 → inner ℝ nu (LocalDecoder.tangent x u)=0) :
    ∀ v : RealSpace, inner ℝ (isometry w hd hJ x) v=0 →
      inner ℝ (rotate w.rotation nu) (LocalDecoder.tangent (isometry w hd hJ x) v)=0 := by
  intro v hv
  obtain ⟨u,rfl⟩ := LinearMap.surjective_of_injective (isometry w hd hJ).injective v
  change inner ℝ (isometry w hd hJ x) (isometry w hd hJ u)=0 at hv
  change inner ℝ (rotate w.rotation nu)
    (LocalDecoder.tangent (isometry w hd hJ x) (isometry w hd hJ u))=0
  rw [(isometry w hd hJ).inner_map_map] at hv
  rw [tangent w hd hJ]
  exact (QuarticFrameLinear.metric w.rotation w.orthogonal _ _).2.trans (hn u hv)

end QDM.Theorem1.RealFrameAction


==> anc/lean/QDM/Theorem1/RealQuarticFrame.lean <==
import QDM.AppendixC.LocalAccuracy

/-! The exact real-spinor quartic tensor identity used in Appendix B's
local decoder. The certificate uses the existing physical Majorana tables,
not floating point arithmetic or an assumed transitivity statement. -/
noncomputable section
namespace QDM.Theorem1.RealQuarticFrame
open Matrix QDM.RealSpinor QDM.RealQuartic
open scoped InnerProductSpace

set_option maxRecDepth 100000 in
set_option maxHeartbeats 64000000 in
theorem integer_frame : ∀ a b c d : Coordinate,
    (∑ I : Index, coordinateInteger I a b * coordinateInteger I c d) =
      8*(if a=c ∧ b=d then (1 : ℤ) else 0) +
      8*(if a=d ∧ b=c then (1 : ℤ) else 0) -
      2*(if a=b ∧ c=d then (1 : ℤ) else 0) := by
  intro a b
  rcases a with ⟨a₀,a₁⟩
  rcases b with ⟨b₀,b₁⟩
  fin_cases a₀ <;> cases a₁ <;> fin_cases b₀ <;> cases b₁ <;> decide +kernel

end QDM.Theorem1.RealQuarticFrame


==> anc/lean/QDM/Theorem1/ReflectionData.lean <==
import QDM.Theorem1.ProperLocalDecoder
import QDM.Theorem1.DecoderOrientation

/-! The data-dependent orientation correction is exactly a physical
reflection on every quartic vector, including noisy nonphysical data. -/

noncomputable section
namespace QDM.Theorem1.ReflectionData
open Matrix QDM.QuarticFrame QDM.QuarticNorm QDM.QuarticOrientation
open scoped InnerProductSpace

theorem axis_properties : axisReflection.transpose=axisReflection ∧
    axisReflection*axisReflection=1 ∧ axisReflection.det= -1 := by
  refine ⟨by simp [axisReflection],?_,?_⟩
  · ext i j
    simp only [axisReflection,Matrix.diagonal_mul_diagonal,Matrix.diagonal_apply,Matrix.one_apply]
    split_ifs <;> norm_num
  · rw [axisReflection,Matrix.det_diagonal]
    norm_num [Fin.prod_univ_succ]

/-- The sign flip of noisy quartet coordinates agrees exactly with
left-reflecting their mode frame; it is not an approximate projection. -/
theorem reflected_data (R : Matrix (Fin 8) (Fin 8) ℝ) (x : Space 8) :
    rotate (axisReflection*R) x=QDM.Hodge.reflection (rotate R x) := by
  have hr (i : Fin 8) : (axisReflection*R) i=(if i=0 then (-1:ℝ) else 1) • R i := by
    funext j
    simp [axisReflection,Matrix.diagonal_mul]
  have ht : ∀ I : QDM.Hodge.Index,
      (∏ i : Fin 4, if ordered I i=0 then (-1:ℤ) else 1)=
        (if (0:Fin 8) ∈ I.val then -1 else 1) := by decide +kernel
  have htr (I : QDM.Hodge.Index) :
      (∏ i : Fin 4, if ordered I i=0 then (-1:ℝ) else 1)=
        (if (0:Fin 8) ∈ I.val then -1 else 1) := by exact_mod_cast ht I
  ext I
  change formCoordinate (pullback (axisReflection*R) (synthesize x)) I=
    (if (0:Fin 8) ∈ I.val then -1 else 1)*formCoordinate (pullback R (synthesize x)) I
  unfold formCoordinate pullback
  simp only [AlternatingMap.compLinearMap_apply,frameMap_single,← ordered_eq,hr]
  change (synthesize x).toMultilinearMap
    (fun i => (if ordered I i=0 then (-1:ℝ) else 1) • R (ordered I i))=_
  rw [MultilinearMap.map_smul_univ,htr]
  rfl

def correctionFrame (y : Space 8) : Matrix (Fin 8) (Fin 8) ℝ :=
  if inner ℝ y (QDM.Hodge.star y)<0 then axisReflection else 1

/-- The measured orientation selects a proper corrected frame at the full
normal/tangent radius, including arbitrary positive data rescaling. -/
theorem correction_spec (R : Matrix (Fin 8) (Fin 8) ℝ) (hR : R*R.transpose=1)
    (d : Space 8) (hd : ‖d‖ ≤ 3/2) (c : ℝ) (hc : 0<c) :
    let y := c • rotate R (QDM.Hodge.seed+d)
    let J := correctionFrame y
    J.transpose=J ∧ J*J=1 ∧ J.det=R.det ∧
      (J*R)*(J*R).transpose=1 ∧ (J*R).det=1 ∧
      QDM.Hodge.correction y y=c • rotate (J*R) (QDM.Hodge.seed+d) := by
  let y := c • rotate R (QDM.Hodge.seed+d)
  have hdet : R.det=1 ∨ R.det= -1 := by
    have hh := congrArg Matrix.det hR
    simp only [Matrix.det_mul,Matrix.det_transpose,Matrix.det_one] at hh
    exact mul_self_eq_one_iff.mp hh
  have hdelta : ‖rotate R d‖ ≤ 3/2 := (QuarticFrameLinear.metric R hR d d).1.trans_le hd
  have he : y=c • (coordinates R+rotate R d) := by
    exact congrArg (fun x : Space 8 => c • x)
      (((QuarticFrameLinear.linear R).map_add _ _).trans
        (congrArg (fun z => z+rotate R d) (rotate_seed R hR)))
  have hs := DecoderOrientation.diagnostic_sign (coordinates R) (rotate R d) R.det hdet
    (physical_radius R hR) (physical_hodge R hR) hdelta
  have hy : inner ℝ y (QDM.Hodge.star y)=
      c^2*inner ℝ (coordinates R+rotate R d) (QDM.Hodge.star (coordinates R+rotate R d)) := by
    rw [he]
    simp only [map_smul,real_inner_smul_left,real_inner_smul_right]
    ring
  change (correctionFrame y).transpose=correctionFrame y ∧ _
  rcases hdet with hdet | hdet
  · have hp : ¬inner ℝ y (QDM.Hodge.star y)<0 := by
      rw [hy]; rw [hdet] at hs; nlinarith [sq_nonneg c]
    dsimp only [y] at hp ⊢
    simp only [correctionFrame,hp,ite_false,QDM.Hodge.correction,LinearIsometry.id_apply,
      Matrix.transpose_one,Matrix.one_mul,Matrix.det_one,hdet,true_and]
    exact ⟨hR,True.intro⟩
  · have hp : inner ℝ y (QDM.Hodge.star y)<0 := by
      rw [hy]; rw [hdet] at hs
      exact mul_neg_of_pos_of_neg (sq_pos_of_pos hc) (by linarith)
    dsimp only [y] at hp ⊢
    simp only [correctionFrame,hp,ite_true,QDM.Hodge.correction]
    refine ⟨axis_properties.1,axis_properties.2.1,axis_properties.2.2.trans hdet.symm,?_,?_,?_⟩
    · rw [Matrix.transpose_mul,axis_properties.1]
      calc
        _ = axisReflection*(R*R.transpose)*axisReflection := by simp only [Matrix.mul_assoc]
        _ = 1 := by rw [hR,Matrix.mul_one,axis_properties.2.1]
    · rw [Matrix.det_mul,axis_properties.2.2,hdet]; norm_num
    · rw [reflected_data,map_smul]

end QDM.Theorem1.ReflectionData


==> anc/lean/QDM/Theorem1/RotationDistance.lean <==
import QDM.Theorem1.GaussianExponential
import QDM.AppendixC.BlockSpectrum

/-! Physical rotation error from the already proved generator bound.
The chord bound is derived on each Euclidean column and then summed, so
no operator-to-Frobenius dimension loss is introduced. -/

noncomputable section
namespace QDM.Theorem1.RotationDistance
open Matrix QDM.RealSpinor
open scoped Matrix.Norms.Operator

theorem exponential_norm {ι : Type*} [Fintype ι] [DecidableEq ι]
    (K : Matrix ι ι ℝ) (hK : K.transpose= -K) (v : EuclideanSpace ℝ ι) :
    ‖(NormedSpace.exp K).toEuclideanLin v‖=‖v‖ := by
  have hR := (GaussianExponential.special_orthogonal K hK).1
  have hRt : (NormedSpace.exp K).transpose*NormedSpace.exp K=1 :=
    mul_eq_one_comm.mp hR
  exact (QDM.BlockSpectrum.modeIsometry (NormedSpace.exp K) hRt hR).norm_map v

theorem vector_chord {ι : Type*} [Fintype ι] [DecidableEq ι]
    (K : Matrix ι ι ℝ) (hK : K.transpose= -K) (v : EuclideanSpace ℝ ι) :
    ‖(NormedSpace.exp K).toEuclideanLin v-v‖≤‖K.toEuclideanLin v‖ := by
  let L : Matrix ι ι ℝ →ₗ[ℝ] EuclideanSpace ℝ ι :=
    (WithLp.linearEquiv 2 ℝ (ι → ℝ)).symm.toLinearMap.comp
      ((Matrix.mulVecBilin ℝ ℝ).flip (WithLp.ofLp v))
  let C : Matrix ι ι ℝ →L[ℝ] EuclideanSpace ℝ ι :=
    ⟨L,L.continuous_of_finiteDimensional⟩
  have hd (t : ℝ) : HasDerivAt (fun t : ℝ =>
      (NormedSpace.exp (t • K)).toEuclideanLin v)
      ((NormedSpace.exp (t • K)*K).toEuclideanLin v) t := by
    exact C.hasFDerivAt.comp_hasDerivAt t (hasDerivAt_exp_smul_const K t)
  have hb (t : ℝ) : ‖C (NormedSpace.exp (t • K)*K)‖=‖K.toEuclideanLin v‖ := by
    change ‖((NormedSpace.exp (t • K)*K).toEuclideanLin) v‖=_
    rw [Matrix.toLpLin_mul 2 2 2]
    exact exponential_norm (t • K) (by simp only [Matrix.transpose_smul,hK,smul_neg]) _
  have hh := norm_image_sub_le_of_norm_deriv_le_segment_01'
    (fun t _ => (hd t).hasDerivWithinAt) (fun t _ => (hb t).le)
  simpa only [one_smul,zero_smul,NormedSpace.exp_zero,Matrix.toLpLin_one,
    LinearMap.id_apply] using hh

theorem frobenius_chord {ι : Type*} [Fintype ι] [DecidableEq ι]
    (K : Matrix ι ι ℝ) (hK : K.transpose= -K) :
    (∑ i : ι, ∑ j : ι, (NormedSpace.exp K i j-(1 : Matrix ι ι ℝ) i j)^2) ≤
      ∑ i : ι, ∑ j : ι, (K i j)^2 := by
  classical
  have hc (j : ι) :
      (∑ i : ι, (NormedSpace.exp K i j-(1 : Matrix ι ι ℝ) i j)^2) ≤
        ∑ i : ι, (K i j)^2 := by
    have hh := vector_chord K hK ((EuclideanSpace.basisFun ι ℝ) j)
    have hs := sq_le_sq₀ (norm_nonneg _) (norm_nonneg _) |>.mpr hh
    simpa [EuclideanSpace.real_norm_sq_eq,Matrix.toLpLin_apply,
      EuclideanSpace.basisFun_apply,Matrix.mulVec_single,Matrix.one_apply,eq_comm] using hs
  calc
    _ = ∑ j : ι, ∑ i : ι, (NormedSpace.exp K i j-(1 : Matrix ι ι ℝ) i j)^2 :=
      Finset.sum_comm
    _ ≤ ∑ j : ι, ∑ i : ι, (K i j)^2 := Finset.sum_le_sum (fun j _ => hc j)
    _ = _ := Finset.sum_comm

end QDM.Theorem1.RotationDistance


==> anc/lean/QDM/Theorem1/SpinorGreatCircle.lean <==
import QDM.AppendixC.LocalCompilation
import QDM.Theorem1.LocalDecoder
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Inverse
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Bounds

/-! Explicit real-spinor great circles and their physical quadratic lift.
The exponential action is derived from its convergent series, rather than
assuming that the decoded vector already has a preparation. -/

noncomputable section
namespace QDM.Theorem1.SpinorGreatCircle
open Matrix QDM.RealSpinor
open scoped InnerProductSpace

theorem exponential_eigenvector {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) (v : ι → ℂ) (z : ℂ) (hv : A *ᵥ v=z • v) :
    NormedSpace.exp A *ᵥ v=Complex.exp z • v := by
  have hp (k : ℕ) : A^k *ᵥ v=z^k • v := by
    induction k with
    | zero => simp
    | succ k ih =>
      rw [pow_succ',← Matrix.mulVec_mulVec,ih,Matrix.mulVec_smul,hv,smul_smul]
      rw [pow_succ,mul_comm (z^k) z]
  let R : Matrix ι ι ℂ →ₗ[ℂ] (ι → ℂ) := (Matrix.mulVecBilin ℂ ℂ).flip v
  let L : ℂ →ₗ[ℂ] (ι → ℂ) := (LinearMap.id : ℂ →ₗ[ℂ] ℂ).smulRight v
  have hR := (open scoped Matrix.Norms.Operator in
    NormedSpace.exp_series_hasSum_exp' (𝕂 := ℂ) A).map R.toAddMonoidHom
      R.continuous_of_finiteDimensional
  have hL := (NormedSpace.exp_series_hasSum_exp' (𝕂 := ℂ) z).map
    L.toAddMonoidHom L.continuous_of_finiteDimensional
  change HasSum (fun k : ℕ => R ((k.factorial : ℂ)⁻¹ • A^k))
    (R (NormedSpace.exp A)) at hR
  change HasSum (fun k : ℕ => L ((k.factorial : ℂ)⁻¹ • z^k))
    (L (NormedSpace.exp z)) at hL
  have he : (fun k : ℕ => R ((k.factorial : ℂ)⁻¹ • A^k)) =
      (fun k : ℕ => L ((k.factorial : ℂ)⁻¹ • z^k)) := by
    funext k
    change ((k.factorial : ℂ)⁻¹ • A^k) *ᵥ v =
      ((k.factorial : ℂ)⁻¹ • z^k) • v
    rw [Matrix.smul_mulVec,hp,smul_smul]
    rfl
  rw [he] at hR
  have hh := hR.unique hL
  change NormedSpace.exp A *ᵥ v=NormedSpace.exp z • v at hh
  simpa only [← Complex.exp_eq_exp_ℂ] using hh

def plane (x u : Coordinate → ℝ) (a : ℝ) : Matrix Coordinate Coordinate ℝ :=
  fun i j => a*(u i*x j-x i*u j)

theorem plane_skew (x u : Coordinate → ℝ) (a : ℝ) :
    (plane x u a).transpose= -plane x u a := by
  ext i j
  simp only [plane,Matrix.transpose_apply,Matrix.neg_apply]
  ring

theorem plane_action (x u w : QDM.RealDecoder.RealSpace) (a : ℝ) :
    (plane x u a).toEuclideanLin w =
      a • ((inner ℝ x w) • u-(inner ℝ u w) • x) := by
  ext i
  simp only [Matrix.toLpLin_apply,Matrix.mulVec,plane,PiLp.smul_apply,
    PiLp.sub_apply,smul_eq_mul,EuclideanSpace.inner_eq_star_dotProduct,
    dotProduct,Pi.star_apply,star_trivial]
  simp only [Finset.sum_mul,Finset.mul_sum,← Finset.sum_sub_distrib]
  apply Finset.sum_congr rfl
  intro j _
  ring

/-- Exponentiating the explicit rank-two skew matrix traces the stated
great circle. The proof transports a complex eigenvector through the
convergent exponential series and takes its real part. -/
theorem plane_exponential (x u : QDM.RealDecoder.RealSpace) (a : ℝ)
    (hx : ‖x‖=1) (hu : ‖u‖=1) (hxu : inner ℝ x u=0) :
    (NormedSpace.exp (plane x u a)).toEuclideanLin x =
      Real.cos a • x+Real.sin a • u := by
  let A := plane x u a
  have hux : inner ℝ u x=0 := by rw [real_inner_comm]; exact hxu
  have hAx : A.toEuclideanLin x=a • u := by
    simpa only [hx,real_inner_self_eq_norm_sq,one_pow,one_smul,hux,zero_smul,sub_zero]
      using plane_action x u x a
  have hAu : A.toEuclideanLin u= -a • x := by
    simpa only [hu,real_inner_self_eq_norm_sq,one_pow,one_smul,hxu,zero_smul,
      zero_sub,smul_neg,neg_smul] using plane_action x u u a
  let xc : Coordinate → ℂ := fun i => x i
  let uc : Coordinate → ℂ := fun i => u i
  have hxc : A.map Complex.ofReal *ᵥ xc=(a : ℂ) • uc := by
    funext i
    have hh := congrArg (fun w : QDM.RealDecoder.RealSpace => (w i : ℂ)) hAx
    simpa [Matrix.toLpLin_apply,Matrix.mulVec,dotProduct,xc,uc] using hh
  have huc : A.map Complex.ofReal *ᵥ uc=(-(a : ℂ)) • xc := by
    funext i
    have hh := congrArg (fun w : QDM.RealDecoder.RealSpace => (w i : ℂ)) hAu
    simpa [Matrix.toLpLin_apply,Matrix.mulVec,dotProduct,xc,uc] using hh
  have hz : A.map Complex.ofReal *ᵥ (xc-Complex.I • uc)=
      ((a : ℂ)*Complex.I) • (xc-Complex.I • uc) := by
    rw [Matrix.mulVec_sub,Matrix.mulVec_smul,hxc,huc]
    ext i
    simp only [Pi.sub_apply,Pi.smul_apply,smul_eq_mul]
    linear_combination (a:ℂ)*uc i*Complex.I_sq
  have hm : (NormedSpace.exp A).map Complex.ofReal=
      NormedSpace.exp (A.map Complex.ofReal) := by
    let f := Complex.ofRealHom.mapMatrix (m := Coordinate)
    have hc : Continuous f := continuous_matrix fun _ _ =>
      Complex.continuous_ofReal.comp ((continuous_apply _).comp (continuous_apply _))
    exact (open scoped Matrix.Norms.Operator in NormedSpace.map_exp f hc A)
  have he := exponential_eigenvector _ _ _ hz
  rw [← hm,Complex.exp_ofReal_mul_I] at he
  ext i
  have hh := congrArg (fun w : Coordinate → ℂ => (w i).re) he
  simpa [Matrix.toLpLin_apply,Matrix.mulVec,dotProduct,xc,uc,A,
    ← Complex.ofReal_cos,← Complex.ofReal_sin] using hh

theorem plane_energy (x u : QDM.RealDecoder.RealSpace) (a : ℝ)
    (hx : ‖x‖=1) (hu : ‖u‖=1) (hxu : inner ℝ x u=0) :
    (∑ i : Coordinate, ∑ j : Coordinate, (plane x u a i j)^2)=2*a^2 := by
  have hxx : (∑ i : Coordinate, x i^2)=1 := by
    rw [← EuclideanSpace.real_norm_sq_eq,hx]; norm_num
  have huu : (∑ i : Coordinate, u i^2)=1 := by
    rw [← EuclideanSpace.real_norm_sq_eq,hu]; norm_num
  have hxu' : (∑ i : Coordinate, x i*u i)=0 := by
    simpa only [EuclideanSpace.inner_eq_star_dotProduct,dotProduct,
      Pi.star_apply,star_trivial,mul_comm] using hxu
  have hs (i : Coordinate) :
      (∑ j : Coordinate, (plane x u a i j)^2)=
        a^2*(u i^2*(∑ j : Coordinate, x j^2)+
          x i^2*(∑ j : Coordinate, u j^2)-
          2*(x i*u i)*(∑ j : Coordinate, x j*u j)) := by
    simp only [Finset.mul_sum,← Finset.sum_add_distrib,← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl
    intro j _
    dsimp [plane]; ring
  calc
    _ = ∑ i : Coordinate, a^2*(u i^2+x i^2) := by
      apply Finset.sum_congr rfl
      intro i _
      rw [hs,hxx,huu,hxu']; ring
    _ = a^2*((∑ i : Coordinate, u i^2)+(∑ i : Coordinate, x i^2)) := by
      rw [← Finset.sum_add_distrib,Finset.mul_sum]
    _ = _ := by rw [hxx,huu]; ring

/-- The conversion of the sine-error estimate to an angle uses a proved
cubic sine bound, with exact rational constants on the entire budget. -/
theorem angle_bound (t s : ℝ) (ht : 0 ≤ t) (hts : t ≤ (3/10 : ℝ)*s)
    (hs : 0 ≤ s) (hs1 : s ≤ 1) :
    Real.arcsin t ≤ (63/200 : ℝ)*s := by
  have ht1 : t ≤ 1 := by linarith
  apply (Real.arcsin_le_iff_le_sin ⟨by linarith,ht1⟩
    ⟨by nlinarith [Real.pi_pos],by nlinarith [Real.two_le_pi]⟩).mpr
  have hc := Real.sin_ge_sub_cube (x := (63/200 : ℝ)*s) (by positivity)
  have hs2 : s^2 ≤ 1 := by nlinarith
  have hs3 : s^3 ≤ s := by nlinarith [mul_le_mul_of_nonneg_right hs2 hs]
  nlinarith

/-- The fixed algebraic great-circle generator, including the zero-angle case. -/
def alignment (x v : QDM.RealDecoder.RealSpace) : Matrix Coordinate Coordinate ℝ :=
  let w := v-(inner ℝ x v) • x
  plane x (‖w‖⁻¹ • w) (Real.arccos (inner ℝ x v))

theorem alignment_spec (x v : QDM.RealDecoder.RealSpace)
    (hx : ‖x‖=1) (hv : ‖v‖=1) (hc : 0 ≤ inner ℝ x v) :
    (alignment x v).transpose= -alignment x v ∧
      (NormedSpace.exp (alignment x v)).toEuclideanLin x=v ∧
      (∑ i : Coordinate, ∑ j : Coordinate, (alignment x v i j)^2)=
        2*(Real.arccos (inner ℝ x v))^2 := by
  let c := inner ℝ x v
  let w := v-c • x
  let d := ‖w‖
  have hc1 : c ≤ 1 := by
    have hh := real_inner_le_norm x v
    simpa only [hx,hv,mul_one] using hh
  have hw : inner ℝ x w=0 := by
    simp [w,c,inner_sub_right,inner_smul_right,hx]
  have hw2 : d^2=1-c^2 := by
    dsimp only [d,w]
    rw [norm_sub_sq_real,inner_smul_right,norm_smul,hx,hv]
    have hi : inner ℝ v x=c := real_inner_comm _ _
    rw [hi]
    simp only [Real.norm_eq_abs,mul_one,sq_abs]; ring
  refine ⟨plane_skew _ _ _,?_⟩
  by_cases hd0 : d=0
  · have hw0 : w=0 := norm_eq_zero.mp hd0
    have hc0 : c=1 := by rw [hd0] at hw2; nlinarith
    have hvx : v=x := by
      have hh : v-c • x=0 := hw0
      rw [hc0,one_smul] at hh
      exact sub_eq_zero.mp hh
    have hA : alignment x v=0 := by
      change plane x (d⁻¹ • w) (Real.arccos c)=0
      ext i j
      simp [plane,hw0]
    rw [hA]
    constructor
    · simpa only [NormedSpace.exp_zero,Matrix.toLpLin_one,LinearMap.id_apply] using hvx.symm
    · change (∑ i : Coordinate, ∑ j : Coordinate, (0 : Matrix Coordinate Coordinate ℝ) i j ^ 2)=
          2*(Real.arccos c)^2
      simp [hc0]
  · have hdp : 0<d := lt_of_le_of_ne (norm_nonneg w) (Ne.symm hd0)
    let u := d⁻¹ • w
    let a := Real.arccos c
    have hu : ‖u‖=1 := by
      simp only [u,norm_smul,Real.norm_eq_abs,abs_inv,abs_of_pos hdp]
      exact inv_mul_cancel₀ hd0
    have hxu : inner ℝ x u=0 := by simp [u,inner_smul_right,hw]
    have hsin : Real.sin a=d := by
      dsimp only [a]
      rw [Real.sin_arccos,← hw2,Real.sqrt_sq (norm_nonneg w)]
    have hcos : Real.cos a=c := Real.cos_arccos (by dsimp [c]; linarith) hc1
    constructor
    · change (NormedSpace.exp (plane x u a)).toEuclideanLin x=v
      rw [plane_exponential x u a hx hu hxu,hcos,hsin]
      dsimp only [u,w]
      rw [smul_smul,mul_inv_cancel₀ hd0,one_smul]
      module
    · exact plane_energy x u a hx hu hxu

/-- The small rotation is an analysis alignment, not hidden-state input to
reconstruction. Its generator is the same explicit great-circle formula. -/
theorem short_rotation (x v : QDM.RealDecoder.RealSpace) (s : ℝ)
    (hx : ‖x‖=1) (hv : ‖v‖=1) (hc : 0 ≤ inner ℝ x v)
    (hs : 0 ≤ s) (hs1 : s ≤ 1)
    (hd : ‖v-(inner ℝ x v) • x‖ ≤ (3/10 : ℝ)*s) :
    ∃ A : Matrix Coordinate Coordinate ℝ,
      A.transpose= -A ∧ (NormedSpace.exp A).toEuclideanLin x=v ∧
      (∑ i : Coordinate, ∑ j : Coordinate, (A i j)^2) ≤ ((9/20 : ℝ)*s)^2 := by
  obtain ⟨hA,hAv,hE⟩ := alignment_spec x v hx hv hc
  refine ⟨alignment x v,hA,hAv,?_⟩
  rw [hE]
  have hw : ‖v-(inner ℝ x v) • x‖^2=1-(inner ℝ x v)^2 := by
    rw [norm_sub_sq_real,inner_smul_right,norm_smul,hx,hv,real_inner_comm v x]
    simp only [Real.norm_eq_abs,mul_one,sq_abs]; ring
  have he : Real.arccos (inner ℝ x v)=Real.arcsin ‖v-(inner ℝ x v) • x‖ := by
    rw [Real.arccos_eq_arcsin hc,← hw,Real.sqrt_sq (norm_nonneg _)]
  have ha : Real.arccos (inner ℝ x v) ≤ (63/200 : ℝ)*s := by
    rw [he]
    exact angle_bound _ s (norm_nonneg _) hd hs hs1
  have ha0 := Real.arccos_nonneg (inner ℝ x v)
  have hh := mul_le_mul_of_nonneg_left ha ha0
  have hh' := mul_le_mul_of_nonneg_right ha (show 0≤(63/200 : ℝ)*s by positivity)
  nlinarith [sq_nonneg s]

/-- A real skew exponential acts through its explicit physical quadratic
lift on all Fock coordinates. The lift is unitary on the full space. -/
theorem physical_exponential (A : Matrix Coordinate Coordinate ℝ)
    (hA : A.transpose= -A) (x v : QDM.RealDecoder.RealSpace)
    (hv : (NormedSpace.exp A).toEuclideanLin x=v) :
    let U := NormedSpace.exp (QDM.LocalCompilation.physicalLift A)
    U.conjTranspose*U=1 ∧ U.toEuclideanLin (QDM.RealDecoder.lift x)=QDM.RealDecoder.lift v := by
  refine ⟨QDM.LocalCompilation.physicalLift_unitary A,?_⟩
  have hcomplex : (NormedSpace.exp A).map Complex.ofReal *ᵥ
      (fun i => (x i : ℂ))=(fun i => (v i : ℂ)) := by
    funext i
    have hh := congrArg (fun z : QDM.RealDecoder.RealSpace => (z i : ℂ)) hv
    simpa [Matrix.toLpLin_apply,Matrix.mulVec,dotProduct] using hh
  ext i
  change (NormedSpace.exp (QDM.LocalCompilation.physicalLift A) *ᵥ
      (embedding *ᵥ (fun i => (x i : ℂ)))) i = (embedding *ᵥ (fun i => (v i : ℂ))) i
  rw [Matrix.mulVec_mulVec,QDM.LocalCompilation.physicalLift_exponential A hA,
    ← Matrix.mulVec_mulVec,hcomplex]

end QDM.Theorem1.SpinorGreatCircle


==> anc/lean/QDM/Theorem1/StabilizerAlignment.lean <==
import QDM.Theorem1.GaussianGroup

/-! Physical ray stabilizers and the exact quotient-error identity.
The stabilizer is constructed from the preparations and the small aligning
rotation; its quartic invariance is proved, not assumed. -/

noncomputable section
namespace QDM.Theorem1.StabilizerAlignment
open Matrix QDM.JordanWigner QDM.QuarticCovariance QDM.GaussianRange QDM.TensorParents
open scoped InnerProductSpace

theorem projector_conjugate {ι : Type} [Fintype ι] [DecidableEq ι]
    (U : Matrix ι ι ℂ) (psi : EuclideanSpace ℂ ι) :
    U*projectorMatrix psi*U.conjTranspose=projectorMatrix (U.toEuclideanLin psi) := by
  ext i j
  simp only [projectorMatrix,InnerProductSpace.symm_toEuclideanLin_rankOne,
    Matrix.mul_apply,Matrix.vecMulVec_apply,Pi.star_apply,Matrix.conjTranspose_apply,
    Matrix.toLpLin_apply,Matrix.mulVec,dotProduct,star_sum,star_mul,
    Finset.sum_mul,Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro a _
  apply Finset.sum_congr rfl
  intro b _
  ring

/-- A Gaussian action fixing a ray fixes its full physical quartic tensor. -/
theorem ray_stabilizer {B : ℕ} (w : Witness B)
    (psi : EuclideanSpace ℂ (Occupation (4*B))) (a : ℂ) (ha : ‖a‖=1)
    (hpsi : w.unitary.toEuclideanLin psi=a • psi) :
    PairFlattening.transform w.rotation (tensor (projectorMatrix psi))=
      tensor (projectorMatrix psi) := by
  have hp : projectorMatrix (a • psi)=projectorMatrix psi := by
    have haa : a*star a=1 := by simpa [ha] using Complex.mul_conj' a
    ext i j
    simp only [projectorMatrix,InnerProductSpace.symm_toEuclideanLin_rankOne,
      Matrix.vecMulVec_apply,Pi.star_apply,PiLp.smul_apply,smul_eq_mul,star_mul]
    calc
      _ = (a*star a)*(psi i*star (psi j)) := by ring
      _ = _ := by rw [haa,one_mul]
  rw [← tensor_covariance w.unitary (projectorMatrix psi) w.unitary_mul_adjoint
    w.rotation w.action,projector_conjugate,hpsi,hp]

/-- Right orthogonal multiplication preserves the exact Frobenius energy. -/
theorem frobenius_right {ι : Type*} [Fintype ι] [DecidableEq ι]
    (M R : Matrix ι ι ℝ) (hR : R*R.transpose=1) :
    (∑ i : ι, ∑ j : ι, ((M*R) i j)^2)=∑ i : ι, ∑ j : ι, (M i j)^2 := by
  apply Finset.sum_congr rfl
  intro i _
  let v : EuclideanSpace ℝ ι := WithLp.toLp 2 (M i)
  have hh := (QDM.BlockSpectrum.modeIsometry R.transpose
    (by simpa only [Matrix.transpose_transpose] using hR)
    (by simpa only [Matrix.transpose_transpose] using mul_eq_one_comm.mp hR)).norm_map v
  change ‖R.transpose.toEuclideanLin v‖=‖v‖ at hh
  have hs := congrArg (fun t : ℝ => t^2) hh
  simpa only [EuclideanSpace.real_norm_sq_eq,Matrix.toLpLin_apply,Matrix.mulVec,
    dotProduct,Matrix.transpose_apply,Matrix.mul_apply,mul_comm,v] using hs

/-- The right-stabilizer quotient pays precisely the small aligning rotation,
not the potentially large rotations of either preparation. -/
theorem quotient_energy {ι : Type*} [Fintype ι] [DecidableEq ι]
    (O C D : Matrix ι ι ℝ) (hO : O*O.transpose=1) (hD : D*D.transpose=1) :
    (∑ i : ι, ∑ j : ι, (D i j-(O*(O.transpose*C.transpose*D)) i j)^2)=
      ∑ i : ι, ∑ j : ι, (C i j-(1 : Matrix ι ι ℝ) i j)^2 := by
  have he : D-O*(O.transpose*C.transpose*D)=(1-C.transpose)*D := by
    rw [← Matrix.mul_assoc O,← Matrix.mul_assoc O O.transpose,hO,Matrix.one_mul,
      Matrix.sub_mul,Matrix.one_mul]
  change (∑ i : ι, ∑ j : ι, ((D-O*(O.transpose*C.transpose*D)) i j)^2)=_
  rw [he,frobenius_right _ _ hD,Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro j _
  simp only [Matrix.sub_apply,Matrix.transpose_apply,Matrix.one_apply]
  by_cases hij : i=j
  · subst j; simp only [ite_true]; ring
  · simp [hij,Ne.symm hij]

/-- The actual relative Gaussian preparation is a quartic stabilizer, and its
mode quotient error is exactly the alignment chord. -/
theorem relative_stabilizer {B : ℕ} (O C D : Witness B)
    (psi : EuclideanSpace ℂ (Occupation (4*B))) (a : ℂ) (ha : ‖a‖=1)
    (hpsi : D.unitary.toEuclideanLin psi=
      a • C.unitary.toEuclideanLin (O.unitary.toEuclideanLin psi)) :
    ∃ h : Witness B,
      PairFlattening.transform h.rotation (tensor (projectorMatrix psi))=
        tensor (projectorMatrix psi) ∧
      (∑ i, ∑ j, (D.rotation i j-(O.rotation*h.rotation) i j)^2)=
        ∑ i, ∑ j, (C.rotation i j-(1 : Matrix (Fin (2*(4*B))) (Fin (2*(4*B))) ℝ) i j)^2 := by
  let h := GaussianGroup.compose (GaussianGroup.inverse O)
    (GaussianGroup.compose (GaussianGroup.inverse C) D)
  have hc : C.unitary.conjTranspose*C.unitary=1 := mul_eq_one_comm.mp C.unitary_mul_adjoint
  have ho : O.unitary.conjTranspose*O.unitary=1 := mul_eq_one_comm.mp O.unitary_mul_adjoint
  have hc' (z : EuclideanSpace ℂ (Occupation (4*B))) :
      C.unitary.conjTranspose.toEuclideanLin (C.unitary.toEuclideanLin z)=z := by
    rw [← LinearMap.comp_apply,← Matrix.toLpLin_mul 2 2 2,hc,Matrix.toLpLin_one,LinearMap.id_apply]
  have ho' (z : EuclideanSpace ℂ (Occupation (4*B))) :
      O.unitary.conjTranspose.toEuclideanLin (O.unitary.toEuclideanLin z)=z := by
    rw [← LinearMap.comp_apply,← Matrix.toLpLin_mul 2 2 2,ho,Matrix.toLpLin_one,LinearMap.id_apply]
  have hray : h.unitary.toEuclideanLin psi=a • psi := by
    change (O.unitary.conjTranspose*(C.unitary.conjTranspose*D.unitary)).toEuclideanLin psi=_
    rw [Matrix.toLpLin_mul 2 2 2,LinearMap.comp_apply,Matrix.toLpLin_mul 2 2 2,
      LinearMap.comp_apply,hpsi,map_smul,map_smul]
    rw [hc',ho']
  refine ⟨h,ray_stabilizer h psi a ha hray,?_⟩
  change (∑ i, ∑ j, (D.rotation i j-
    (O.rotation*(O.rotation.transpose*(C.rotation.transpose*D.rotation))) i j)^2)=_
  rw [← Matrix.mul_assoc O.rotation.transpose]
  exact quotient_energy O.rotation C.rotation D.rotation O.orthogonal D.orthogonal

end QDM.Theorem1.StabilizerAlignment


==> anc/lean/QDM/Theorem1/TensorPolynomial.lean <==
import QDM.AppendixC.TensorTransport

/-! Exact second-order tensor expansion and dimension-free remainder bounds.
These are applied to the physical alternating tensor via the existing
full-coordinate isometry, rather than a coordinatewise supremum norm. -/
noncomputable section
namespace QDM.Theorem1.TensorPolynomial
open QDM.TensorTransport
variable {ι κ : Type*} [Fintype ι] [Fintype κ]

omit [Fintype ι] [Fintype κ] in
private theorem product_add (A C : E ι →ₗ[ℝ] E ι) (B D : E κ →ₗ[ℝ] E κ) :
    product (A+C) B=product A B+product C B ∧
    product A (B+D)=product A B+product A D := by
  constructor
  · ext x p
    rfl
  · ext x p
    have hh : right (B+D) x=right B x+right D x := by ext q; rfl
    change left A (right (B+D) x) p=(left A (right B x)+left A (right D x)) p
    rw [hh,map_add]

omit [Fintype ι] [Fintype κ] in
private theorem product_one :
    product (1 : E ι →ₗ[ℝ] E ι) (1 : E κ →ₗ[ℝ] E κ)=1 := by
  ext x p
  rfl

/-- Tensor product norms multiply, with arbitrary nonnegative norm bounds. -/
theorem product_bound (A : E ι →ₗ[ℝ] E ι) (B : E κ →ₗ[ℝ] E κ)
    {a b : ℝ} (ha : 0≤a) (hb : 0≤b)
    (hA : ∀x, ‖A x‖≤a*‖x‖) (hB : ∀x, ‖B x‖≤b*‖x‖)
    (x : E (ι×κ)) : ‖product A B x‖≤(a*b)*‖x‖ := by
  have h := factor_bound A B ha hb hA hB
  calc
    _ ≤ a*‖right B x‖ := (h _).1
    _ ≤ a*(b*‖x‖) := mul_le_mul_of_nonneg_left (h x).2 ha
    _ = _ := by ring

/-- The two-factor telescoping estimate retains both unperturbed factor norms. -/
theorem product_difference (A C : E ι →ₗ[ℝ] E ι) (B D : E κ →ₗ[ℝ] E κ)
    {a b e d : ℝ} (ha : 0≤a) (hb : 0≤b) (he : 0≤e) (hd : 0≤d)
    (hC : ∀x, ‖C x‖≤a*‖x‖) (hB : ∀x, ‖B x‖≤b*‖x‖)
    (hAC : ∀x, ‖(A-C) x‖≤e*‖x‖) (hBD : ∀x, ‖(B-D) x‖≤d*‖x‖)
    (x : E (ι×κ)) : ‖product A B x-product C D x‖≤(e*b+a*d)*‖x‖ := by
  have hh : product A B x-product C D x=product (A-C) B x+product C (B-D) x := by
    have h1 := (product_add (A-C) C B D).1
    have h2 := (product_add C A (B-D) D).2
    simp only [sub_add_cancel] at h1 h2
    have h1' := congrArg (fun T : E (ι×κ) →ₗ[ℝ] E (ι×κ) => T x) h1
    have h2' := congrArg (fun T : E (ι×κ) →ₗ[ℝ] E (ι×κ) => T x) h2
    simp only [LinearMap.add_apply] at h1' h2'
    rw [h1',h2']; abel
  rw [hh]
  calc
    _ ≤ ‖product (A-C) B x‖+‖product C (B-D) x‖ := norm_add_le _ _
    _ ≤ (e*b)*‖x‖+(a*d)*‖x‖ := add_le_add
      (product_bound _ _ he hb hAC hB x) (product_bound _ _ ha hd hC hBD x)
    _ = _ := by ring

def triple (A : E ι →ₗ[ℝ] E ι) := product (product A A) A

/-- The cubic norm and Lipschitz constants used by the cofactor map. -/
theorem triple_bounds (A B : E ι →ₗ[ℝ] E ι) {a e : ℝ} (ha : 0≤a) (he : 0≤e)
    (hA : ∀x, ‖A x‖≤a*‖x‖) (hB : ∀x, ‖B x‖≤a*‖x‖)
    (hAB : ∀x, ‖(A-B) x‖≤e*‖x‖) (x : E ((ι×ι)×ι)) :
    ‖triple A x‖≤a^3*‖x‖ ∧ ‖triple A x-triple B x‖≤3*a^2*e*‖x‖ := by
  have hp := product_bound A A ha ha hA hA
  have hq := product_bound B B ha ha hB hB
  have hd (v : E (ι×ι)) : ‖(product A A-product B B) v‖≤(2*a*e)*‖v‖ := by
    have hh := product_difference A B A B ha ha he he hB hA hAB hAB v
    change ‖product A A v-product B B v‖≤_
    convert hh using 1; ring
  constructor
  · have hh := product_bound (product A A) A (mul_nonneg ha ha) ha hp hA x
    change ‖product (product A A) A x‖≤_
    convert hh using 1; ring
  · have hh := product_difference (product A A) (product B B) A B
      (mul_nonneg ha ha) ha (mul_nonneg (mul_nonneg (by norm_num) ha) he) he hq hA hd hAB x
    change ‖product (product A A) A x-product (product B B) B x‖≤_
    convert hh using 1; ring

def pairLinear (D : E ι →ₗ[ℝ] E ι) := product D (1 : E ι →ₗ[ℝ] E ι)+product (1 : E ι →ₗ[ℝ] E ι) D

def fourLinear (D : E ι →ₗ[ℝ] E ι) :=
  product (pairLinear D) (1 : E (ι×ι) →ₗ[ℝ] E (ι×ι))+
  product (1 : E (ι×ι) →ₗ[ℝ] E (ι×ι)) (pairLinear D)

omit [Fintype ι] in
/-- The exact six grouped remainder terms: six quadratic, four cubic and
one quartic slot products. No differentiability or smallness assumption. -/
theorem four_expansion (D : E ι →ₗ[ℝ] E ι) :
    four (1+D)-1-fourLinear D =
      product (product D D) 1+product 1 (product D D)+
      product (pairLinear D) (pairLinear D)+
      product (pairLinear D) (product D D)+
      product (product D D) (pairLinear D)+product (product D D) (product D D) := by
  have hp : product (1+D) (1+D)=1+pairLinear D+product D D := by
    rw [(product_add 1 D (1+D) D).1,(product_add 1 D 1 D).2,(product_add D D 1 D).2,product_one]
    unfold pairLinear
    abel
  simp only [four,hp,fourLinear]
  have hl (A C B : E (ι×ι) →ₗ[ℝ] E (ι×ι)) := (product_add A C B B).1
  have hr (A B D : E (ι×ι) →ₗ[ℝ] E (ι×ι)) := (product_add A A B D).2
  simp only [hl,hr,product_one]
  abel

/-- The dimension-free quartic remainder underlying partial-frame correction. -/
theorem four_remainder (D : E ι →ₗ[ℝ] E ι) {e : ℝ} (he : 0≤e)
    (hD : ∀v, ‖D v‖≤e*‖v‖) (x : E ((ι×ι)×(ι×ι))) :
    ‖four (1+D) x-x-fourLinear D x‖≤(6*e^2+4*e^3+e^4)*‖x‖ := by
  have hI (v : E ι) : ‖(1 : E ι →ₗ[ℝ] E ι) v‖≤1*‖v‖ := by simp
  have hP (v : E (ι×ι)) : ‖pairLinear D v‖≤(2*e)*‖v‖ := by
    calc
      _ ≤ ‖product D 1 v‖+‖product 1 D v‖ := norm_add_le _ _
      _ ≤ (e*1)*‖v‖+(1*e)*‖v‖ := add_le_add
        (product_bound _ _ he (by norm_num) hD hI v)
        (product_bound _ _ (by norm_num) he hI hD v)
      _ = _ := by ring
  have hQ := product_bound D D he he hD hD
  have hJ (v : E (ι×ι)) : ‖(1 : E (ι×ι) →ₗ[ℝ] E (ι×ι)) v‖≤1*‖v‖ := by simp
  have hQ0 := mul_nonneg he he
  have hP0 := mul_nonneg (show (0:ℝ)≤2 by norm_num) he
  have hh := congrArg (fun T : E ((ι×ι)×(ι×ι)) →ₗ[ℝ] E ((ι×ι)×(ι×ι)) => T x) (four_expansion D)
  simp only [LinearMap.sub_apply,LinearMap.add_apply,Module.End.one_apply] at hh
  rw [hh]
  calc
    _ ≤ ‖product (product D D) 1 x‖+‖product 1 (product D D) x‖+
        ‖product (pairLinear D) (pairLinear D) x‖+‖product (pairLinear D) (product D D) x‖+
        ‖product (product D D) (pairLinear D) x‖+‖product (product D D) (product D D) x‖ := by
      exact norm_add₃_le.trans (by gcongr; exact norm_add₄_le)
    _ ≤ ((e*e)*1)*‖x‖+(1*(e*e))*‖x‖+((2*e)*(2*e))*‖x‖+
        ((2*e)*(e*e))*‖x‖+((e*e)*(2*e))*‖x‖+((e*e)*(e*e))*‖x‖ := by
      gcongr
      · exact product_bound _ _ hQ0 (by norm_num) hQ hJ x
      · exact product_bound _ _ (by norm_num) hQ0 hJ hQ x
      · exact product_bound _ _ hP0 hP0 hP hP x
      · exact product_bound _ _ hP0 hQ0 hP hQ x
      · exact product_bound _ _ hQ0 hP0 hQ hP x
      · exact product_bound _ _ hQ0 hQ0 hQ hQ x
    _ = _ := by ring

end QDM.Theorem1.TensorPolynomial


==> anc/lean/QDM/Theorem1/WordSymmetry.lean <==
import QDM.AppendixC.RealSpinor

/-! Sparse Clifford word identities used by the local reflection lift.
No dense finite matrix products are evaluated by proof reduction. -/
noncomputable section
namespace QDM.Theorem1.WordSymmetry
open Matrix QDM.JordanWigner
open scoped Kronecker

def sign {n : ℕ} (k : Fin n × Bool) (L : List (Fin n × Bool)) : ℤ :=
  (L.map (fun p => if k=p then (1 : ℤ) else -1)).prod

theorem gamma_word {n : ℕ} (k : Fin n × Bool) (L : List (Fin n × Bool)) :
    gamma n k*word L=sign k L • (word L*gamma n k) := by
  have hc (p : Fin n × Bool) : gamma n k*gamma n p=
      (if k=p then (1 : ℤ) else -1) • (gamma n p*gamma n k) := by
    by_cases h : k=p
    · subst p; simp
    · simpa only [h,ite_false,neg_one_zsmul] using
        majorana_anticommute n k.1 p.1 k.2 p.2 h
  induction L with
  | nil => simp [word,sign]
  | cons p L ih =>
    have hw : word (p::L)=gamma n p*word L := by simp [word]
    rw [hw,← mul_assoc,hc,smul_mul_assoc,mul_assoc,ih,mul_smul_comm,smul_smul]
    simp only [sign,List.map_cons,List.prod_cons,mul_assoc]

theorem real_majorana (n : ℕ) (j : Fin n) (b : Bool) :
    (majorana n j b).map star=if b then -majorana n j b else majorana n j b := by
  induction n with
  | zero => exact Fin.elim0 j
  | succ n ih =>
    refine Fin.cases ?_ (fun k => ?_) j
    · ext ⟨a,s⟩ ⟨c,t⟩
      by_cases hst : s=t <;> cases b <;> fin_cases a <;> fin_cases c <;>
        simp [majorana,pauli,Matrix.kroneckerMap_apply,Matrix.map_apply,hst]
    · have hh := ih k
      ext ⟨a,s⟩ ⟨c,t⟩
      have he := congrArg (fun M : Operator n => M s t) hh
      simp only [Matrix.map_apply] at he
      cases b <;> fin_cases a <;> fin_cases c <;>
        simp_all [majorana,parity,Matrix.kroneckerMap_apply,Matrix.map_apply]

end QDM.Theorem1.WordSymmetry


==> anc/lean/QDM/Theorem2/ActualCandidateCoverage.lean <==
import QDM.Theorem2.ShiftedBlockSpectrum
import QDM.Theorem2.TopEightProjector
import QDM.Theorem2.ModeOperatorTransport

/-! A favorable coefficient event yields an actual accepted top-eight
candidate of the measured pencil, with the manuscript's numerical margins.
The unknown block frame enters only the certificate, never the selection. -/
noncomputable section
set_option maxHeartbeats 2400000
set_option backward.isDefEq.respectTransparency false
namespace QDM.Theorem2.ActualCandidateCoverage
open QDM ReferenceCommutant SpectralRecovery
open scoped InnerProductSpace

abbrev Modes (B : ℕ) := CandidateProjector.Modes (Fin B)

def mode {B : ℕ} : Space (Fin B) →ₗ[ℝ] (Modes B →L[ℝ] Modes B) where
  toFun := PhysicalDraw.modeOperator
  map_add' S T := by
    apply ContinuousLinearMap.ext
    intro v
    have he : matrix (S+T)=matrix S+matrix T := rfl
    change (matrix (S+T)).toEuclideanLin v=_
    rw [he,map_add]
    rfl
  map_smul' c S := by
    apply ContinuousLinearMap.ext
    intro v
    have he : matrix (c • S)=c • matrix S := rfl
    change (matrix (c • S)).toEuclideanLin v=_
    rw [he,map_smul]
    rfl

def candidate {B : ℕ} (Z : Space (Fin B)) : Space (Fin B) :=
  CandidateProjector.selected
    ((PhysicalDraw.modeOperator_symmetric Z).eigenvectorBasis rfl)
    {i : Fin (Module.finrank ℝ (Modes B)) | i.val<8}

def bankRadius : ℝ := 3/12500000

/-- A symmetric idempotent with the exact kernel as range is the intrinsic
zero-eigenspace projector. This identifies the physical block certificate. -/
theorem kernel_projection {E : Type*} [NormedAddCommGroup E]
    [InnerProductSpace ℝ E] [FiniteDimensional ℝ E]
    (H P : E →L[ℝ] E) (hH : H.toLinearMap.IsSymmetric)
    (hP : P.toLinearMap.IsSymmetric) (hPP : ∀ v, P (P v)=P v)
    (hr : H.toLinearMap.ker=P.toLinearMap.range) :
    1-spectralCut H.toLinearMap hH 0=P.toLinearMap := by
  have hs : IsIdempotentElem (spectralCut H.toLinearMap hH 0) := by
    apply LinearMap.ext
    intro v
    exact projector_idempotent _ _ v
  have hsource : (1-spectralCut H.toLinearMap hH 0).IsSymmetricProjection :=
    ⟨hs.one_sub,LinearMap.IsSymmetric.id.sub (diagonalMap_symmetric _ _)⟩
  have htarget : P.toLinearMap.IsSymmetricProjection := by
    refine ⟨?_,hP⟩
    apply LinearMap.ext
    intro v
    exact hPP v
  exact hsource.ext htarget ((BlockCoordinates.zero_cut_range H.toLinearMap hH).trans hr)

/-- The favorable event produces the data-only top-eight candidate and
passes both tests with slack. The coefficient representation is the actual
pencil representation supplied by the Gaussian-law construction. -/
theorem accepted_candidate {B : ℕ} (hB : 2 ≤ B)
    (w : GaussianRange.Witness B)
    (yA yP : QuarticNorm.Quartet (2*(4*B)) → ℝ)
    (g : Space (Fin B)) (μ : EuclideanSpace ℝ (Fin B)) (b : Fin B)
    {u h : ℝ} (hu : 0 ≤ u) (hus : u ≤ bankRadius) (hh : 1 ≤ h)
    (hgood : CommutantRecovery.good w u yA yP)
    (hp : LowSpace.measuredLow (FrameError.measuredRefresh yA yP).toContinuousLinearMap g =
      LowSpace.measuredLow (FrameError.measuredRefresh yA yP).toContinuousLinearMap
        (BlockCoordinates.physicalCoordinates w μ))
    (hgap : ∀ c, c ≠ b → (7/32 : ℝ)*h ≤ μ b-μ c ∧ μ b-μ c ≤ 5*h) :
    let Q := LowSpace.measuredLow (FrameError.measuredRefresh yA yP).toContinuousLinearMap
    let Z := Q g
    let V := candidate Z
    let P := MeasuredCommutant.physicalFrame w (CandidateGeometry.block b)
    ‖mode V-mode P‖ ≤ 4000*u ∧ ‖V-P‖ ≤ 16000*u ∧
    (∀ i j : Fin (Module.finrank ℝ (Modes B)), i.val=7 → j.val=8 →
      (1/16 : ℝ) ≤ (PhysicalDraw.modeOperator_symmetric Z).eigenvalues rfl i-
        (PhysicalDraw.modeOperator_symmetric Z).eigenvalues rfl j) ∧
    ‖V-Q V‖/Real.sqrt 8 ≤ 5658*u ∧
    ‖V-Q V‖/Real.sqrt 8 ≤ 5863*bankRadius := by
  classical
  let Q := LowSpace.measuredLow (FrameError.measuredRefresh yA yP).toContinuousLinearMap
  let Z := Q g
  let V := candidate Z
  let P := MeasuredCommutant.physicalFrame w (CandidateGeometry.block b)
  let N := PencilShift.shifted w μ b
  let H := mode N
  let K := mode (Q N)
  let Δ : ℝ := (7/32 : ℝ)*h
  let τ : ℝ := 655*u*h
  have hh0 : 0 < h := by linarith
  have hΔ : 0 < Δ := by dsimp [Δ]; positivity
  have hτ : 0 ≤ τ := by dsimp [τ]; positivity
  have hsmall : 4*τ < Δ := by
    have hc : 4*655*u < (7/32 : ℝ) := by dsimp [bankRadius] at hus; linarith
    have hm := mul_lt_mul_of_pos_right hc hh0
    dsimp [τ,Δ]
    nlinarith
  obtain ⟨hH,hHnorm,hHspec⟩ := ShiftedBlockSpectrum.spectral_bounds w μ b hΔ
    (show 0 ≤ 5*h by positivity) hgap
  change H.toLinearMap.IsSymmetric at hH
  change ‖H‖ ≤ 5*h at hHnorm
  have hpos (i) : 0 ≤ hH.eigenvalues rfl i := by
    rcases hHspec i with hi | hi
    · rw [hi]
    · exact hΔ.le.trans hi.1
  have hHg (i) (hi : hH.eigenvalues rfl i ≠ 0) : Δ ≤ hH.eigenvalues rfl i :=
    ((hHspec i).resolve_left hi).1
  have hk := ShiftedBlockSpectrum.kernel_certificate w μ b hΔ (fun c hc => (hgap c hc).1)
  change H.toLinearMap.ker=(mode P).toLinearMap.range ∧
    Module.finrank ℝ H.toLinearMap.ker=8 ∧
    (mode P).toLinearMap.IsSymmetric ∧ (∀ v, mode P (mode P v)=mode P v) at hk
  have hkernel : 1-spectralCut H.toLinearMap hH 0=(mode P).toLinearMap :=
    kernel_projection H (mode P) hH hk.2.2.1 hk.2.2.2 hk.1
  have herr : ‖K-H‖ ≤ τ := by
    have he := PencilShift.perturbation w yA yP hgood μ b
    rw [ModeOperatorTransport.spectral_norm,ModeOperatorTransport.spectral_norm] at he
    change ‖mode (Q N-N)‖ ≤ 131*u*‖H‖ at he
    rw [map_sub] at he
    calc
      ‖K-H‖ ≤ 131*u*‖H‖ := he
      _ ≤ 131*u*(5*h) := mul_le_mul_of_nonneg_left hHnorm (by positivity)
      _ = τ := by dsimp [τ]; ring
  have hK : K.toLinearMap.IsSymmetric := PhysicalDraw.modeOperator_symmetric (Q N)
  have hZ : (mode Z).toLinearMap.IsSymmetric := PhysicalDraw.modeOperator_symmetric Z
  have hroot : 0 < Real.sqrt 8 := Real.sqrt_pos.mpr (by norm_num)
  have hshift : K=μ b • ContinuousLinearMap.id ℝ (Modes B)-Real.sqrt 8 • mode Z := by
    have he := congrArg mode (PencilShift.cancellation w yA yP g μ b hp)
    rw [map_sub,map_smul,map_smul] at he
    have hI : mode (LowSpace.identity B)=ContinuousLinearMap.id ℝ (Modes B) := by
      apply ContinuousLinearMap.ext
      intro v
      have hm : matrix (LowSpace.identity B)=(1 : Matrix (Fin B × Fin 8) (Fin B × Fin 8) ℝ) := by
        ext ⟨c,i⟩ ⟨d,j⟩
        by_cases hcd : c=d
        · subst d
          simp [LowSpace.identity,matrix,scalarBlocks,Matrix.one_apply]
        · simp [LowSpace.identity,matrix,scalarBlocks,Matrix.one_apply,hcd]
      change (matrix (LowSpace.identity B)).toEuclideanLin v=v
      rw [hm,Matrix.toLpLin_one]
      rfl
    rw [hI] at he
    exact he.symm
  have hdim : 9 ≤ Module.finrank ℝ (Modes B) := by
    simp only [Modes,CandidateProjector.Modes,finrank_euclideanSpace,
      Fintype.card_prod,Fintype.card_fin]
    omega
  have ht := TopEightProjector.top_eight_cutoff H K (mode Z) hH hK hZ hroot hshift
    hτ hsmall herr hpos hHg hk.2.1 hdim
  let s : Finset (Fin (Module.finrank ℝ (Modes B))) := {i | i.val<8}
  have hV : (mode V).toLinearMap=projector (hZ.eigenvectorBasis rfl) s :=
    CandidateProjector.selected_operator _ _
  have hcut : spectralBelow K.toLinearMap hK (Δ/2)=(mode V).toLinearMap :=
    ht.1.trans hV.symm
  have hc := PencilSpectralCoverage.sharp_low_subspace H K hH hK hτ hsmall herr hpos hHg
  have hr : τ/(Δ-τ) ≤ 4000*u := by
    apply (div_le_iff₀ (show 0 < Δ-τ by linarith)).2
    have hb : (655 : ℝ) ≤ 4000*((7/32 : ℝ)-655*u) := by
      dsimp [bankRadius] at hus
      linarith
    change 655*u*h ≤ 4000*u*((7/32 : ℝ)*h-655*u*h)
    calc
      655*u*h=655*(u*h) := by ring
      _ ≤ (4000*((7/32 : ℝ)-655*u))*(u*h) :=
        mul_le_mul_of_nonneg_right hb (by positivity)
      _ = _ := by ring
  have hop : ‖mode V-mode P‖ ≤ 4000*u := by
    have he := hc.2
    rw [hcut,hkernel] at he
    exact he.trans hr
  have hhs := PencilSpectralCoverage.rank_eight_frobenius H K hH hK
    hτ hsmall herr hpos hHg hk.2.1
  rw [hcut,hkernel] at hhs
  have hehs : hsSq ((mode V-mode P).toLinearMap)=‖V-P‖^2 := by
    rw [← map_sub]
    change hsSq (matrix (V-P)).toEuclideanLin=‖V-P‖^2
    rw [MeasuredRange.matrix_hsSq,PhysicalCommutant.matrix_frob_norm]
  change hsSq ((mode V-mode P).toLinearMap) ≤ _ at hhs
  rw [hehs] at hhs
  have hF : ‖V-P‖ ≤ 16000*u := by
    have ha : 0 ≤ τ/(Δ-τ) := div_nonneg hτ (by linarith)
    nlinarith [norm_nonneg (V-P)]
  have hnum : (3/16 : ℝ) ≤ Δ-2*τ := by
    have hb : (3/16 : ℝ) ≤ 7/32-1310*u := by dsimp [bankRadius] at hus; linarith
    calc
      (3/16 : ℝ) ≤ (3/16 : ℝ)*h := by nlinarith
      _ ≤ (7/32-1310*u)*h := mul_le_mul_of_nonneg_right hb hh0.le
      _ = Δ-2*τ := by dsimp [Δ,τ]; ring
  have hrootsq : (Real.sqrt 8)^2=8 := Real.sq_sqrt (by norm_num)
  have hroot3 : Real.sqrt 8 ≤ 3 := by nlinarith
  have hgapout : (1/16 : ℝ) ≤ (Δ-2*τ)/Real.sqrt 8 :=
    (le_div_iff₀ hroot).2 (by nlinarith)
  have hs : s.card=8 := by
    rw [← OrderedSpectrum.projector_rank (hZ.eigenvectorBasis rfl) s,← ht.1]
    exact hc.1.trans hk.2.1
  have hvp := CandidateProjector.selected_properties (hZ.eigenvectorBasis rfl) s hs
  change matrix V*matrix V=matrix V ∧ Matrix.trace (matrix V)=8 at hvp
  have hVnorm : ‖V‖=Real.sqrt 8 := by
    have he := (CandidateGeometry.projector_statistics V hvp.1 hvp.2).2.2
    nlinarith [norm_nonneg V]
  let P₀ := LowSpaceError.exactLow w
  have hfix : P₀ P=P := by
    rw [KernelTrace.physical_projection]
    change MeasuredCommutant.physicalFrame w
      (scalarBlocks (CandidateGeometry.weight
        ((MeasuredCommutant.physicalFrame w).symm
          (MeasuredCommutant.physicalFrame w (CandidateGeometry.block b)))))=P
    rw [LinearIsometryEquiv.symm_apply_apply]
    change MeasuredCommutant.physicalFrame w
      (scalarBlocks (CandidateGeometry.weight (CandidateGeometry.block b)))=
        MeasuredCommutant.physicalFrame w (CandidateGeometry.block b)
    congr 1
    congr 1
    funext c
    by_cases hcb : c=b
    · simp [CandidateGeometry.weight,CandidateGeometry.block,scalarBlocks,Matrix.one_apply,hcb]
    · simp [CandidateGeometry.weight,CandidateGeometry.block,scalarBlocks,Matrix.one_apply,hcb]
  have hcontract (S : Space (Fin B)) : ‖S-P₀ S‖ ≤ ‖S‖ := by
    change ‖S-(S-spectralCut
      (ReferenceCommutant.transported (MeasuredCommutant.physicalFrame w)).toLinearMap
      (ReferenceCommutant.transported_symmetric (MeasuredCommutant.physicalFrame w)) 0 S)‖ ≤ ‖S‖
    rw [sub_sub_cancel]
    exact (projector_contracts _ _ S).1
  have hres : ‖V-P₀ V‖ ≤ 16000*u := by
    have he : V-P₀ V=(V-P)-P₀ (V-P) := by rw [map_sub,hfix]; abel
    rw [he]
    exact (hcontract (V-P)).trans hF
  have herror : ‖(Q-P₀) V‖ ≤ (9/10 : ℝ)*u*Real.sqrt 8 := by
    have he := (Q-P₀).toContinuousLinearMap.le_opNorm V
    have hb := hgood.1.2.2.1
    exact (he.trans (mul_le_mul_of_nonneg_right hb (norm_nonneg V))).trans_eq
      (by rw [hVnorm])
  have htotal : ‖V-Q V‖ ≤ 16000*u+(9/10 : ℝ)*u*Real.sqrt 8 := by
    calc
      ‖V-Q V‖ = ‖(V-P₀ V)-(Q-P₀) V‖ := by
        congr 1
        change V-Q V=(V-P₀ V)-(Q V-P₀ V)
        abel
      _ ≤ ‖V-P₀ V‖+‖(Q-P₀) V‖ := norm_sub_le _ _
      _ ≤ _ := add_le_add hres herror
  have hrootlow : (7071/2500 : ℝ) ≤ Real.sqrt 8 := by nlinarith
  have hcoef : (16000 : ℝ) ≤ (56571/10 : ℝ)*Real.sqrt 8 := by nlinarith
  have hfilter : ‖V-Q V‖/Real.sqrt 8 ≤ 5658*u := by
    apply (div_le_iff₀ hroot).2
    have hm := mul_le_mul_of_nonneg_right hcoef hu
    nlinarith
  change ‖mode V-mode P‖ ≤ 4000*u ∧ ‖V-P‖ ≤ 16000*u ∧ _
  refine ⟨hop,hF,?_,hfilter,?_⟩
  · intro i j hi hj
    have he7 : i=⟨7,by omega⟩ := Fin.ext hi
    have he8 : j=⟨8,by omega⟩ := Fin.ext hj
    rw [he7,he8]
    exact hgapout.trans ht.2
  · exact hfilter.trans (by dsimp [bankRadius] at hus ⊢; linarith)

end QDM.Theorem2.ActualCandidateCoverage


==> anc/lean/QDM/Theorem2/AdaptiveTranscript.lean <==
import QDM.Theorem2.SignInformation

/-!
# Adaptive fixed-quartic transcript information

A transcript records both the selected quartet and its sign. The common
policy may depend on the entire earlier transcript and may assign zero
probability to choices. Its randomness is included in the finite kernel.
The distribution and its normalization are constructed recursively.

The final information bound does not assume a transcript KL estimate.
Physical hard-family separation and testing reductions are later obligations.
-/

noncomputable section
namespace QDM.Theorem2

def History (α : Type*) : ℕ → Type _
  | 0 => PUnit
  | t + 1 => History α t × α

instance historyFintype {α : Type*} [Fintype α] (t : ℕ) : Fintype (History α t) := by
  induction t with
  | zero => exact inferInstanceAs (Fintype PUnit)
  | succ t ih =>
    letI := ih
    exact inferInstanceAs (Fintype (History α t × α))

def transcriptWeight {α : Type*} (k : (t : ℕ) → History α t → α → ℝ) :
    (t : ℕ) → History α t → ℝ
  | 0, _ => 1
  | t + 1, h => transcriptWeight k t h.1 * k t h.1 h.2

theorem transcript_nonneg {α : Type*}
    (k : (t : ℕ) → History α t → α → ℝ)
    (hk : ∀ t h a, 0 ≤ k t h a) (t : ℕ) (h : History α t) :
    0 ≤ transcriptWeight k t h := by
  induction t with
  | zero => exact zero_le_one
  | succ t ih => exact mul_nonneg (ih h.1) (hk t h.1 h.2)

theorem transcript_sum {α : Type*} [Fintype α]
    (k : (t : ℕ) → History α t → α → ℝ)
    (hk : ∀ t h, ∑ a, k t h a = 1) (t : ℕ) :
    ∑ h, transcriptWeight k t h = 1 := by
  induction t with
  | zero =>
    have hc : Fintype.card (History α 0) = 1 := by
      change Fintype.card PUnit = 1
      exact Fintype.card_unique
    change (∑ _ : History α 0, (1 : ℝ)) = 1
    rw [Finset.sum_const, Finset.card_univ, hc, one_nsmul]
  | succ t ih =>
    change (∑ h : History α t × α, transcriptWeight k t h.1 * k t h.1 h.2) = 1
    simpa only [Fintype.sum_prod_type, ← Finset.mul_sum, hk, mul_one] using ih

theorem transcript_support {α : Type*}
    (k l : (t : ℕ) → History α t → α → ℝ)
    (hkl : ∀ t h a, k t h a = 0 ↔ l t h a = 0)
    (t : ℕ) (h : History α t) :
    transcriptWeight k t h = 0 ↔ transcriptWeight l t h = 0 := by
  induction t with
  | zero => rfl
  | succ t ih =>
    simp only [transcriptWeight, mul_eq_zero, ih h.1, hkl t h.1 h.2]

/-- Exact KL recursion for the full observable transcript. -/
theorem transcript_chain {α : Type*} [Fintype α]
    (k l : (t : ℕ) → History α t → α → ℝ)
    (hk : ∀ t h, ∑ a, k t h a = 1)
    (hkl : ∀ t h a, k t h a = 0 ↔ l t h a = 0) (t : ℕ) :
    finiteKL (transcriptWeight k (t + 1)) (transcriptWeight l (t + 1)) =
      finiteKL (transcriptWeight k t) (transcriptWeight l t) +
      ∑ h, transcriptWeight k t h * finiteKL (k t h) (l t h) := by
  exact finiteKL_chain (transcriptWeight k t) (transcriptWeight l t) (k t) (l t)
    (transcript_support k l hkl t) (hkl t) (hk t)

/-- Per-copy information accumulates linearly even when the next kernel
depends on all previous outcomes. -/
theorem transcript_information {α : Type*} [Fintype α]
    (k l : (t : ℕ) → History α t → α → ℝ)
    (hk0 : ∀ t h a, 0 ≤ k t h a)
    (hk1 : ∀ t h, ∑ a, k t h a = 1)
    (hkl : ∀ t h a, k t h a = 0 ↔ l t h a = 0)
    {c : ℝ} (hinfo : ∀ t h, finiteKL (k t h) (l t h) ≤ c) (t : ℕ) :
    finiteKL (transcriptWeight k t) (transcriptWeight l t) ≤ t * c := by
  induction t with
  | zero => simp [finiteKL, klTerm, transcriptWeight, History]
  | succ t ih =>
    rw [transcript_chain k l hk1 hkl t]
    have hsum : (∑ h, transcriptWeight k t h * finiteKL (k t h) (l t h)) ≤ c := by
      calc
        _ ≤ ∑ h, transcriptWeight k t h * c := Finset.sum_le_sum fun h _ =>
          mul_le_mul_of_nonneg_left (hinfo t h) (transcript_nonneg k hk0 t h)
        _ = c := by rw [← Finset.sum_mul, transcript_sum k hk1 t, one_mul]
    push_cast
    nlinarith

def signKernel {ι : Type*}
    (policy : (t : ℕ) → History (ι × Bool) t → ι → ℝ) (x : ι → ℝ)
    (t : ℕ) (h : History (ι × Bool) t) (z : ι × Bool) : ℝ :=
  policy t h z.1 * signWeight (x z.1) z.2

/-- Uniform weak quartic responses imply the manuscript's adaptive transcript
bound. The policy can randomize, vanish and depend on the complete history. -/
theorem adaptive_sign_information {ι : Type*} [Fintype ι]
    (policy : (t : ℕ) → History (ι × Bool) t → ι → ℝ)
    (hpolicy0 : ∀ t h i, 0 ≤ policy t h i)
    (hpolicy1 : ∀ t h, ∑ i, policy t h i = 1)
    (x y : ι → ℝ) (hx : ∀ i, |x i| < 1) (hy : ∀ i, |y i| ≤ 1 / 2)
    {c : ℝ} (hc : ∀ i, (4 / 3) * (x i - y i) ^ 2 ≤ c) (N : ℕ) :
    finiteKL (transcriptWeight (signKernel policy x) N)
      (transcriptWeight (signKernel policy y) N) ≤ N * c := by
  have hy' (i : ι) : |y i| < 1 := lt_of_le_of_lt (hy i) (by norm_num)
  apply transcript_information
  · intro t h z
    exact mul_nonneg (hpolicy0 t h z.1) (signWeight_pos (hx z.1) z.2).le
  · intro t h
    simp only [signKernel, Fintype.sum_prod_type, ← Finset.mul_sum, signWeight_sum,
      mul_one, hpolicy1]
  · intro t h z
    simp only [signKernel, mul_eq_zero, (signWeight_pos (hx z.1) z.2).ne',
      (signWeight_pos (hy' z.1) z.2).ne', or_false]
  · intro t h
    exact policy_sign_information (policy t h) x y (hpolicy0 t h) (hpolicy1 t h) hx hy hc

end QDM.Theorem2


==> anc/lean/QDM/Theorem2/BlockPinching.lean <==
import QDM.Theorem2.LowSpaceError

/-! Dimension-free spectral-matrix contractions for the physical eight-mode
blocks. The formulas apply to complex matrices, as required by the resolvent. -/
noncomputable section
set_option maxHeartbeats 800000
namespace QDM.Theorem2.BlockPinching
open scoped InnerProductSpace
variable {𝕜 β : Type*} [RCLike 𝕜] [Fintype β] [DecidableEq β]

abbrev Modes (𝕜 β : Type*) [RCLike 𝕜] [Fintype β] := EuclideanSpace 𝕜 (β × Fin 8)
abbrev Operators (𝕜 β : Type*) [RCLike 𝕜] [Fintype β] := Modes 𝕜 β →L[𝕜] Modes 𝕜 β

def blockLinear (b : β) : Modes 𝕜 β →ₗ[𝕜] Modes 𝕜 β where
  toFun v := WithLp.toLp 2 (fun p => if p.1=b then v p else 0)
  map_add' v w := by ext p; by_cases h : p.1=b <;> simp [h]
  map_smul' c v := by ext p; by_cases h : p.1=b <;> simp [h]

def block (b : β) : Operators 𝕜 β := (blockLinear b).toContinuousLinearMap

/-- The coordinate blocks are orthogonal self-adjoint projections resolving
the identity, with the same formulas over the real or complex numbers. -/
theorem block_algebra :
    (∀ b : β, (block (𝕜 := 𝕜) b).adjoint = block b) ∧
    (∀ b c : β, block (𝕜 := 𝕜) b*block c = if b=c then block b else 0) ∧
    (∑ b : β, block (𝕜 := 𝕜) b) = 1 := by
  refine ⟨?_,?_,?_⟩
  · intro b
    apply ContinuousLinearMap.ext
    intro v
    apply ext_inner_left 𝕜
    intro u
    rw [ContinuousLinearMap.adjoint_inner_right]
    simp only [PiLp.inner_apply]
    apply Finset.sum_congr rfl
    intro p _
    change inner 𝕜 (if p.1=b then u p else 0) (v p) =
      inner 𝕜 (u p) (if p.1=b then v p else 0)
    by_cases h : p.1=b <;> simp [h]
  · intro b c
    apply ContinuousLinearMap.ext
    intro v
    ext p
    by_cases h : b=c
    · subst c
      by_cases hp : p.1=b <;> simp [block,blockLinear,hp]
    · by_cases hp : p.1=b
      · simp [block,blockLinear,h,hp]
      · simp [block,blockLinear,h,hp]
  · apply ContinuousLinearMap.ext
    intro v
    ext p
    simp [block,blockLinear,eq_comm]

/-- The actual block-column map is isometric. -/
theorem block_energy (v : Modes 𝕜 β) : (∑ b : β, ‖block b v‖^2) = ‖v‖^2 := by
  simp only [PiLp.norm_sq_eq_of_L2]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro p _
  change (∑ b : β, ‖if p.1=b then v p else 0‖^2) = ‖v p‖^2
  simp only [apply_ite (fun x : 𝕜 => ‖x‖^2),norm_zero,zero_pow (by decide : (2 : ℕ) ≠ 0)]
  simp [eq_comm]

def pinchingLinear : Operators 𝕜 β →ₗ[𝕜] Operators 𝕜 β where
  toFun S := ∑ b : β, block b*S*block b
  map_add' S T := by simp only [mul_add,add_mul,Finset.sum_add_distrib]
  map_smul' c S := by
    apply ContinuousLinearMap.ext
    intro v
    simp only [_root_.sum_apply,_root_.smul_apply,mul_apply_eq_comp,map_smul,Finset.smul_sum]
    rfl

def pinching : Operators 𝕜 β →L[𝕜] Operators 𝕜 β := pinchingLinear.toContinuousLinearMap

/-- Pinching is a spectral-norm contraction, without a factor for the number
of blocks. The proof sums the block energies before taking a norm. -/
theorem pinching_contracts (S : Operators 𝕜 β) : ‖pinching S‖ ≤ ‖S‖ := by
  have hA (v : Modes 𝕜 β) : (∑ b : β, ‖block b v‖^2) ≤ (1 : ℝ)^2*‖v‖^2 := by
    rw [block_energy]; norm_num
  have hD (v : Modes 𝕜 β) : (∑ b : β, ‖(S*block (𝕜 := 𝕜) b) v‖^2) ≤ ‖S‖^2*‖v‖^2 := by
    calc
      _ ≤ ∑ b : β, ‖S‖^2*‖block b v‖^2 := by
        apply Finset.sum_le_sum
        intro b _
        have h := S.le_opNorm (block b v)
        change ‖S (block b v)‖^2 ≤ _
        have hh := mul_self_le_mul_self (norm_nonneg _) h
        nlinarith
      _ = ‖S‖^2*‖v‖^2 := by rw [← Finset.mul_sum,block_energy]
  have hb := (CommutatorBounds.cross_bound (fun b : β => block (𝕜 := 𝕜) b)
    (fun b => S*block (𝕜 := 𝕜) b) (by norm_num) (norm_nonneg S) hA hD).2
  change ‖∑ b : β, block (𝕜 := 𝕜) b*S*block b‖ ≤ ‖S‖
  simpa only [CommutatorBounds.cross,block_algebra.1,mul_assoc,one_mul] using hb

def average (S : Operators 𝕜 β) (b : β) : 𝕜 :=
  (8 : 𝕜)⁻¹ * ∑ i : Fin 8,
    inner 𝕜 ((EuclideanSpace.basisFun (β × Fin 8) 𝕜) (b,i))
      (S ((EuclideanSpace.basisFun (β × Fin 8) 𝕜) (b,i)))

def scalarLinear : Operators 𝕜 β →ₗ[𝕜] Operators 𝕜 β where
  toFun S := ∑ b : β, average S b • block b
  map_add' S T := by
    have ha (b : β) : average (S+T) b = average S b+average T b := by
      simp only [average,_root_.add_apply,inner_add_right,Finset.sum_add_distrib,mul_add]
    simp only [ha]
    rw [← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro b _
    exact _root_.add_smul (average S b) (average T b) (block (𝕜 := 𝕜) b)
  map_smul' c S := by
    have hc (b : β) : average (c • S) b = c*average S b := by
      simp only [average,_root_.smul_apply,inner_smul_right,← Finset.mul_sum]
      ring
    simp only [hc,_root_.smul_smul,Finset.smul_sum]
    rfl

def scalarPart : Operators 𝕜 β →L[𝕜] Operators 𝕜 β := scalarLinear.toContinuousLinearMap

/-- Coordinate formulas for the two contractions; no change of matrix norm
or conjugation convention is implicit in these equalities. -/
theorem entry_formulas (S : Operators 𝕜 β) (v : Modes 𝕜 β) (p : β × Fin 8) :
    pinching S v p = S (block p.1 v) p ∧
    scalarPart S v p = average S p.1 * v p := by
  constructor
  · simp [pinching,pinchingLinear,block,blockLinear,eq_comm]
  · simp [scalarPart,scalarLinear,block,blockLinear,eq_comm]

/-- Normalized block traces define a spectral-norm contraction over both
real and complex matrices. No Hermitian or transpose-symmetry premise is needed. -/
theorem scalar_contracts (S : Operators 𝕜 β) : ‖scalarPart S‖ ≤ ‖S‖ := by
  have hav (b : β) : ‖average S b‖ ≤ ‖S‖ := by
    have hh (i : Fin 8) :
        ‖inner 𝕜 ((EuclideanSpace.basisFun (β × Fin 8) 𝕜) (b,i))
          (S ((EuclideanSpace.basisFun (β × Fin 8) 𝕜) (b,i)))‖ ≤ ‖S‖ := by
      have h1 := norm_inner_le_norm (𝕜 := 𝕜)
        ((EuclideanSpace.basisFun (β × Fin 8) 𝕜) (b,i))
        (S ((EuclideanSpace.basisFun (β × Fin 8) 𝕜) (b,i)))
      rw [(EuclideanSpace.basisFun (β × Fin 8) 𝕜).norm_eq_one,one_mul] at h1
      have h2 := S.le_opNorm ((EuclideanSpace.basisFun (β × Fin 8) 𝕜) (b,i))
      rw [(EuclideanSpace.basisFun (β × Fin 8) 𝕜).norm_eq_one,mul_one] at h2
      exact h1.trans h2
    have hs := norm_sum_le (Finset.univ : Finset (Fin 8)) (fun i =>
      inner 𝕜 ((EuclideanSpace.basisFun (β × Fin 8) 𝕜) (b,i))
        (S ((EuclideanSpace.basisFun (β × Fin 8) 𝕜) (b,i))))
    have hu := Finset.sum_le_sum (fun i (_ : i ∈ (Finset.univ : Finset (Fin 8))) => hh i)
    simp only [Finset.sum_const,Finset.card_univ,Fintype.card_fin,nsmul_eq_mul] at hu
    rw [average,norm_mul,norm_inv]
    have hn : ‖(8 : 𝕜)‖ = (8 : ℝ) := by norm_num
    rw [hn]
    norm_num at hs hu ⊢
    linarith
  apply ContinuousLinearMap.opNorm_le_bound _ (norm_nonneg S)
  intro v
  have he (p : β × Fin 8) : scalarPart S v p = average S p.1 * v p :=
    (entry_formulas S v p).2
  have hsq : ‖scalarPart S v‖^2 ≤ ‖S‖^2*‖v‖^2 := by
    simp only [PiLp.norm_sq_eq_of_L2,he,Finset.mul_sum]
    apply Finset.sum_le_sum
    intro p _
    rw [norm_mul]
    have hh := mul_le_mul_of_nonneg_right (hav p.1) (norm_nonneg (v p))
    have hs := mul_self_le_mul_self (mul_nonneg (norm_nonneg _) (norm_nonneg _)) hh
    nlinarith
  have hn := mul_nonneg (norm_nonneg S) (norm_nonneg v)
  nlinarith [norm_nonneg (scalarPart S v)]

/-- Pinching and the block-scalar map are commuting nested projections.
These are the three actual spectral components used in the reference resolvent. -/
theorem projection_algebra (S : Operators 𝕜 β) :
    pinching (pinching S) = pinching S ∧
    pinching (scalarPart S) = scalarPart S ∧
    scalarPart (pinching S) = scalarPart S ∧
    scalarPart (scalarPart S) = scalarPart S := by
  have hb (b : β) (i : Fin 8) : block b ((EuclideanSpace.basisFun (β × Fin 8) 𝕜) (b,i)) =
      (EuclideanSpace.basisFun (β × Fin 8) 𝕜) (b,i) := by
    ext p
    by_cases h : p.1=b
    · simp [block,blockLinear,h]
    · have hp : p ≠ (b,i) := by intro he; exact h (congrArg Prod.fst he)
      simp [block,blockLinear,h,EuclideanSpace.basisFun_apply,PiLp.single_apply,hp]
  have havP (b : β) : average (pinching S) b = average S b := by
    simp only [average,EuclideanSpace.basisFun_inner,entry_formulas,hb]
  have havK (b : β) : average (scalarPart S) b = average S b := by
    simp only [average,EuclideanSpace.basisFun_inner]
    simp_rw [(entry_formulas S _ _).2]
    simp only [EuclideanSpace.basisFun_apply,PiLp.single_apply,ite_true,mul_one,
      Finset.sum_const,Finset.card_univ,Fintype.card_fin,nsmul_eq_mul]
    norm_num
    simp only [average,EuclideanSpace.basisFun_inner]
    norm_num [EuclideanSpace.basisFun_apply]
    ring
  refine ⟨?_,?_,?_,?_⟩
  · apply ContinuousLinearMap.ext
    intro v
    ext p
    rw [(entry_formulas (pinching S) v p).1,(entry_formulas S _ p).1,
      (entry_formulas S v p).1]
    have hi := congrArg (fun A : Operators 𝕜 β => A v) (block_algebra.2.1 p.1 p.1)
    simp [mul_apply_eq_comp] at hi
    rw [hi]
  · apply ContinuousLinearMap.ext
    intro v
    ext p
    rw [(entry_formulas (scalarPart S) v p).1,(entry_formulas S _ p).2,
      (entry_formulas S v p).2]
    simp [block,blockLinear]
  · change (∑ b : β, average (pinching S) b • block b) = ∑ b : β, average S b • block b
    simp only [havP]
  · change (∑ b : β, average (scalarPart S) b • block b) = ∑ b : β, average S b • block b
    simp only [havK]

end QDM.Theorem2.BlockPinching


==> anc/lean/QDM/Theorem2/BlockResolvent.lean <==
import QDM.Theorem2.BlockPinching

/-! Exact algebra and norm of the reference resolvent. The operator below
extends 7 Pi_off + 8 Pi_diag,0 to all complex matrices; its restriction to
transpose-symmetric matrices is the reference commutant used in the appendix.
The measured complex-symmetric restriction is a separate correspondence. -/
noncomputable section
set_option maxHeartbeats 800000
set_option synthInstance.maxHeartbeats 120000
namespace QDM.Theorem2.BlockResolvent
open BlockPinching
variable {β : Type*} [Fintype β] [DecidableEq β]

abbrev Maps (β : Type*) [Fintype β] := Operators ℂ β →L[ℂ] Operators ℂ β

-- Cache the existing nested operator-space instances; this avoids repeated
-- deep typeclass searches and adds no mathematical assumptions.
local instance : NormedAddCommGroup (Operators ℂ β) := inferInstance
local instance : NormedSpace ℂ (Operators ℂ β) := inferInstance
local instance : NormedAddCommGroup (Maps β) := inferInstance
local instance : NormedSpace ℂ (Maps β) := inferInstance
local instance : NormedRing (Maps β) := inferInstance

def piece (i : Fin 3) : Maps β :=
  ![scalarPart,1-pinching,pinching-scalarPart] i

def level : Fin 3 → ℂ := ![0,7,8]

/-- The three explicit maps resolve the identity, are mutually annihilating
idempotents, and have spectral-matrix operator norms bounded by 1, 2, 2. -/
theorem piece_algebra :
    (∑ i : Fin 3, piece (β := β) i) = 1 ∧
    (∀ i j : Fin 3, piece (β := β) i*piece j = if i=j then piece i else 0) ∧
    (∀ i : Fin 3, ‖piece (β := β) i‖ ≤ ![(1 : ℝ),2,2] i) := by
  have hD : ‖(pinching : Maps β)‖ ≤ 1 :=
    ContinuousLinearMap.opNorm_le_bound _ (by norm_num) (by intro S; simpa using pinching_contracts S)
  have hP : ‖(scalarPart : Maps β)‖ ≤ 1 :=
    ContinuousLinearMap.opNorm_le_bound _ (by norm_num) (by intro S; simpa using scalar_contracts S)
  have hI : ‖(1 : Maps β)‖ ≤ 1 := ContinuousLinearMap.norm_id_le
  refine ⟨?_,?_,?_⟩
  · simp only [Fin.sum_univ_succ,piece,Matrix.cons_val_zero,Matrix.cons_val_succ,
      Fin.sum_univ_zero,add_zero]
    abel
  · intro i j
    fin_cases i <;> fin_cases j <;>
      apply ContinuousLinearMap.ext <;> intro S <;>
      simp [piece,mul_apply_eq_comp,map_sub,projection_algebra]
  · intro i
    fin_cases i
    · exact hP
    · change ‖(1 : Maps β)-pinching‖ ≤ 2
      have h := norm_sub_le (1 : Maps β) pinching
      linarith
    · change ‖(pinching : Maps β)-scalarPart‖ ≤ 2
      have h := norm_sub_le (pinching : Maps β) scalarPart
      linarith

def reference : Maps β := ∑ i : Fin 3, level i • piece i

def inverseCandidate (z : ℂ) : Maps β := ∑ i : Fin 3, (z-level i)⁻¹ • piece i

/-- Away from 0, 7 and 8 the displayed finite sum is a two-sided inverse,
not an assumed resolvent bound. -/
theorem inverse_identity (z : ℂ) (hz : ∀ i : Fin 3, z-level i ≠ 0) :
    (z • (1 : Maps β)-reference)*inverseCandidate z = 1 ∧
    inverseCandidate z*(z • (1 : Maps β)-reference) = 1 := by
  have hs : z • (1 : Maps β)-reference = ∑ i : Fin 3, (z-level i) • piece i := by
    rw [← (piece_algebra (β := β)).1]
    simp only [reference,Finset.smul_sum]
    exact (Finset.sum_sub_distrib (f := fun i : Fin 3 => z • piece (β := β) i)
      (g := fun i : Fin 3 => level i • piece (β := β) i)).symm.trans
      (Finset.sum_congr rfl (by intro i _; exact (_root_.sub_smul z (level i) (piece (β := β) i)).symm))
  have hprod (a b : Fin 3 → ℂ) :
      (∑ i : Fin 3, a i • piece (β := β) i)*(∑ j : Fin 3, b j • piece j) =
      ∑ i : Fin 3, (a i*b i) • piece i := by
    simp only [Finset.sum_mul,Finset.mul_sum,_root_.smul_mul_assoc,
      _root_.mul_smul_comm,(piece_algebra (β := β)).2.1]
    apply Finset.sum_congr rfl
    intro i _
    simp [_root_.smul_smul, mul_comm]
  rw [hs,inverseCandidate,hprod,hprod]
  constructor
  · simpa only [mul_inv_cancel₀ (hz _),one_smul] using (piece_algebra (β := β)).1
  · simpa only [inv_mul_cancel₀ (hz _),one_smul] using (piece_algebra (β := β)).1

/-- On the radius-three circle the exact spectral-matrix resolvent has norm
at most 37/30, strictly below the manuscript's convenient decimal 1.234. -/
theorem inverse_circle_bound (z : ℂ) (hz : ‖z‖ = 3) :
    (∀ i : Fin 3, z-level i ≠ 0) ∧
    ‖inverseCandidate (β := β) z‖ ≤ (37/30 : ℝ) := by
  have hd7 : (4 : ℝ) ≤ ‖z-7‖ := by
    have h := norm_sub_norm_le (7 : ℂ) z
    rw [norm_sub_rev,hz] at h
    norm_num at h
    linarith
  have hd8 : (5 : ℝ) ≤ ‖z-8‖ := by
    have h := norm_sub_norm_le (8 : ℂ) z
    rw [norm_sub_rev,hz] at h
    norm_num at h
    linarith
  have hn (i : Fin 3) : ![(3 : ℝ),4,5] i ≤ ‖z-level i‖ := by
    fin_cases i
    · simpa [level] using hz.ge
    · exact hd7
    · exact hd8
  have hp (i : Fin 3) : (0 : ℝ) < ![(3 : ℝ),4,5] i := by fin_cases i <;> norm_num
  refine ⟨?_,?_⟩
  · intro i h0
    have h := hn i
    rw [h0,norm_zero] at h
    linarith [hp i]
  · calc
      ‖inverseCandidate (β := β) z‖ ≤ ∑ i : Fin 3, ‖(z-level i)⁻¹ • piece (β := β) i‖ :=
        norm_sum_le _ _
      _ ≤ ∑ i : Fin 3, (![(3 : ℝ),4,5] i)⁻¹ * ![(1 : ℝ),2,2] i := by
        apply Finset.sum_le_sum
        intro i _
        rw [norm_smul,norm_inv]
        apply mul_le_mul
        · exact inv_anti₀ (hp i) (hn i)
        · exact (piece_algebra (β := β)).2.2 i
        · exact norm_nonneg _
        · exact inv_nonneg.mpr (hp i).le
      _ = (37/30 : ℝ) := by norm_num [Fin.sum_univ_succ]

end QDM.Theorem2.BlockResolvent


==> anc/lean/QDM/Theorem2/CandidateAcquisition.lean <==
import QDM.Theorem2.CandidateProbeConfidence
import QDM.AppendixC.JointExperiment

/-! Unconditional candidate acquisition.  The two finite Born records are
sampled once; the subsequent Gaussian probes are independent of both records.
Finite-fiber measurable hulls give an outer-probability bound without assuming
measurability of the chosen spectral eigenbasis. -/

noncomputable section
set_option maxHeartbeats 1800000
set_option backward.isDefEq.respectTransparency false
namespace QDM.Theorem2.CandidateAcquisition
open MeasureTheory ProbabilityTheory QDM
open CandidateProbeConfidence ActualCandidateCoverage GaussianCoverage RepeatedProbeCoverage

/-- For a finite first-stage record, conditional outer-probability bounds
compose without a measurability assumption on the algorithm's failure set. -/
theorem finite_outer_failure {Ω X : Type*} [Fintype Ω] [MeasurableSpace Ω]
    [MeasurableSingletonClass Ω] [MeasurableSpace X]
    (μ : Measure Ω) (ν : Measure X) [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    (G : Set Ω) (A : Set (Ω × X)) {e p : ℝ} (he : 0 ≤ e) (hp : 0 ≤ p)
    (hfirst : μ.real Gᶜ ≤ e)
    (hsecond : ∀ ω ∈ G, ν.real {x | (ω,x) ∈ A} ≤ p) :
    (μ.prod ν).real A ≤ e+p := by
  classical
  let M : Set (Ω × X) :=
    ⋃ ω, {ω} ×ˢ toMeasurable ν {x | (ω,x) ∈ A}
  have hM : MeasurableSet M :=
    MeasurableSet.iUnion (fun ω =>
      (measurableSet_singleton ω).prod (measurableSet_toMeasurable ν _))
  have hsub : A ⊆ M := by
    intro z hz
    apply Set.mem_iUnion.mpr
    exact ⟨z.1,rfl,subset_toMeasurable ν _ hz⟩
  refine (measureReal_mono hsub).trans ?_
  apply JointExperiment.joint_failure_bound μ ν G (Set.toFinite G).measurableSet
    M hM he hp hfirst
  intro ω hω
  have hf : {x | (ω,x) ∈ M} = toMeasurable ν {x | (ω,x) ∈ A} := by
    ext x
    simp [M]
  rw [hf,measureReal_def,measure_toMeasurable]
  exact hsecond ω hω

def dataLow {B : ℕ} (yA yP : QuarticNorm.Quartet (2*(4*B)) → ℝ) :
    ReferenceCommutant.Space (Fin B) →L[ℝ] ReferenceCommutant.Space (Fin B) :=
  (LowSpace.measuredLow
    (FrameError.measuredRefresh yA yP).toContinuousLinearMap).toContinuousLinearMap

/-- The bank failure is paid once, and the probe failure once.  The conclusion
retains the bank event as well as complete coverage by the actual selected list. -/
theorem finite_record_selection {Ω : Type*} [Fintype Ω] [MeasurableSpace Ω]
    [MeasurableSingletonClass Ω] (μ : Measure Ω) [IsProbabilityMeasure μ]
    {B : ℕ} (hB : 2 ≤ B) (w : GaussianRange.Witness B)
    (YA YP : Ω → QuarticNorm.Quartet (2*(4*B)) → ℝ) {u δ : ℝ}
    (hu : 0 ≤ u) (hus : u ≤ bankRadius) (hδ : 0 < δ)
    (hbank : μ.real {ω | ¬CommutantRecovery.good w u (YA ω) (YP ω)} ≤ δ/16) :
    (μ.prod (Measure.pi (fun _ : Fin (probeCount B (coverageFloor B) δ) =>
      stdGaussian (ReferenceCommutant.Space (Fin B))))).real
      {z | ¬(CommutantRecovery.good w u (YA z.1) (YP z.1) ∧
        complete w (dataLow (YA z.1) (YP z.1)) z.2)} ≤ 3*δ/32 := by
  let ν := Measure.pi (fun _ : Fin (probeCount B (coverageFloor B) δ) =>
    stdGaussian (ReferenceCommutant.Space (Fin B)))
  let G : Set Ω := {ω | CommutantRecovery.good w u (YA ω) (YP ω)}
  let A := {z : Ω × (Fin (probeCount B (coverageFloor B) δ) →
      ReferenceCommutant.Space (Fin B)) |
    ¬(CommutantRecovery.good w u (YA z.1) (YP z.1) ∧
      complete w (dataLow (YA z.1) (YP z.1)) z.2)}
  have hc : (μ.prod ν).real A ≤ δ/16+δ/32 := by
    apply finite_outer_failure μ ν G A (by positivity) (by positivity)
    · exact hbank
    · intro ω hω
      have hg : CommutantRecovery.good w u (YA ω) (YP ω) := hω
      have hs := selection_failure hB w (YA ω) (YP ω) hu hus hδ hg
      simpa only [A,Set.mem_ofPred_eq,Prod.fst,Prod.snd,hg,true_and,dataLow,ν] using hs
  change (μ.prod ν).real A ≤ _
  linarith

open GaussianRange MeasuredRange QuarticMeasurement Measurement BornMeasurements

/-- Actual fixed-quartic Born acquisition followed by classical probes has
unconditional failure at most `3δ/32`. The same two-bank copy budget is retained;
the probes consume no additional quantum preparations. -/
theorem raw_candidate_recovery (B : ℕ) (hB : 2 ≤ B) :
    ∃ (b : Fin (coordinateCount B) → OrthonormalBasis (Fin (outcomeCount B)) ℂ
        (OccupationReadout.FockSpace (4*B)))
      (x : Fin (coordinateCount B) → Fin (outcomeCount B) → ℝ),
      (∀ i, diagonalReadout (b i) (x i) =
        (JordanWigner.quartic (4*B)
          (observableAxes ((coordinateIndex B).symm i))).toEuclideanLin ∧
        ∀ j, (x i j)^2 = 1) ∧
      ∀ (w : Witness B) (u δ : ℝ),
        0 < u → u ≤ bankRadius → 0 < δ → δ ≤ 1 →
        let K := RangeAcquisition.acquisitionShots B (u/10) (u/10) (δ/16)
        let Ω := (Fin (coordinateCount B) × Fin K) → Fin (outcomeCount B)
        let law : Measure Ω := copyLaw (r := coordinateCount B) (d := outcomeCount B)
          K (targetState w) b
        let ν := Measure.pi (fun _ : Fin (probeCount B (coverageFloor B) δ) =>
          stdGaussian (ReferenceCommutant.Space (Fin B)))
        ((law.prod law).prod ν).real {z : (Ω × Ω) ×
            (Fin (probeCount B (coverageFloor B) δ) → ReferenceCommutant.Space (Fin B)) |
          ¬(CommutantRecovery.good w u
              (observedVector (B := B) (K := K) x z.1.1)
              (observedVector (B := B) (K := K) x z.1.2) ∧
            complete (B := B) (T := probeCount B (coverageFloor B) δ) w
              (dataLow (B := B) (observedVector (B := B) (K := K) x z.1.1)
                (observedVector (B := B) (K := K) x z.1.2)) z.2)} ≤ 3*δ/32 ∧
        (2 : ℝ)*coordinateCount B*K ≤
          2*coordinateCount B*(RangeAcquisition.matrixBudget B (u/10) (δ/16)+
            RangeAcquisition.projectedBudget B (u/10) (δ/16)+3) := by
  classical
  obtain ⟨b,x,hread,hraw⟩ := CommutantRecovery.raw_commutant_recovery B
  refine ⟨b,x,hread,?_⟩
  intro w u δ hu hus hδ hδ1
  have husmall : u ≤ (1/40 : ℝ) := by
    dsimp [bankRadius] at hus
    linarith
  obtain ⟨hp,hcount⟩ := hraw w u (δ/16) hu husmall (by positivity) (by linarith)
  refine ⟨?_,hcount⟩
  let K := RangeAcquisition.acquisitionShots B (u/10) (u/10) (δ/16)
  let Ω := (Fin (coordinateCount B) × Fin K) → Fin (outcomeCount B)
  let law : Measure Ω := copyLaw (r := coordinateCount B) (d := outcomeCount B)
    K (targetState w) b
  exact finite_record_selection (Ω := Ω × Ω) (B := B) (law.prod law) hB w
    (fun z : Ω × Ω => observedVector (B := B) (K := K) x z.1)
    (fun z : Ω × Ω => observedVector (B := B) (K := K) x z.2)
    hu.le hus hδ hp

end QDM.Theorem2.CandidateAcquisition


==> anc/lean/QDM/Theorem2/CandidateFilter.lean <==
import QDM.Theorem2.KernelTrace

/-! Actual rank-eight projectors pass the candidate filter only near a true
block. The hidden frame is used to prove the certificate, not supplied to
the reconstruction procedure. -/
noncomputable section
namespace QDM.Theorem2.CandidateFilter
open QDM ReferenceCommutant CandidateGeometry
open scoped InnerProductSpace
variable {β : Type*} [Fintype β] [DecidableEq β]

/-- Orthogonal Majorana conjugation preserves the exact rank-eight
projector conditions, including the trace. -/
theorem transported_projector (R : Matrix (β × Fin 8) (β × Fin 8) ℝ)
    (hR : R.transpose*R=1) (S : Space β)
    (hSS : matrix S*matrix S=matrix S) (htrace : Matrix.trace (matrix S)=8) :
    matrix (frameLinear R S)*matrix (frameLinear R S)=matrix (frameLinear R S) ∧
    Matrix.trace (matrix (frameLinear R S))=8 := by
  rw [frame_matrix]
  constructor
  · calc
      (R*matrix S*R.transpose)*(R*matrix S*R.transpose)
          =R*(matrix S*matrix S)*R.transpose := by
            simp only [Matrix.mul_assoc]
            rw [← Matrix.mul_assoc R.transpose R,hR,Matrix.one_mul]
      _ = R*matrix S*R.transpose := by rw [hSS]
  · rw [Matrix.trace_mul_cycle,hR,Matrix.one_mul,htrace]

/-- The candidate residual alone identifies a true block with distance
at most four times its normalized residual; no separation promise is used. -/
theorem reference_rounding (S : Space β)
    (hSS : matrix S*matrix S=matrix S) (htrace : Matrix.trace (matrix S)=8) :
    ∃ b, ‖S-block b‖ ≤ 4*(‖S-scalarBlocks (weight S)‖/Real.sqrt 8) := by
  have hs := projector_statistics S hSS htrace
  let σ := ‖S-scalarBlocks (weight S)‖/Real.sqrt 8
  have hres : σ^2=1-∑ c, (weight S c)^2 := by
    have hnorm : ‖S-scalarBlocks (weight S)‖^2=8*(1-∑ c, (weight S c)^2) := by
      have hne : Nonempty β := by
        by_contra hn
        have : IsEmpty β := not_nonempty_iff.mp hn
        simpa using hs.2.1
      obtain ⟨b⟩ := hne
      exact (residual_identity S b hSS htrace).1
    change (‖S-scalarBlocks (weight S)‖/Real.sqrt 8)^2=_
    rw [div_pow,Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 8),hnorm]
    ring
  obtain ⟨b,_,hb⟩ := CandidateRounding.simplex_rounding (weight S) σ hs.1 hs.2.1 hres
  refine ⟨b,?_⟩
  have hblock := (residual_identity S b hSS htrace).2
  exact CandidateRounding.projection_distance S (block b) (weight S b) σ
    hs.2.2 hblock.1 hblock.2 (by dsimp [σ]; positivity) hb


/-- The same residual certificate in the unknown physical Gaussian frame.
The frame is an analysis witness and the residual is the spectral-kernel one. -/
theorem physical_rounding {B : ℕ} (w : GaussianRange.Witness B)
    (S : Space (Fin B)) (hSS : matrix S*matrix S=matrix S)
    (htrace : Matrix.trace (matrix S)=8) :
    ∃ b, ‖S-MeasuredCommutant.physicalFrame w (block b)‖ ≤
      4*(‖S-LowSpaceError.exactLow w S‖/Real.sqrt 8) := by
  let V := MeasuredCommutant.physicalFrame w
  let R := PhysicalCommutant.blockRotation B (MeasuredCommutant.rotation w)
  have hr := PhysicalCommutant.block_rotation_orthogonal B
    (MeasuredCommutant.rotation w) (MeasuredCommutant.rotation_orthogonal w)
  have hT := transported_projector R.transpose
    (by simpa only [Matrix.transpose_transpose] using hr.2) S hSS htrace
  change matrix (V.symm S)*matrix (V.symm S)=matrix (V.symm S) ∧
    Matrix.trace (matrix (V.symm S))=8 at hT
  obtain ⟨b,hb⟩ := reference_rounding (V.symm S) hT.1 hT.2
  refine ⟨b,?_⟩
  have hd := V.norm_map (V.symm S-block b)
  rw [map_sub,V.apply_symm_apply] at hd
  have he := V.norm_map (V.symm S-scalarBlocks (weight (V.symm S)))
  rw [map_sub,V.apply_symm_apply] at he
  change ‖S-MeasuredCommutant.physicalFrame w
    (scalarBlocks (weight ((MeasuredCommutant.physicalFrame w).symm S)))‖=_ at he
  rw [← KernelTrace.physical_projection] at he
  rw [hd,he]
  exact hb

/-- The actual measured residual test has a physical soundness certificate.
Its only statistical premise is the previously proved acquisition event. -/
theorem measured_filter {B : ℕ} (w : GaussianRange.Witness B)
    (yA yP : QuarticNorm.Quartet (2*(4*B)) → ℝ) {u κ : ℝ}
    (hgood : CommutantRecovery.good w u yA yP)
    (S : Space (Fin B)) (hSS : matrix S*matrix S=matrix S)
    (htrace : Matrix.trace (matrix S)=8)
    (htest : ‖S-LowSpace.measuredLow
      (FrameError.measuredRefresh yA yP).toContinuousLinearMap S‖/Real.sqrt 8 ≤ κ) :
    ∃ b, ‖S-MeasuredCommutant.physicalFrame w (block b)‖ ≤
      4*(κ+(9/10 : ℝ)*u) := by
  let L := LowSpace.measuredLow (FrameError.measuredRefresh yA yP).toContinuousLinearMap
  let P := LowSpaceError.exactLow w
  have hn : ‖S‖=Real.sqrt 8 := by
    have hh := (projector_statistics S hSS htrace).2.2
    nlinarith [norm_nonneg S,Real.sqrt_nonneg 8,Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 8)]
  have herr : ‖(L-P) S‖ ≤ (9/10 : ℝ)*u*Real.sqrt 8 := by
    have hh := (L-P).toContinuousLinearMap.le_opNorm S
    have hc := hgood.1.2.2.1
    exact (hh.trans (mul_le_mul_of_nonneg_right hc (norm_nonneg S))).trans_eq (by rw [hn])
  have htriangle : ‖S-P S‖ ≤ ‖S-L S‖+‖(L-P) S‖ := by
    calc
      ‖S-P S‖ = ‖(S-L S)+(L-P) S‖ := by congr 1; change S-P S=(S-L S)+(L S-P S); abel
      _ ≤ _ := norm_add_le _ _
  have hsqrt : 0 < Real.sqrt 8 := Real.sqrt_pos.mpr (by norm_num)
  have htest' : ‖S-L S‖ ≤ κ*Real.sqrt 8 := (div_le_iff₀ hsqrt).mp htest
  have hres : ‖S-P S‖/Real.sqrt 8 ≤ κ+(9/10 : ℝ)*u := by
    apply (div_le_iff₀ hsqrt).mpr
    nlinarith
  obtain ⟨b,hb⟩ := physical_rounding w S hSS htrace
  exact ⟨b,hb.trans (mul_le_mul_of_nonneg_left hres (by norm_num))⟩

end QDM.Theorem2.CandidateFilter



==> anc/lean/QDM/Theorem2/CandidateGeometry.lean <==
import QDM.Theorem2.CommutantRecovery
import QDM.Theorem2.CandidateRounding

/-! Rank-eight candidate projectors have probability-simplex block overlaps.
Their kernel residual therefore certifies one actual block, without a gap. -/
noncomputable section
set_option maxHeartbeats 1400000
namespace QDM.Theorem2.CandidateGeometry
open QDM ReferenceCommutant
open scoped InnerProductSpace
variable {β : Type*} [Fintype β] [DecidableEq β]

def weight (S : Space β) (b : β) : ℝ := (∑ i : Fin 8, S.val (b,b,i,i))/8

def block (b : β) : Space β := scalarBlocks (fun c => if c=b then 1 else 0)

/-- Scalar-block coefficients pair with the exact normalized block traces. -/
theorem scalar_pairing (S : Space β) (a : β → ℝ) :
    inner ℝ S (scalarBlocks a)=8*∑ b, weight S b*a b ∧
    ‖scalarBlocks a‖^2=8*∑ b, (a b)^2 := by
  have hi (T : Space β) (c : β → ℝ) :
      inner ℝ T (scalarBlocks c)=8*∑ b, weight T b*c b := by
    simp only [Submodule.coe_inner,PiLp.inner_apply,Fintype.sum_prod_type]
    change (∑ b, ∑ d, ∑ i : Fin 8, ∑ j : Fin 8,
      (if b=d then c b*(1 : Matrix (Fin 8) (Fin 8) ℝ) i j else 0)*T.val (b,d,i,j))=_
    simp only [Matrix.one_apply,mul_ite,mul_one,mul_zero,ite_mul,zero_mul]
    simp only [Finset.sum_ite_irrel,Finset.sum_ite_eq,Finset.mem_univ,ite_true]
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro b _
    simp only [weight,← Finset.mul_sum]
    ring_nf
    simp only [Finset.sum_ite_eq,Finset.mem_univ,ite_true]
  refine ⟨hi S a,?_⟩
  rw [← real_inner_self_eq_norm_sq,hi]
  congr 1
  apply Finset.sum_congr rfl
  intro b _
  have hw : weight (scalarBlocks a) b=a b := by simp [weight,scalarBlocks]
  rw [hw,pow_two]

omit [DecidableEq β] in
/-- Idempotence and trace eight imply nonnegative block weights summing
to one, and Frobenius norm squared eight. These are derived, not promised. -/
theorem projector_statistics (S : Space β)
    (hSS : matrix S*matrix S=matrix S) (htrace : Matrix.trace (matrix S)=8) :
    (∀ b, 0 ≤ weight S b) ∧ (∑ b, weight S b)=1 ∧ ‖S‖^2=8 := by
  have hd (p : β × Fin 8) : 0 ≤ matrix S p p := by
    have hh := congrArg (fun A : Matrix (β × Fin 8) (β × Fin 8) ℝ => A p p) hSS
    have ht := matrix_symmetric S
    have hc (k : β × Fin 8) : matrix S k p=matrix S p k :=
      congrArg (fun A : Matrix (β × Fin 8) (β × Fin 8) ℝ => A p k) ht
    rw [← hh]
    simp only [Matrix.mul_apply,hc]
    exact Finset.sum_nonneg (fun k _ => mul_self_nonneg _)
  refine ⟨?_,?_,?_⟩
  · intro b
    exact div_nonneg (Finset.sum_nonneg (fun i _ => hd (b,i))) (by norm_num)
  · have he : Matrix.trace (matrix S)=∑ b, ∑ i : Fin 8, S.val (b,b,i,i) := by
      simp [Matrix.trace,Matrix.diag_apply,matrix,Fintype.sum_prod_type]
    simp only [weight,← Finset.sum_div,← he,htrace]
    norm_num
  · rw [← real_inner_self_eq_norm_sq,inner_trace,matrix_symmetric,hSS,htrace]

/-- The residual from scalar-block trace has an exact simplex identity;
each individual block has norm squared eight and the specified overlap. -/
theorem residual_identity (S : Space β) (b : β)
    (hSS : matrix S*matrix S=matrix S) (htrace : Matrix.trace (matrix S)=8) :
    ‖S-scalarBlocks (weight S)‖^2=8*(1-∑ c, (weight S c)^2) ∧
    ‖block b‖^2=8 ∧ inner ℝ S (block b)=8*weight S b := by
  have hn := (projector_statistics S hSS htrace).2.2
  have hp := scalar_pairing S (weight S)
  have hs : (∑ c, weight S c*weight S c)=∑ c, (weight S c)^2 := by
    simp only [pow_two]
  refine ⟨?_,?_,?_⟩
  · rw [norm_sub_sq_real,hn,hp.1,hp.2,hs]
    ring
  · rw [block,(scalar_pairing S (fun c => if c=b then 1 else 0)).2]
    simp
  · rw [block,(scalar_pairing S (fun c => if c=b then 1 else 0)).1]
    simp

end QDM.Theorem2.CandidateGeometry


==> anc/lean/QDM/Theorem2/CandidateProbeConfidence.lean <==
import QDM.Theorem2.ActualCandidateCoverage
import QDM.Theorem2.PhysicalCandidateSelection
import QDM.Theorem2.MeasuredProbeCoverage
import Mathlib.Order.Interval.Finset.Fin
import Mathlib.Data.List.OfFn

/-! Finite, data-only candidate filtering and selection under the actual
Gaussian product experiment.  The measurement banks remain fixed.  The
failure estimate uses outer measure, so it does not presuppose measurability
of a particular eigenbasis-selection implementation. -/

noncomputable section
set_option maxHeartbeats 1800000
set_option backward.isDefEq.respectTransparency false
namespace QDM.Theorem2.CandidateProbeConfidence
open MeasureTheory ProbabilityTheory QDM ReferenceCommutant
open ActualCandidateCoverage GaussianCoverage RepeatedProbeCoverage

def passes {B : ℕ} (Q : Space (Fin B) →L[ℝ] Space (Fin B))
    (Z : Space (Fin B)) : Prop :=
  (∀ i j : Fin (Module.finrank ℝ (Modes B)), i.val=7 → j.val=8 →
    (1/32 : ℝ) ≤ (PhysicalDraw.modeOperator_symmetric Z).eigenvalues rfl i-
      (PhysicalDraw.modeOperator_symmetric Z).eigenvalues rfl j) ∧
  ‖candidate Z-Q (candidate Z)‖/Real.sqrt 8 ≤ 5863*bankRadius

def candidates {B T : ℕ} (Q : Space (Fin B) →L[ℝ] Space (Fin B))
    (x : Fin T → Space (Fin B)) : List (Space (Fin B)) := by
  classical
  exact ((List.ofFn (fun i => Q (x i))).filter
    (fun Z => decide (passes Q Z))).map candidate

def selected {B T : ℕ} (Q : Space (Fin B) →L[ℝ] Space (Fin B))
    (x : Fin T → Space (Fin B)) :=
  CandidateSelection.select (1/2) ((candidates Q x).map PhysicalDraw.modeOperator)

def complete {B T : ℕ} (w : GaussianRange.Witness B)
    (Q : Space (Fin B) →L[ℝ] Space (Fin B)) (x : Fin T → Space (Fin B)) : Prop :=
  (∀ b : Fin B, ∃! V, V ∈ selected Q x ∧
    dist V (PhysicalDraw.modeOperator
      (MeasuredCommutant.physicalFrame w (CandidateGeometry.block b))) ≤ 1/100) ∧
  (selected Q x).card=B

/-- Every data-only candidate is exactly a rank-eight orthogonal projector,
including pencils whose competing eigenvalues are degenerate. -/
theorem candidate_properties {B : ℕ} (hB : 2 ≤ B) (Z : Space (Fin B)) :
    matrix (candidate Z)*matrix (candidate Z)=matrix (candidate Z) ∧
      Matrix.trace (matrix (candidate Z))=8 := by
  classical
  apply CandidateProjector.selected_properties
  have hd : 8 < Module.finrank ℝ (Modes B) := by
    simp only [Modes, CandidateProjector.Modes, finrank_euclideanSpace,
      Fintype.card_prod, Fintype.card_fin]
    omega
  let k : Fin (Module.finrank ℝ (Modes B)) := ⟨8,hd⟩
  have hs : ({i : Fin (Module.finrank ℝ (Modes B)) | i.val<8} : Finset _) =
      Finset.Iio k := by
    ext i
    simp [k,Fin.lt_def]
  rw [hs,Fin.card_Iio]

/-- Coefficient coverage implies success of the actual filtered finite list;
no hidden block label enters either the tests or the greedy scan. -/
theorem covered_selection {B T : ℕ} (hB : 2 ≤ B) (w : GaussianRange.Witness B)
    (yA yP : QuarticNorm.Quartet (2*(4*B)) → ℝ) {u : ℝ}
    (hu : 0 ≤ u) (hus : u ≤ bankRadius)
    (hgood : CommutantRecovery.good w u yA yP)
    (mu : Space (Fin B) →L[ℝ] EuclideanSpace ℝ (Fin B))
    (x : Fin T → Space (Fin B))
    (hp : ∀ g, LowSpace.measuredLow
      (FrameError.measuredRefresh yA yP).toContinuousLinearMap g =
      LowSpace.measuredLow (FrameError.measuredRefresh yA yP).toContinuousLinearMap
        (BlockCoordinates.physicalCoordinates w (mu g)))
    (hcover : ∀ b : Fin B, ∃ i : Fin T, ∀ c : Fin B, c ≠ b →
      (7/32 : ℝ)*height B ≤ mu (x i) b-mu (x i) c ∧
        mu (x i) b-mu (x i) c ≤ 5*height B) :
    let Q := (LowSpace.measuredLow
      (FrameError.measuredRefresh yA yP).toContinuousLinearMap).toContinuousLinearMap
    complete w Q x := by
  classical
  let Q := (LowSpace.measuredLow
    (FrameError.measuredRefresh yA yP).toContinuousLinearMap).toContinuousLinearMap
  change complete w Q x
  apply PhysicalCandidateSelection.select_filtered w yA yP hus hgood (candidates Q x)
  · intro S hS
    obtain ⟨Z,hZ,rfl⟩ := List.mem_map.mp hS
    exact candidate_properties hB Z
  · intro S hS
    obtain ⟨Z,hZ,rfl⟩ := List.mem_map.mp hS
    have ht : passes Q Z := by simpa using (List.mem_filter.mp hZ).2
    change ‖candidate Z-Q (candidate Z)‖/Real.sqrt 8 ≤ _
    have hh : ‖candidate Z-Q (candidate Z)‖/Real.sqrt 8 ≤
        5863*(3/12500000 : ℝ) := ht.2
    exact hh.trans (by norm_num)
  · intro b
    obtain ⟨i,hi⟩ := hcover b
    let Z := Q (x i)
    have hh : 1 ≤ height (B : ℝ) :=
      (GaussianCoverage.thresholds (by exact_mod_cast hB)).1
    have hc := accepted_candidate hB w yA yP (x i) (mu (x i)) b
      hu hus hh hgood (hp (x i)) hi
    have ht : passes Q Z := by
      constructor
      · intro j k hj hk
        have he := hc.2.2.1 j k hj hk
        dsimp [Z,Q]
        linarith
      · exact hc.2.2.2.2
    have hm : candidate Z ∈ candidates Q x := by
      apply List.mem_map.mpr
      refine ⟨Z,?_,rfl⟩
      apply List.mem_filter.mpr
      refine ⟨?_,by simpa using ht⟩
      exact List.mem_ofFn.mpr ⟨i,rfl⟩
    refine ⟨candidate Z,hm,?_⟩
    rw [dist_eq_norm]
    have he := hc.1
    change ‖PhysicalDraw.modeOperator (candidate Z)-PhysicalDraw.modeOperator
      (MeasuredCommutant.physicalFrame w (CandidateGeometry.block b))‖ ≤ 4000*u at he
    dsimp [bankRadius] at hus
    linarith

/-- Conditional on the fixed good banks, the prescribed Gaussian probes
produce exactly one accurate candidate per true block with failure at most
`δ/32`. This is an outer-probability bound for the data-only algorithm. -/
theorem selection_failure {B : ℕ} (hB : 2 ≤ B) (w : GaussianRange.Witness B)
    (yA yP : QuarticNorm.Quartet (2*(4*B)) → ℝ) {u δ : ℝ}
    (hu : 0 ≤ u) (hus : u ≤ bankRadius) (hδ : 0 < δ)
    (hgood : CommutantRecovery.good w u yA yP) :
    let Q := (LowSpace.measuredLow
      (FrameError.measuredRefresh yA yP).toContinuousLinearMap).toContinuousLinearMap
    (Measure.pi (fun _ : Fin (probeCount B (coverageFloor B) δ) =>
      stdGaussian (Space (Fin B)))).real {x | ¬ complete w Q x} ≤ δ/32 := by
  classical
  let Q := (LowSpace.measuredLow
    (FrameError.measuredRefresh yA yP).toContinuousLinearMap).toContinuousLinearMap
  have husmall : u ≤ (1/40 : ℝ) := by
    dsimp [bankRadius] at hus
    linarith
  obtain ⟨mu,hp,hprob⟩ :=
    MeasuredProbeCoverage.measured_coverage hB w yA yP hu husmall hδ hgood
  refine (measureReal_mono ?_).trans hprob
  intro x hx
  by_contra hn
  simp only [Set.mem_ofPred_eq] at hn
  push Not at hn
  apply hx
  apply covered_selection hB w yA yP hu hus hgood mu x
  · intro g
    exact hp g
  · exact hn

end QDM.Theorem2.CandidateProbeConfidence


==> anc/lean/QDM/Theorem2/CandidateProjector.lean <==
import QDM.Theorem2.CandidateFilter
import QDM.AppendixC.OrderedSpectrum

/-! The finite eigenvector selections used by the candidate list are actual
rank-eight orthogonal projectors, including degenerate eigenspaces. -/
noncomputable section
namespace QDM.Theorem2.CandidateProjector
open QDM ReferenceCommutant SpectralRecovery
open scoped InnerProductSpace
variable {β ι : Type*} [Fintype β] [DecidableEq β] [Fintype ι] [DecidableEq ι]

abbrev Modes (β : Type*) [Fintype β] := EuclideanSpace ℝ (β × Fin 8)

/-- Select the indicated orthonormal eigenvectors in the physical mode
space and represent their projector in the symmetric-matrix space. -/
def selected (b : OrthonormalBasis ι ℝ (Modes β)) (s : Finset ι) : Space β := by
  let A : Matrix (β × Fin 8) (β × Fin 8) ℝ :=
    Matrix.toEuclideanLin.symm (projector b s)
  have hA : A.transpose=A := Matrix.isSymmetric_toEuclideanLin_iff.mp (by
    change (Matrix.toEuclideanLin (Matrix.toEuclideanLin.symm (projector b s))).IsSymmetric
    rw [LinearEquiv.apply_symm_apply]
    exact diagonalMap_symmetric b (fun i => if i ∈ s then 1 else 0))
  exact ⟨WithLp.toLp 2 (fun (c,d,i,j) => A (c,i) (d,j)), by
    intro c d i j
    exact congrArg (fun T : Matrix (β × Fin 8) (β × Fin 8) ℝ => T (d,j) (c,i)) hA⟩

/-- The symmetric-space candidate represents exactly the selected physical
eigenvector projector, rather than a matrix with merely the correct spectrum. -/
theorem selected_operator (b : OrthonormalBasis ι ℝ (Modes β)) (s : Finset ι) :
    (matrix (selected b s)).toEuclideanLin=projector b s := by
  change Matrix.toEuclideanLin (Matrix.toEuclideanLin.symm (projector b s))=_
  exact LinearEquiv.apply_symm_apply _ _

/-- Selecting eight orthonormal vectors supplies the two exact algebraic
conditions used by the filter. No eigenvalue gap is required for this fact. -/
theorem selected_properties (b : OrthonormalBasis ι ℝ (Modes β))
    (s : Finset ι) (hs : s.card=8) :
    matrix (selected b s)*matrix (selected b s)=matrix (selected b s) ∧
    Matrix.trace (matrix (selected b s))=8 := by
  have hi : IsIdempotentElem (projector b s) := by
    apply LinearMap.ext
    intro v
    exact projector_idempotent b s v
  constructor
  · apply Matrix.toEuclideanLin.injective
    rw [Matrix.toLpLin_mul 2 2 2]
    simp only [selected_operator]
    apply LinearMap.ext
    intro v
    exact projector_idempotent b s v
  · have ht := (LinearMap.IsIdempotentElem.isProj_range _ hi).trace
    calc
      Matrix.trace (matrix (selected b s)) =
          LinearMap.trace ℝ (Modes β) (matrix (selected b s)).toEuclideanLin := by
            rw [Matrix.toEuclideanLin_eq_toLin_orthonormal,Matrix.trace_toLin_eq]
      _ = LinearMap.trace ℝ (Modes β) (projector b s) := by rw [selected_operator]
      _ = (Module.finrank ℝ (projector b s).range : ℝ) := ht
      _ = 8 := by rw [OrderedSpectrum.projector_rank,hs]; norm_num


/-- The measured filter applies to every actual eight-eigenvector candidate;
the projector conditions are conclusions of its construction, not hypotheses. -/
theorem selected_filter {B : ℕ} (w : GaussianRange.Witness B)
    (yA yP : QuarticNorm.Quartet (2*(4*B)) → ℝ) {u κ : ℝ}
    (hgood : CommutantRecovery.good w u yA yP)
    (e : OrthonormalBasis ι ℝ (Modes (Fin B))) (s : Finset ι) (hs : s.card=8)
    (htest : ‖selected e s-LowSpace.measuredLow
      (FrameError.measuredRefresh yA yP).toContinuousLinearMap (selected e s)‖/Real.sqrt 8 ≤ κ) :
    ∃ b, ‖selected e s-MeasuredCommutant.physicalFrame w (CandidateGeometry.block b)‖ ≤
      4*(κ+(9/10 : ℝ)*u) := by
  have hp := selected_properties e s hs
  exact CandidateFilter.measured_filter w yA yP hgood (selected e s) hp.1 hp.2 htest

end QDM.Theorem2.CandidateProjector



==> anc/lean/QDM/Theorem2/CandidateRounding.lean <==
import Mathlib.Analysis.InnerProductSpace.Basic
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Data.Finset.Max
import Mathlib.Tactic.Linarith

/-! Probability-simplex rounding used by the paired block-candidate filter.
The residual controls a single block without a gap or minimum-weight promise. -/
noncomputable section
namespace QDM.Theorem2.CandidateRounding
open scoped BigOperators InnerProductSpace

variable {β : Type*} [Fintype β] [DecidableEq β]

omit [DecidableEq β] in
/-- The squared residual bounds the mass outside a largest block weight. -/
theorem simplex_rounding (α : β → ℝ) (σ : ℝ)
    (hα : ∀ b, 0 ≤ α b) (hsum : ∑ b, α b = 1)
    (hres : σ ^ 2 = 1 - ∑ b, α b ^ 2) :
    ∃ b, (∀ c, α c ≤ α b) ∧ 1 - α b ≤ σ ^ 2 := by
  have hne : (Finset.univ : Finset β).Nonempty := by
    by_contra h
    have he := Finset.not_nonempty_iff_eq_empty.mp h
    simp only [he, Finset.sum_empty] at hsum
    linarith
  obtain ⟨b, _, hb⟩ := Finset.exists_max_image Finset.univ α hne
  have hmax : ∀ c, α c ≤ α b := fun c => hb c (Finset.mem_univ c)
  have hsquare : (∑ c, α c ^ 2) ≤ α b := by
    calc
      (∑ c, α c ^ 2) ≤ ∑ c, α b * α c := by
        apply Finset.sum_le_sum
        intro c _
        simpa only [pow_two] using mul_le_mul_of_nonneg_right (hmax c) (hα c)
      _ = α b := by rw [← Finset.mul_sum, hsum, mul_one]
  exact ⟨b, hmax, by linarith⟩

/-- Passing the small-residual test singles out exactly one majority block. -/
theorem simplex_unique (α : β → ℝ) (σ : ℝ)
    (hα : ∀ b, 0 ≤ α b) (hsum : ∑ b, α b = 1)
    (hres : σ ^ 2 = 1 - ∑ b, α b ^ 2)
    (hσ : 0 ≤ σ) (hsmall : σ ≤ 1 / 4) :
    ∃! b, (1 : ℝ) / 2 ≤ α b := by
  obtain ⟨b, _, hb⟩ := simplex_rounding α σ hα hsum hres
  have hsquare : σ ^ 2 ≤ 1 / 16 := by nlinarith
  have hbstrong : 15 / 16 ≤ α b := by linarith
  refine ⟨b, by linarith, ?_⟩
  intro c hc
  by_contra hcb
  have hother : α c ≤ ∑ j ∈ Finset.univ.erase b, α j :=
    Finset.single_le_sum (fun j _ => hα j)
      (Finset.mem_erase.mpr ⟨hcb, Finset.mem_univ c⟩)
  have htotal := Finset.add_sum_erase Finset.univ α (Finset.mem_univ b)
  rw [hsum] at htotal
  linarith

/-- For rank-eight projector overlaps, simplex rounding gives the Frobenius
distance directly; no spectral-gap assumption enters this conversion. -/
theorem projection_distance {E : Type*} [NormedAddCommGroup E]
    [InnerProductSpace ℝ E] (P Q : E) (α σ : ℝ)
    (hP : ‖P‖ ^ 2 = 8) (hQ : ‖Q‖ ^ 2 = 8)
    (hinner : inner ℝ P Q = 8 * α) (hσ : 0 ≤ σ)
    (hres : 1 - α ≤ σ ^ 2) :
    ‖P - Q‖ ≤ 4 * σ := by
  apply (sq_le_sq₀ (norm_nonneg (P - Q)) (mul_nonneg (by norm_num) hσ)).mp
  have hnorm := norm_sub_sq_real P Q
  rw [hP, hQ, hinner] at hnorm
  nlinarith

end QDM.Theorem2.CandidateRounding


==> anc/lean/QDM/Theorem2/CandidateSelection.lean <==
import Mathlib.Topology.MetricSpace.Basic
import Mathlib.Data.Finset.Card
import Mathlib.Basic.ExistsUnique
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Push

/-! Data-only candidate deduplication. True blocks label candidates only in
proofs: the actual scan inspects candidate distances and a fixed threshold. -/
noncomputable section
namespace QDM.Theorem2.CandidateSelection

variable {E : Type*} [MetricSpace E]

/-- A tail-first scan; reversing the input below gives the prescribed
first-to-last scan. Its finite-set output forgets only the retained order. -/
def tailScan (q : ℝ) : List E → Finset E
  | [] => ∅
  | x :: xs => by
      classical
      exact if ∀ y ∈ tailScan q xs, q < dist x y
        then insert x (tailScan q xs) else tailScan q xs

/-- Scan in input order, accepting a candidate precisely when its distance
from every previously retained candidate exceeds the threshold. -/
def select (q : ℝ) (xs : List E) : Finset E := tailScan q xs.reverse

private theorem tailScan_properties (q : ℝ) (hq : 0 ≤ q) (xs : List E) :
    (∀ x ∈ tailScan q xs, x ∈ xs) ∧
    (∀ x ∈ tailScan q xs, ∀ y ∈ tailScan q xs, x ≠ y → q < dist x y) ∧
    (∀ x ∈ xs, ∃ y ∈ tailScan q xs, dist x y ≤ q) := by
  classical
  induction xs with
  | nil => simp [tailScan]
  | cons a xs ih =>
      by_cases ha : ∀ y ∈ tailScan q xs, q < dist a y
      · rw [tailScan, ite_eq_left ha]
        refine ⟨?_, ?_, ?_⟩
        · intro x hx
          rcases Finset.mem_insert.mp hx with rfl | hx
          · exact List.mem_cons.mpr (Or.inl rfl)
          · exact List.mem_cons_of_mem a (ih.1 x hx)
        · intro x hx y hy hxy
          by_cases hxa : x = a
          · subst x
            have hys : y ∈ tailScan q xs :=
              Finset.mem_of_mem_insert_of_ne hy hxy.symm
            exact ha y hys
          · have hxs : x ∈ tailScan q xs := Finset.mem_of_mem_insert_of_ne hx hxa
            by_cases hya : y = a
            · subst y
              simpa only [dist_comm] using ha x hxs
            · have hys : y ∈ tailScan q xs := Finset.mem_of_mem_insert_of_ne hy hya
              exact ih.2.1 x hxs y hys hxy
        · intro x hx
          rcases List.mem_cons.mp hx with hxa | hx
          · subst x
            exact ⟨a, Finset.mem_insert_self a _, by simpa using hq⟩
          · obtain ⟨y, hy, hxy⟩ := ih.2.2 x hx
            exact ⟨y, Finset.mem_insert_of_mem hy, hxy⟩
      · rw [tailScan, ite_eq_right ha]
        refine ⟨?_, ih.2.1, ?_⟩
        · intro x hx
          exact List.mem_cons_of_mem a (ih.1 x hx)
        · intro x hx
          rcases List.mem_cons.mp hx with rfl | hx
          · push Not at ha
            exact ha
          · exact ih.2.2 x hx

/-- The actual greedy output is a separated subset and covers the entire
input by closed threshold balls, with no hidden-block oracle. -/
theorem select_properties (q : ℝ) (hq : 0 ≤ q) (xs : List E) :
    (∀ x ∈ select q xs, x ∈ xs) ∧
    (∀ x ∈ select q xs, ∀ y ∈ select q xs, x ≠ y → q < dist x y) ∧
    (∀ x ∈ xs, ∃ y ∈ select q xs, dist x y ≤ q) := by
  simpa only [select, List.mem_reverse] using tailScan_properties q hq xs.reverse

/-- If every candidate is close to a separated true center and every center
has a candidate, the measured-distance scan retains exactly one per center. -/
theorem select_complete {β : Type*} [Fintype β]
    (p : β → E) (xs : List E) (q ε d : ℝ)
    (hq : 0 ≤ q) (hnear : 2 * ε ≤ q) (hfar : q + 2 * ε < d)
    (hsep : ∀ b c, b ≠ c → d ≤ dist (p b) (p c))
    (hsound : ∀ x ∈ xs, ∃ b, dist x (p b) ≤ ε)
    (hcover : ∀ b, ∃ x ∈ xs, dist x (p b) ≤ ε) :
    (∀ b, ∃! x, x ∈ select q xs ∧ dist x (p b) ≤ ε) ∧
    (select q xs).card = Fintype.card β := by
  classical
  obtain ⟨hsub, hdist, hnet⟩ := select_properties q hq xs
  have hex : ∀ b, ∃! x, x ∈ select q xs ∧ dist x (p b) ≤ ε := by
    intro b
    obtain ⟨x, hx, hxb⟩ := hcover b
    obtain ⟨y, hy, hxy⟩ := hnet x hx
    obtain ⟨c, hyc⟩ := hsound y (hsub y hy)
    have hbc : b = c := by
      by_contra hne
      have ht : dist (p b) (p c) ≤ ε + q + ε := calc
        dist (p b) (p c) ≤ dist (p b) x + dist x (p c) := dist_triangle _ _ _
        _ ≤ dist (p b) x + (dist x y + dist y (p c)) :=
          by linarith [dist_triangle x y (p c)]
        _ ≤ ε + q + ε := by rw [dist_comm (p b) x]; linarith
      have := hsep b c hne
      linarith
    have hyb : dist y (p b) ≤ ε := by simpa only [hbc] using hyc
    refine ⟨y, ⟨hy, hyb⟩, ?_⟩
    intro z hz
    by_contra hzy
    have hlt := hdist z hz.1 y hy hzy
    have hle : dist z y ≤ 2 * ε := calc
      dist z y ≤ dist z (p b) + dist (p b) y := dist_triangle _ _ _
      _ ≤ 2 * ε := by rw [dist_comm (p b) y]; linarith [hz.2]
    linarith
  refine ⟨hex, ?_⟩
  let pick (b : β) : E := (hex b).exists.choose
  have hpick (b : β) : pick b ∈ select q xs ∧ dist (pick b) (p b) ≤ ε :=
    (hex b).exists.choose_spec
  have hcard : Fintype.card β = (select q xs).card := by
    simpa only [Finset.card_univ] using
      (Finset.card_bij (s := Finset.univ) (t := select q xs)
        (fun b _ => pick b)
        (fun b _ => (hpick b).1)
        (by
          intro b _ c _ hbc
          by_contra hne
          have ht : dist (p b) (p c) ≤ 2 * ε := calc
            dist (p b) (p c) ≤ dist (p b) (pick b) + dist (pick b) (p c) :=
              dist_triangle _ _ _
            _ ≤ 2 * ε := by
              have hb := (hpick b).2
              have hc := (hpick c).2
              rw [dist_comm (p b) (pick b), hbc]
              rw [hbc] at hb
              linarith
          have := hsep b c hne
          linarith)
        (by
          intro x hx
          obtain ⟨b, hb⟩ := hsound x (hsub x hx)
          refine ⟨b, Finset.mem_univ _, ?_⟩
          exact ((hex b).unique (hpick b) ⟨hx, hb⟩)))
  exact hcard.symm

/-- The numerical margins used by the paired algorithm satisfy the general
selection theorem: radius 0.01, exact block separation 1, threshold 1/2. -/
theorem paired_selection {β : Type*} [Fintype β]
    (p : β → E) (xs : List E)
    (hsep : ∀ b c, b ≠ c → 1 ≤ dist (p b) (p c))
    (hsound : ∀ x ∈ xs, ∃ b, dist x (p b) ≤ 1 / 100)
    (hcover : ∀ b, ∃ x ∈ xs, dist x (p b) ≤ 1 / 100) :
    (∀ b, ∃! x, x ∈ select (1 / 2) xs ∧ dist x (p b) ≤ 1 / 100) ∧
    (select (1 / 2) xs).card = Fintype.card β := by
  exact select_complete p xs (1 / 2) (1 / 100) 1
    (by norm_num) (by norm_num) (by norm_num) hsep hsound hcover

end QDM.Theorem2.CandidateSelection


==> anc/lean/QDM/Theorem2/CommutantRecovery.lean <==
import QDM.Theorem2.PhysicalProjector

/-! Both commutant-projector norms are connected to the same physical
nonadaptive raw-quartic banks and their already counted copy budget. -/
noncomputable section
set_option maxHeartbeats 1800000
namespace QDM.Theorem2.CommutantRecovery
open QDM NoiseGeometry FrameError FrameGram LowSpace LowSpaceError

/-- The success specification refers to the data-only measured cutoff.
The exact frame appears only on the mathematical side of its guarantee. -/
def good {B : ℕ} (w : GaussianRange.Witness B) (u : ℝ)
    (yA yP : QuarticNorm.Quartet (2*(4*B)) → ℝ) : Prop :=
  lowspaceGood w u yA yP ∧
  ∀ S : ReferenceCommutant.Space (Fin B),
    ‖FrameRepresentation.modeMap
      ((measuredLow (measuredRefresh yA yP).toContinuousLinearMap-exactLow w) S)‖ ≤
      131*u*‖FrameRepresentation.modeMap S‖

/-- One stacked-frame event yields the rank, spectral separation, identity
preservation and both projector errors, without spending another bank. -/
theorem from_stacked {B : ℕ} (w : GaussianRange.Witness B)
    (yA yP : QuarticNorm.Quartet (2*(4*B)) → ℝ)
    {u : ℝ} (hu : 0 ≤ u) (hs : u ≤ 1/40)
    (hgood : StackedFrame.stackedGood w
      (7*((50/43 : ℝ)*(u/10))^4+2*((100/43 : ℝ)*(u/10))^2) yA yP) : good w u yA yP := by
  obtain ⟨_,_,U,hr,hU⟩ := hgood
  let M := (measuredRefresh yA yP).toContinuousLinearMap
  have heu : 7*((50/43 : ℝ)*(u/10))^4+2*((100/43 : ℝ)*(u/10))^2 ≤ u^2 := by
    have h2 : u^2 ≤ 1 := by nlinarith
    have h4 : u^4 ≤ u^2 := by
      nlinarith [mul_nonneg (sq_nonneg u) (sub_nonneg.mpr h2)]
    nlinarith [sq_nonneg u]
  have herr (v : VectorSpace (2*(4*B))) :
      ‖entries ((skewContraction v).comp (M-U.toContinuousLinearMap))‖^2 ≤ u^2*‖v‖^2 := by
    have hn : entries ((skewContraction v).comp (M-U.toContinuousLinearMap)) =
        -entries ((skewContraction v).comp (U.toContinuousLinearMap-M)) := by
      ext ij
      change skewContraction v (M ((EuclideanSpace.basisFun (Fin (28*B)) ℝ) ij.2)-
        U ((EuclideanSpace.basisFun (Fin (28*B)) ℝ) ij.2)) ij.1 =
        -(skewContraction v (U ((EuclideanSpace.basisFun (Fin (28*B)) ℝ) ij.2)-
          M ((EuclideanSpace.basisFun (Fin (28*B)) ℝ) ij.2)) ij.1)
      simp only [map_sub, PiLp.sub_apply]
      ring
    rw [hn,norm_neg]
    exact (hU v).trans (mul_le_mul_of_nonneg_right heu (sq_nonneg ‖v‖))
  have hc := measured_clusters w U M hr hu hs herr
  exact ⟨⟨hc.1,hc.2,lowspace_distance w U M hr hu hs herr,(identity_fixed M).2⟩,
    PhysicalProjector.spectral_matrix_error w U M hr hu hs herr⟩

open QDM.GaussianRange QDM.MeasuredRange QDM.QuarticMeasurement QDM.Measurement QDM.BornMeasurements
  ProjectedConcentration MeasureTheory

/-- Counted physical acquisition closes both norms simultaneously for
arbitrary positive confidence. Each copy supplies one raw fixed-basis quartic. -/
theorem raw_commutant_recovery (B : ℕ) :
    ∃ (b : Fin (coordinateCount B) → OrthonormalBasis (Fin (outcomeCount B)) ℂ
        (QDM.OccupationReadout.FockSpace (4*B)))
      (x : Fin (coordinateCount B) → Fin (outcomeCount B) → ℝ),
      (∀ i, diagonalReadout (b i) (x i) =
        (QDM.JordanWigner.quartic (4*B)
          (observableAxes ((coordinateIndex B).symm i))).toEuclideanLin ∧
        ∀ j, (x i j)^2 = 1) ∧
      ∀ (w : Witness B) (u δ : ℝ),
        0 < u → u ≤ 1/40 → 0 < δ → δ ≤ 1 →
        let K := RangeAcquisition.acquisitionShots B (u/10) (u/10) δ
        let law := copyLaw K (targetState w) b
        (law.prod law).real {z | ¬good w u
          (observedVector x z.1) (observedVector x z.2)} ≤ δ ∧
        (2 : ℝ)*coordinateCount B*K ≤
          2*coordinateCount B*(RangeAcquisition.matrixBudget B (u/10) δ+
            RangeAcquisition.projectedBudget B (u/10) δ+3) := by
  classical
  obtain ⟨b,x,hread,hraw⟩ := StackedFrame.raw_stacked_recovery B
  refine ⟨b,x,hread,?_⟩
  intro w u δ hu hs hδ hδ1
  obtain ⟨hp,hcount⟩ := hraw w (u/10) (u/10) δ
    (by positivity) (by linarith) (by positivity) hδ hδ1
  refine ⟨?_,hcount⟩
  apply le_trans (measureReal_mono ?_) hp
  intro z hz hstack
  exact hz (from_stacked w _ _ hu.le hs hstack)

end QDM.Theorem2.CommutantRecovery


==> anc/lean/QDM/Theorem2/CommutatorBounds.lean <==
import QDM.Theorem2.StackedFrame

/-! Stacked skew errors control the physical double commutator without a
factor depending on the number of generators or hidden blocks. -/

noncomputable section
set_option maxHeartbeats 800000
namespace QDM.Theorem2.CommutatorBounds
open scoped InnerProductSpace

section Families
variable {𝕜 H ι : Type*} [RCLike 𝕜] [NormedAddCommGroup H] [InnerProductSpace 𝕜 H]
  [FiniteDimensional 𝕜 H] [CompleteSpace H] [Fintype ι]

def stackLinear (A : ι → H →L[𝕜] H) : H →ₗ[𝕜] PiLp 2 (fun _ : ι => H) where
  toFun v := WithLp.toLp 2 (fun i => A i v)
  map_add' v w := by ext i; exact (A i).map_add v w
  map_smul' c v := by ext i; exact (A i).map_smul c v

def stack (A : ι → H →L[𝕜] H) : H →L[𝕜] PiLp 2 (fun _ : ι => H) :=
  (stackLinear A).toContinuousLinearMap

omit [CompleteSpace H] in
/-- Summed squared action is the operator bound of the actual stacked map. -/
theorem stack_bound (A : ι → H →L[𝕜] H) {a : ℝ} (ha : 0 ≤ a)
    (hA : ∀ v, (∑ i, ‖A i v‖^2) ≤ a^2*‖v‖^2) : ‖stack A‖ ≤ a := by
  apply ContinuousLinearMap.opNorm_le_bound _ ha
  intro v
  have he : ‖stack A v‖^2 = ∑ i, ‖A i v‖^2 := by
    rw [PiLp.norm_sq_eq_of_L2]
    rfl
  have h := hA v
  rw [← he] at h
  nlinarith [norm_nonneg (stack A v), mul_nonneg ha (norm_nonneg v)]

def cross (A D : ι → H →L[𝕜] H) : H →L[𝕜] H :=
  ∑ i, (A i).adjoint * D i

/-- The row-column product is a single adjoint composition, so its norm pays
only the two stacked bounds, not the length of the family. -/
theorem cross_bound (A D : ι → H →L[𝕜] H) {a t : ℝ} (ha : 0 ≤ a) (ht : 0 ≤ t)
    (hA : ∀ v, (∑ i, ‖A i v‖^2) ≤ a^2*‖v‖^2)
    (hD : ∀ v, (∑ i, ‖D i v‖^2) ≤ t^2*‖v‖^2) :
    cross A D = (stack A).adjoint.comp (stack D) ∧ ‖cross A D‖ ≤ a*t := by
  have he : cross A D = (stack A).adjoint.comp (stack D) := by
    apply ContinuousLinearMap.ext
    intro v
    apply ext_inner_left 𝕜
    intro w
    simp only [cross, sum_apply, mul_apply_eq_comp, ContinuousLinearMap.comp_apply, inner_sum,
      ContinuousLinearMap.adjoint_inner_right]
    change (∑ i, inner 𝕜 (A i w) (D i v)) = inner 𝕜 (stack A w) (stack D v)
    rw [PiLp.inner_apply]
    rfl
  refine ⟨he, ?_⟩
  rw [he]
  calc
    _ ≤ ‖(stack A).adjoint‖*‖stack D‖ := ContinuousLinearMap.opNorm_comp_le _ _
    _ = ‖stack A‖*‖stack D‖ := by rw [ContinuousLinearMap.adjoint.norm_map]
    _ ≤ a*t := mul_le_mul (stack_bound A ha hA) (stack_bound D ht hD)
      (norm_nonneg (stack D)) ha

def doubleCross (A D : ι → H →L[𝕜] H) (S : H →L[𝕜] H) : H →L[𝕜] H :=
  -∑ i, (A i*(D i*S-S*D i)-(D i*S-S*D i)*A i)

/-- A mixed double commutator costs four times the product of stacked norms.
This holds for every test operator, without a symmetry restriction on it. -/
theorem double_cross_bound (A D : ι → H →L[𝕜] H)
    (hAskew : ∀ i, (A i).adjoint = -A i)
    (hDskew : ∀ i, (D i).adjoint = -D i)
    {a t : ℝ} (ha : 0 ≤ a) (ht : 0 ≤ t)
    (hA : ∀ v, (∑ i, ‖A i v‖^2) ≤ a^2*‖v‖^2)
    (hD : ∀ v, (∑ i, ‖D i v‖^2) ≤ t^2*‖v‖^2)
    (S : H →L[𝕜] H) :
    ‖doubleCross A D S‖ ≤ 4*a*t*‖S‖ := by
  have he : doubleCross A D S =
      cross A D*S-cross A (fun i => S*D i)-cross D (fun i => S*A i)+S*cross D A := by
    simp only [doubleCross, cross, hAskew, hDskew, Finset.sum_mul,
      Finset.mul_sum, ← Finset.sum_sub_distrib, ← Finset.sum_add_distrib,
      ← Finset.sum_neg_distrib]
    apply Finset.sum_congr rfl
    intro i _
    noncomm_ring
  have hSA (v) : (∑ i, ‖(S*A i) v‖^2) ≤ (‖S‖*a)^2*‖v‖^2 := by
    calc
      _ ≤ ∑ i, ‖S‖^2*‖A i v‖^2 := by
        apply Finset.sum_le_sum
        intro i _
        have hh := S.le_opNorm (A i v)
        change ‖S (A i v)‖^2 ≤ _
        nlinarith [norm_nonneg (S (A i v)), norm_nonneg (A i v), norm_nonneg S]
      _ = ‖S‖^2*∑ i, ‖A i v‖^2 := (Finset.mul_sum _ _ _).symm
      _ ≤ ‖S‖^2*(a^2*‖v‖^2) := mul_le_mul_of_nonneg_left (hA v) (sq_nonneg _)
      _ = _ := by ring
  have hSD (v) : (∑ i, ‖(S*D i) v‖^2) ≤ (‖S‖*t)^2*‖v‖^2 := by
    calc
      _ ≤ ∑ i, ‖S‖^2*‖D i v‖^2 := by
        apply Finset.sum_le_sum
        intro i _
        have hh := S.le_opNorm (D i v)
        change ‖S (D i v)‖^2 ≤ _
        nlinarith [norm_nonneg (S (D i v)), norm_nonneg (D i v), norm_nonneg S]
      _ = ‖S‖^2*∑ i, ‖D i v‖^2 := (Finset.mul_sum _ _ _).symm
      _ ≤ ‖S‖^2*(t^2*‖v‖^2) := mul_le_mul_of_nonneg_left (hD v) (sq_nonneg _)
      _ = _ := by ring
  have hAD := (cross_bound A D ha ht hA hD).2
  have hDA := (cross_bound D A ht ha hD hA).2
  have hASD := (cross_bound A (fun i => S*D i) ha (by positivity) hA hSD).2
  have hDSA := (cross_bound D (fun i => S*A i) ht (by positivity) hD hSA).2
  rw [he]
  calc
    _ ≤ (‖cross A D*S-cross A (fun i => S*D i)‖+‖cross D (fun i => S*A i)‖)+
        ‖S*cross D A‖ := (norm_add_le _ _).trans (by gcongr; exact norm_sub_le _ _)
    _ ≤ ((‖cross A D‖*‖S‖+‖cross A (fun i => S*D i)‖)+
        ‖cross D (fun i => S*A i)‖)+‖S‖*‖cross D A‖ := by
      gcongr
      · exact (norm_sub_le _ _).trans (by gcongr; exact norm_mul_le _ _)
      · exact norm_mul_le _ _
    _ ≤ ((a*t*‖S‖+a*(‖S‖*t))+t*(‖S‖*a))+‖S‖*(t*a) := by gcongr
    _ = _ := by ring
/-- The exact quadratic perturbation identity gives a dimension-free bound
for the changed double commutator in spectral operator norm. -/
theorem double_perturbation (A D : ι → H →L[𝕜] H)
    (hAskew : ∀ i, (A i).adjoint = -A i)
    (hDskew : ∀ i, (D i).adjoint = -D i)
    {a t : ℝ} (ha : 0 ≤ a) (ht : 0 ≤ t)
    (hA : ∀ v, (∑ i, ‖A i v‖^2) ≤ a^2*‖v‖^2)
    (hD : ∀ v, (∑ i, ‖D i v‖^2) ≤ t^2*‖v‖^2)
    (S : H →L[𝕜] H) :
    ‖doubleCross (A+D) (A+D) S-doubleCross A A S‖ ≤
      (8*a*t+4*t^2)*‖S‖ := by
  have he : doubleCross (A+D) (A+D) S-doubleCross A A S =
      doubleCross A D S+doubleCross D A S+doubleCross D D S := by
    simp only [doubleCross, Pi.add_apply, mul_add, add_mul, mul_sub, sub_mul,
      Finset.sum_add_distrib, Finset.sum_sub_distrib]
    abel
  have h1 := double_cross_bound A D hAskew hDskew ha ht hA hD S
  have h2 := double_cross_bound D A hDskew hAskew ht ha hD hA S
  have h3 := double_cross_bound D D hDskew hDskew ht ht hD hD S
  rw [he]
  calc
    _ ≤ (‖doubleCross A D S‖+‖doubleCross D A S‖)+‖doubleCross D D S‖ :=
      (norm_add_le _ _).trans (by gcongr; exact norm_add_le _ _)
    _ ≤ (4*a*t*‖S‖+4*t*a*‖S‖)+4*t*t*‖S‖ := by gcongr
    _ = _ := by ring
end Families

end QDM.Theorem2.CommutatorBounds


==> anc/lean/QDM/Theorem2/ComplexFrame.lean <==
import QDM.Theorem2.ComplexModes

/-! The measured real skew frame defines the complex commutant needed by
the contour argument. Its bound follows from the same measured error event. -/
noncomputable section
set_option maxHeartbeats 800000
namespace QDM.Theorem2.ComplexFrame
open QDM NoiseGeometry FrameError ComplexModes CommutatorBounds

def family {m q : ℕ} (M : E (Fin q) →L[ℝ] PairSpace m) : Fin q → Op (Fin m) :=
  fun k => lift (FrameCommutant.family M k)

def commutant {m q : ℕ} (M : E (Fin q) →L[ℝ] PairSpace m) (S : Op (Fin m)) : Op (Fin m) :=
  doubleCross (family M) (family M) S

def commutantLinear {m q : ℕ} (M : E (Fin q) →L[ℝ] PairSpace m) :
    Op (Fin m) →ₗ[ℂ] Op (Fin m) where
  toFun := commutant M
  map_add' S T := by
    simp only [commutant,doubleCross,mul_add,add_mul,mul_sub,sub_mul,
      Finset.sum_add_distrib,Finset.sum_sub_distrib]
    abel
  map_smul' c S := by
    simp only [commutant,doubleCross,mul_smul_comm,smul_mul_assoc,
      ← smul_sub,← Finset.smul_sum,smul_neg]
    rfl

def commutantMap {m q : ℕ} (M : E (Fin q) →L[ℝ] PairSpace m) :
    Op (Fin m) →L[ℂ] Op (Fin m) := (commutantLinear M).toContinuousLinearMap

/-- On embedded real test operators the constructed complex commutant is
exactly the complexification of the original measured commutant. -/
theorem real_correspondence {m q : ℕ} (M : E (Fin q) →L[ℝ] PairSpace m)
    (S : RealOp (Fin m)) :
    lift (FrameCommutant.commutant M S)=commutant M (lift S) := by
  have hm (A B : RealOp (Fin m)) : liftLinear (A*B)=liftLinear A*liftLinear B :=
    lift_algebra.2.2.2.1 A B
  change liftLinear (-∑ k, (FrameCommutant.family M k*
    (FrameCommutant.family M k*S-S*FrameCommutant.family M k)-
    (FrameCommutant.family M k*S-S*FrameCommutant.family M k)*FrameCommutant.family M k)) = _
  simp only [map_neg,map_sum,map_sub,hm]
  rfl

/-- The actual complex measured commutant obeys the same 15.1t bound as
the real one. No complex-noise premise or dimension-dependent loss is used. -/
theorem frame_bound {B q : ℕ} (w : GaussianRange.Witness B)
    (U : E (Fin q) →ₗᵢ[ℝ] GaussianRange.Space B)
    (M : E (Fin q) →L[ℝ] GaussianRange.Space B)
    (hU : ∀ z, GaussianRange.hiddenProjector w (U z)=U z)
    {t : ℝ} (ht : 0 ≤ t) (hs : t ≤ 1/40)
    (herr : ∀ v : VectorSpace (2*(4*B)),
      ‖entries ((skewContraction v).comp (M-U.toContinuousLinearMap))‖^2 ≤ t^2*‖v‖^2) :
    commutantMap M 1=0 ∧
    ‖commutantMap M-commutantMap U.toContinuousLinearMap‖ ≤ (151/10 : ℝ)*t := by
  refine ⟨?_,?_⟩
  · change commutant M 1=0
    simp [commutant,doubleCross]
  · apply ContinuousLinearMap.opNorm_le_bound _ (by positivity)
    intro S
    let A := FrameCommutant.family U.toContinuousLinearMap
    let D := FrameCommutant.family M-A
    have hAr (v) : (∑ k, ‖A k v‖^2) ≤ (Real.sqrt (7/2))^2*‖v‖^2 := by
      rw [Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 7/2)]
      exact FrameCommutant.exact_family_bound w U hU v
    have hDr (v) : (∑ k, ‖D k v‖^2) ≤ t^2*‖v‖^2 := by
      have he (k) : D k v=FrameCommutant.family (M-U.toContinuousLinearMap) k v := by
        change skewContraction v (M ((EuclideanSpace.basisFun (Fin q) ℝ) k))-
          skewContraction v (U ((EuclideanSpace.basisFun (Fin q) ℝ) k)) =
          skewContraction v (M ((EuclideanSpace.basisFun (Fin q) ℝ) k)-
            U ((EuclideanSpace.basisFun (Fin q) ℝ) k))
        rw [map_sub]
      simp_rw [he]
      rw [FrameCommutant.family_energy]
      exact herr v
    have hAc := lift_family_bound A hAr
    have hDc := lift_family_bound D hDr
    have hAs (k) : (lift (A k)).adjoint= -lift (A k) := by
      rw [← lift_adjoint,show (A k).adjoint= -A k from FrameCommutant.skew_action_adjoint _]
      exact liftLinear.map_neg (A k)
    have hDs (k) : (lift (D k)).adjoint= -lift (D k) := by
      have h : (D k).adjoint= -D k := by
        change (FrameCommutant.family M k-A k).adjoint= -(FrameCommutant.family M k-A k)
        rw [map_sub,show (FrameCommutant.family M k).adjoint= -FrameCommutant.family M k from
          FrameCommutant.skew_action_adjoint _,
          show (A k).adjoint= -A k from FrameCommutant.skew_action_adjoint _]
        abel
      rw [← lift_adjoint,h]
      exact liftLinear.map_neg (D k)
    have hsum : (fun k => lift (A k))+(fun k => lift (D k))=family M := by
      funext k
      change lift (A k)+lift (FrameCommutant.family M k-A k)=lift (FrameCommutant.family M k)
      rw [lift_algebra.2.2.1]
      abel
    have hb := double_perturbation (fun k => lift (A k)) (fun k => lift (D k))
      hAs hDs (Real.sqrt_nonneg (7/2)) ht hAc hDc S
    rw [hsum] at hb
    have hr : Real.sqrt (7/2) ≤ (15/8 : ℝ) := by
      have h := Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 7/2)
      nlinarith [Real.sqrt_nonneg (7/2)]
    have hc : 8*Real.sqrt (7/2)*t+4*t^2 ≤ (151/10 : ℝ)*t := by
      nlinarith [mul_nonneg (sub_nonneg.mpr hr) ht]
    exact hb.trans (mul_le_mul_of_nonneg_right hc (norm_nonneg S))

end QDM.Theorem2.ComplexFrame


==> anc/lean/QDM/Theorem2/ComplexModes.lean <==
import QDM.Theorem2.FrameCommutant

/-! Complexification of the actual real mode operators. Splitting a vector
into real and imaginary parts preserves stacked energy, so the resolvent
proof does not pay a dimension factor or assume a new complex noise bound. -/
noncomputable section
set_option maxHeartbeats 800000
namespace QDM.Theorem2.ComplexModes
open scoped InnerProductSpace
variable {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ]

abbrev RealModes (ι : Type*) [Fintype ι] := EuclideanSpace ℝ ι
abbrev Modes (ι : Type*) [Fintype ι] := EuclideanSpace ℂ ι
abbrev RealOp (ι : Type*) [Fintype ι] := RealModes ι →L[ℝ] RealModes ι
abbrev Op (ι : Type*) [Fintype ι] := Modes ι →L[ℂ] Modes ι

def realPart (v : Modes ι) : RealModes ι := WithLp.toLp 2 (fun i => (v i).re)
def imagPart (v : Modes ι) : RealModes ι := WithLp.toLp 2 (fun i => (v i).im)
def embed (v : RealModes ι) : Modes ι := WithLp.toLp 2 (fun i => (v i : ℂ))
def coefficients (A : RealOp ι) : Matrix ι ι ℝ :=
  fun i j => A ((EuclideanSpace.basisFun ι ℝ) j) i
def lift (A : RealOp ι) : Op ι :=
  ((coefficients A).map Complex.ofReal).toEuclideanLin.toContinuousLinearMap

omit [DecidableEq ι] in
/-- The matrix used for complexification is the actual real operator's
coordinate matrix, not a separately supplied representation. -/
theorem coordinate_action (A : RealOp ι) (v : RealModes ι) (i : ι) :
    A v i = ∑ j, coefficients A i j*v j := by
  have h := congrArg (fun x : RealModes ι => A x i)
    ((EuclideanSpace.basisFun ι ℝ).sum_repr v)
  simpa only [map_sum, map_smul, WithLp.ofLp_sum, Finset.sum_apply, PiLp.smul_apply, smul_eq_mul,
    EuclideanSpace.basisFun_repr, coefficients, mul_comm] using h.symm

omit [DecidableEq ι] in
/-- Real and imaginary vectors split Euclidean energy exactly; embedding
real vectors is isometric and reconstructing both parts returns the vector. -/
theorem vector_parts (v : Modes ι) (u : RealModes ι) :
    ‖v‖^2 = ‖realPart v‖^2+‖imagPart v‖^2 ∧
    ‖embed u‖=‖u‖ ∧ embed (realPart v)+Complex.I • embed (imagPart v)=v := by
  have hn : ‖v‖^2 = ‖realPart v‖^2+‖imagPart v‖^2 := by
    simp only [PiLp.norm_sq_eq_of_L2, ← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro i _
    change ‖v i‖^2 = ‖(v i).re‖^2+‖(v i).im‖^2
    rw [← Complex.normSq_eq_norm_sq, Complex.normSq_apply, Real.norm_eq_abs,Real.norm_eq_abs]
    simp only [sq_abs]
    ring
  have he : ‖embed u‖^2=‖u‖^2 := by
    simp only [PiLp.norm_sq_eq_of_L2]
    apply Finset.sum_congr rfl
    intro i _
    exact congrArg (fun x : ℝ => x^2) (Complex.norm_real (u i))
  refine ⟨hn,?_,?_⟩
  · nlinarith [norm_nonneg (embed u), norm_nonneg u]
  · ext i
    change ((v i).re : ℂ)+Complex.I*((v i).im : ℂ)=v i
    simpa only [mul_comm] using Complex.re_add_im (v i)

/-- The complexified operator acts on the real and imaginary components
by the same original operator. Its action on embedded real vectors agrees. -/
theorem lift_parts (A : RealOp ι) (v : Modes ι) (u : RealModes ι) :
    realPart (lift A v)=A (realPart v) ∧
    imagPart (lift A v)=A (imagPart v) ∧
    lift A (embed u)=embed (A u) := by
  refine ⟨?_,?_,?_⟩
  · ext i
    rw [coordinate_action]
    change (∑ j, (coefficients A i j : ℂ)*v j).re = _
    simp [Complex.mul_re,realPart]
  · ext i
    rw [coordinate_action]
    change (∑ j, (coefficients A i j : ℂ)*v j).im = _
    simp [Complex.mul_im,imagPart]
  · ext i
    change (∑ j, (coefficients A i j : ℂ)*(u j : ℂ))=(A u i : ℂ)
    rw [coordinate_action]
    push_cast
    rfl

/-- Complexification is injective and preserves the operator algebra,
including real scalars and composition. -/
theorem lift_algebra :
    Function.Injective (lift : RealOp ι → Op ι) ∧
    (∀ A B : RealOp ι, lift (A+B)=lift A+lift B) ∧
    (∀ A B : RealOp ι, lift (A-B)=lift A-lift B) ∧
    (∀ A B : RealOp ι, lift (A*B)=lift A*lift B) ∧
    lift (1 : RealOp ι)=1 ∧
    (∀ (a : ℝ) (A : RealOp ι), lift (a • A)=(a : ℂ) • lift A) := by
  have hext (A B : Op ι)
      (h : ∀ v, realPart (A v)=realPart (B v) ∧ imagPart (A v)=imagPart (B v)) : A=B := by
    apply ContinuousLinearMap.ext
    intro v
    ext i
    apply Complex.ext
    · exact congrArg (fun x : RealModes ι => x i) (h v).1
    · exact congrArg (fun x : RealModes ι => x i) (h v).2
  refine ⟨?_,?_,?_,?_,?_,?_⟩
  · intro A B h
    apply ContinuousLinearMap.ext
    intro u
    have hh := congrArg (fun T : Op ι => T (embed u)) h
    rw [(lift_parts A (embed u) u).2.2,(lift_parts B (embed u) u).2.2] at hh
    ext i
    have hi : ((A u i : ℝ) : ℂ)=((B u i : ℝ) : ℂ) := congrArg (fun v : Modes ι => v i) hh
    exact_mod_cast hi
  · intro A B
    apply hext
    intro v
    constructor <;> ext i <;>
      simp [realPart,imagPart, lift, coefficients, Matrix.toLpLin_apply,
        Matrix.mulVec, dotProduct, add_mul, Finset.sum_add_distrib]
  · intro A B
    apply hext
    intro v
    constructor <;> ext i <;>
      simp [realPart,imagPart, lift, coefficients, Matrix.toLpLin_apply,
        Matrix.mulVec, dotProduct, sub_mul, Finset.sum_sub_distrib]
  · intro A B
    apply hext
    intro v
    constructor
    · simpa only [mul_apply_eq_comp] using (lift_parts (A*B) v 0).1.trans
        (by rw [mul_apply_eq_comp, ← (lift_parts B v 0).1, ← (lift_parts A (lift B v) 0).1])
    · simpa only [mul_apply_eq_comp] using (lift_parts (A*B) v 0).2.1.trans
        (by rw [mul_apply_eq_comp, ← (lift_parts B v 0).2.1, ← (lift_parts A (lift B v) 0).2.1])
  · apply hext
    intro v
    exact ⟨by simpa using (lift_parts (1 : RealOp ι) v 0).1,
      by simpa using (lift_parts (1 : RealOp ι) v 0).2.1⟩
  · intro a A
    apply ContinuousLinearMap.ext
    intro v
    ext i
    simp [lift,coefficients,Matrix.toLpLin_apply,Matrix.mulVec,dotProduct,
      Finset.mul_sum,mul_assoc]

def liftLinear : RealOp ι →ₗ[ℝ] Op ι where
  toFun := lift
  map_add' := lift_algebra.2.1
  map_smul' a A := by
    change lift (a • A)=a • lift A
    rw [lift_algebra.2.2.2.2.2]
    apply ContinuousLinearMap.ext
    intro v
    ext i
    change (a : ℂ)*(lift A v i)=a • (lift A v i)
    exact (RCLike.real_smul_eq_coe_mul a (lift A v i)).symm

/-- The complex lift has exactly the real operator norm, without a
dimension or square-root-two loss. -/
theorem lift_norm (A : RealOp ι) : ‖lift A‖=‖A‖ := by
  have hle : ‖lift A‖ ≤ ‖A‖ := by
    apply ContinuousLinearMap.opNorm_le_bound _ (norm_nonneg A)
    intro v
    have h := (vector_parts (lift A v) 0).1
    rw [(lift_parts A v 0).1,(lift_parts A v 0).2.1] at h
    have h1 := A.le_opNorm (realPart v)
    have h2 := A.le_opNorm (imagPart v)
    have hs1 := mul_self_le_mul_self (norm_nonneg _) h1
    have hs2 := mul_self_le_mul_self (norm_nonneg _) h2
    have hv := (vector_parts v 0).1
    have hv' := congrArg (fun x : ℝ => ‖A‖^2*x) hv
    nlinarith [norm_nonneg (lift A v), mul_nonneg (norm_nonneg A) (norm_nonneg v)]
  have hge : ‖A‖ ≤ ‖lift A‖ := by
    apply ContinuousLinearMap.opNorm_le_bound _ (norm_nonneg _)
    intro u
    have h := (lift A).le_opNorm (embed u)
    rw [(lift_parts A (embed u) u).2.2,(vector_parts 0 (A u)).2.1,
      (vector_parts 0 u).2.1] at h
    exact h
  exact le_antisymm hle hge

/-- Real adjoints become complex adjoints. In particular each measured
real skew generator remains skew-adjoint on the complex mode space. -/
theorem lift_adjoint (A : RealOp ι) : lift A.adjoint=(lift A).adjoint := by
  have hc (i j : ι) : coefficients A.adjoint i j=coefficients A j i := by
    change A.adjoint ((EuclideanSpace.basisFun ι ℝ) j) i =
      A ((EuclideanSpace.basisFun ι ℝ) i) j
    rw [← EuclideanSpace.basisFun_inner]
    rw [ContinuousLinearMap.adjoint_inner_right, real_inner_comm,
      EuclideanSpace.basisFun_inner]
  have hm : ((coefficients A).map Complex.ofReal).conjTranspose=
      (coefficients A.adjoint).map Complex.ofReal := by
    ext i j
    simp [Matrix.conjTranspose_apply, Matrix.map_apply,hc]
  unfold lift
  rw [← LinearMap.adjoint_toContinuousLinearMap,
    ← Matrix.toEuclideanLin_conjTranspose_eq_adjoint, hm]

/-- A real stacked-action bound holds on every complex vector with the
same constant. This transfers the measured skew-frame error to resolvents. -/
theorem lift_family_bound (A : κ → RealOp ι) {c : ℝ}
    (hA : ∀ u : RealModes ι, (∑ k, ‖A k u‖^2) ≤ c*‖u‖^2)
    (v : Modes ι) : (∑ k, ‖lift (A k) v‖^2) ≤ c*‖v‖^2 := by
  have he (k : κ) : ‖lift (A k) v‖^2=
      ‖A k (realPart v)‖^2+‖A k (imagPart v)‖^2 := by
    rw [(vector_parts (lift (A k) v) 0).1,
      (lift_parts (A k) v 0).1,(lift_parts (A k) v 0).2.1]
  simp_rw [he]
  rw [Finset.sum_add_distrib]
  have hr := hA (realPart v)
  have hi := hA (imagPart v)
  rw [(vector_parts v 0).1]
  linarith

end QDM.Theorem2.ComplexModes


==> anc/lean/QDM/Theorem2/ComplexSymmetric.lean <==
import QDM.Theorem2.ComplexFrame
import Mathlib.Analysis.CStarAlgebra.Matrix

/-! The physical complex commutant acts on transpose-symmetric matrices,
with the inherited spectral operator norm, not a substituted Frobenius norm. -/
noncomputable section
set_option maxHeartbeats 800000
set_option synthInstance.maxHeartbeats 120000
namespace QDM.Theorem2.ComplexSymmetric
open QDM NoiseGeometry FrameError ComplexModes
variable {ι : Type*} [Fintype ι] [DecidableEq ι]

def matrix : Op ι ≃⋆ₐ[ℂ] Matrix ι ι ℂ := Matrix.toEuclideanCLM.symm

def symmetricSpace (ι : Type*) [Fintype ι] [DecidableEq ι] : Submodule ℂ (Op ι) where
  carrier := {S | (matrix (ι := ι) S).transpose=matrix S}
  zero_mem' := by
    change (matrix (ι := ι) 0).transpose=matrix 0
    simp
  add_mem' := by
    intro S T hS hT
    change (matrix S).transpose=matrix S at hS
    change (matrix T).transpose=matrix T at hT
    change (matrix (S+T)).transpose=matrix (S+T)
    rw [map_add,Matrix.transpose_add,hS,hT]
  smul_mem' := by
    intro a S hS
    change (matrix S).transpose=matrix S at hS
    change (matrix (a • S)).transpose=matrix (a • S)
    rw [map_smul,Matrix.transpose_smul,hS]

abbrev Space (ι : Type*) [Fintype ι] [DecidableEq ι] := ↥(symmetricSpace ι)

local instance : NormedAddCommGroup (Space ι) := inferInstance
local instance : NormedSpace ℂ (Space ι) := inferInstance
local instance : IsTopologicalAddGroup (Space ι) := inferInstance

/-- The matrix of a lifted real operator has the same real entries. Its
transpose is therefore the matrix of its real adjoint, not a new involution. -/
theorem lift_matrix (A : RealOp ι) :
    matrix (lift A)=(coefficients A).map Complex.ofReal ∧
    (matrix (lift A)).transpose=matrix (lift A.adjoint) := by
  have hm : matrix (lift A)=(coefficients A).map Complex.ofReal := by
    change (Matrix.toEuclideanCLM (n := ι) (𝕜 := ℂ)).symm
      ((Matrix.toEuclideanCLM (n := ι) (𝕜 := ℂ)) ((coefficients A).map Complex.ofReal)) = _
    exact (Matrix.toEuclideanCLM (n := ι) (𝕜 := ℂ)).symm_apply_apply _
  refine ⟨hm,?_⟩
  rw [lift_adjoint]
  have h : matrix (lift A).adjoint=(matrix (lift A)).conjTranspose :=
    map_star (matrix (ι := ι)) (lift A)
  rw [h,hm]
  ext i j
  simp [Matrix.transpose_apply,Matrix.conjTranspose_apply,Matrix.map_apply]

/-- Commutation with each physical skew generator preserves transpose
symmetry, also for complex test matrices. -/
theorem commutator_preserves (A : RealOp ι) (hA : A.adjoint= -A)
    (S : Op ι) (hS : S ∈ symmetricSpace ι) :
    lift A*S-S*lift A ∈ symmetricSpace ι := by
  change (matrix (lift A*S-S*lift A)).transpose=matrix (lift A*S-S*lift A)
  change (matrix S).transpose=matrix S at hS
  have ht : (matrix (lift A)).transpose= -matrix (lift A) := by
    rw [(lift_matrix A).2,hA]
    change matrix (liftLinear (-A))= -matrix (liftLinear A)
    rw [map_neg,map_neg]
  simp only [map_sub,map_mul,Matrix.transpose_sub,Matrix.transpose_mul,hS,ht]
  noncomm_ring

/-- The measured complex commutant preserves the exact symmetric space.
This follows from its physical skew generators, not from a supplied premise. -/
theorem measured_preserves {m q : ℕ} (M : E (Fin q) →L[ℝ] PairSpace m)
    (S : Op (Fin m)) (hS : S ∈ symmetricSpace (Fin m)) :
    ComplexFrame.commutantMap M S ∈ symmetricSpace (Fin m) := by
  change -∑ k, (ComplexFrame.family M k*(ComplexFrame.family M k*S-S*ComplexFrame.family M k)-
    (ComplexFrame.family M k*S-S*ComplexFrame.family M k)*ComplexFrame.family M k) ∈ _
  apply Submodule.neg_mem
  apply Submodule.sum_mem
  intro k _
  exact commutator_preserves (FrameCommutant.family M k)
    (FrameCommutant.skew_action_adjoint _) _
    (commutator_preserves (FrameCommutant.family M k)
      (FrameCommutant.skew_action_adjoint _) S hS)

def measured {m q : ℕ} (M : E (Fin q) →L[ℝ] PairSpace m) :
    Space (Fin m) →L[ℂ] Space (Fin m) :=
  (ComplexFrame.commutantMap M).restrict (measured_preserves M)

/-- Restriction to the physical transpose-symmetric space retains 15.1t
with the same measured real-frame error event and spectral matrix norm. -/
theorem measured_bound {B q : ℕ} (w : GaussianRange.Witness B)
    (U : E (Fin q) →ₗᵢ[ℝ] GaussianRange.Space B)
    (M : E (Fin q) →L[ℝ] GaussianRange.Space B)
    (hU : ∀ z, GaussianRange.hiddenProjector w (U z)=U z)
    {t : ℝ} (ht : 0 ≤ t) (hs : t ≤ 1/40)
    (herr : ∀ v : VectorSpace (2*(4*B)),
      ‖entries ((skewContraction v).comp (M-U.toContinuousLinearMap))‖^2 ≤ t^2*‖v‖^2) :
    ‖measured M-measured U.toContinuousLinearMap‖ ≤ (151/10 : ℝ)*t := by
  have h := (ComplexFrame.frame_bound w U M hU ht hs herr).2
  apply ContinuousLinearMap.opNorm_le_bound _ (by positivity)
  intro S
  have hb := (ComplexFrame.commutantMap M-ComplexFrame.commutantMap U.toContinuousLinearMap).le_opNorm S.val
  exact hb.trans (mul_le_mul_of_nonneg_right h (norm_nonneg S.val))

end QDM.Theorem2.ComplexSymmetric


==> anc/lean/QDM/Theorem2/Confidence.lean <==
import QDM.Theorem2.Testing

/-!
# The confidence cost of adaptive sign experiments

This composes the constructed transcript law with the proved exponential
testing bound. The mean-separation hypotheses are supplied by the manuscript's
physical hard family; that geometric construction is not assumed to be proved
by this statistical module.
-/

noncomputable section
namespace QDM.Theorem2

theorem adaptive_sign_testing {ι : Type*} [Fintype ι]
    (policy : (t : ℕ) → History (ι × Bool) t → ι → ℝ)
    (hpolicy0 : ∀ t h i, 0 ≤ policy t h i)
    (hpolicy1 : ∀ t h, ∑ i, policy t h i = 1)
    (x y : ι → ℝ) (hx : ∀ i, |x i| < 1) (hy : ∀ i, |y i| ≤ 1 / 2)
    {c : ℝ} (hc : ∀ i, (4 / 3) * (x i - y i) ^ 2 ≤ c)
    (N : ℕ) (test : History (ι × Bool) N → ℝ)
    (ht : ∀ h, 0 ≤ test h ∧ test h ≤ 1) :
    Real.exp (-(N : ℝ) * c) / 2 ≤
      testingError (transcriptWeight (signKernel policy x) N)
        (transcriptWeight (signKernel policy y) N) test := by
  have hy' (i : ι) : |y i| < 1 := lt_of_le_of_lt (hy i) (by norm_num)
  have hnonneg (z : ι → ℝ) (hz : ∀ i, |z i| < 1) :
      ∀ h, 0 ≤ transcriptWeight (signKernel policy z) N h := by
    apply transcript_nonneg
    intro t h a
    exact mul_nonneg (hpolicy0 t h a.1) (signWeight_pos (hz a.1) a.2).le
  have hsum (z : ι → ℝ) : ∑ h, transcriptWeight (signKernel policy z) N h = 1 := by
    apply transcript_sum
    intro t h
    simp only [signKernel, Fintype.sum_prod_type, ← Finset.mul_sum,
      signWeight_sum, mul_one, hpolicy1]
  have hs : ∀ h, transcriptWeight (signKernel policy x) N h = 0 ↔
      transcriptWeight (signKernel policy y) N h = 0 := by
    apply transcript_support
    intro t h a
    simp only [signKernel, mul_eq_zero, (signWeight_pos (hx a.1) a.2).ne',
      (signWeight_pos (hy' a.1) a.2).ne', or_false]
  have hb := testing_kl _ _ test (hnonneg x hx) (hnonneg y hy')
    (hsum x) (hsum y) hs ht
  have hi := adaptive_sign_information policy hpolicy0 hpolicy1 x y hx hy hc N
  have he := Real.exp_le_exp.mpr (show -(N : ℝ) * c ≤
      -finiteKL (transcriptWeight (signKernel policy x) N)
        (transcriptWeight (signKernel policy y) N) by linarith)
  linarith

/-- Exact logarithmic confidence obstruction, with no lower cutoff on δ. -/
theorem adaptive_sign_confidence {ι : Type*} [Fintype ι]
    (policy : (t : ℕ) → History (ι × Bool) t → ι → ℝ)
    (hpolicy0 : ∀ t h i, 0 ≤ policy t h i)
    (hpolicy1 : ∀ t h, ∑ i, policy t h i = 1)
    (x y : ι → ℝ) (hx : ∀ i, |x i| < 1) (hy : ∀ i, |y i| ≤ 1 / 2)
    {c : ℝ} (hc : ∀ i, (4 / 3) * (x i - y i) ^ 2 ≤ c)
    (N : ℕ) (test : History (ι × Bool) N → ℝ)
    (ht : ∀ h, 0 ≤ test h ∧ test h ≤ 1)
    {δ : ℝ} (hδ : 0 < δ)
    (herr : testingError (transcriptWeight (signKernel policy x) N)
      (transcriptWeight (signKernel policy y) N) test ≤ 2 * δ) :
    Real.log (1 / (4 * δ)) ≤ N * c := by
  have hb := adaptive_sign_testing policy hpolicy0 hpolicy1 x y hx hy hc N test ht
  have he : Real.exp (-(N : ℝ) * c) ≤ 4 * δ := by linarith
  have hl := (Real.le_log_iff_exp_le (show 0 < 4 * δ by positivity)).mpr he
  rw [one_div, Real.log_inv]
  linarith

/-- On the manuscript's confidence range, the logarithm differs only by
an explicit constant factor. -/
theorem confidence_log_comparison {δ : ℝ} (hδ : 0 < δ) (hδ8 : δ ≤ 1 / 8) :
    Real.log (1 / δ) / 3 ≤ Real.log (1 / (4 * δ)) := by
  have hn : δ ≠ 0 := hδ.ne'
  have hl := Real.log_le_log (by positivity : 0 < δ) hδ8
  have h8 : Real.log (1 / 8 : ℝ) = -3 * Real.log 2 := by
    rw [one_div, Real.log_inv, show (8 : ℝ) = 2 ^ 3 by norm_num, Real.log_pow]
    norm_num
  have h4 : Real.log (4 : ℝ) = 2 * Real.log 2 := by
    rw [show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow]
    norm_num
  rw [h8] at hl
  rw [one_div, Real.log_inv, one_div, Real.log_inv,
    Real.log_mul (by norm_num : (4 : ℝ) ≠ 0) hn, h4]
  linarith

end QDM.Theorem2


==> anc/lean/QDM/Theorem2/FiniteCandidateCoverage.lean <==
import QDM.Theorem2.FiniteSpectralCertificate
import QDM.Theorem2.FiniteCandidateTests
import QDM.Theorem2.CandidateProbeConfidence

/-! Certified pencil rounding preserves favorable candidate coverage.
The required eigengap is a consequence of the favorable probe event, not
a condition imposed on the unknown state. Every rounded pencil is symmetric;
its candidate is therefore an actual rank-eight orthogonal projector. -/
noncomputable section
set_option maxHeartbeats 1200000
set_option backward.isDefEq.respectTransparency false
namespace QDM.Theorem2.FiniteCandidateCoverage
open QDM ReferenceCommutant SpectralRecovery ActualCandidateCoverage

/-- Matrix backward error controls the actual candidate in the symmetric
matrix norm and physical operator norm. Only the eighth/ninth boundary gap
is used; all internal and competitor degeneracies remain allowed. -/
theorem rounded_candidate_error {B : ℕ} (hB : 2 ≤ B)
    (Z Z' : Space (Fin B)) {η : ℝ} (hη : 0 ≤ η)
    (hηsmall : η ≤ 1/100000000) (herr : ‖mode Z'-mode Z‖ ≤ η)
    (hgap : ∀ i j : Fin (Module.finrank ℝ (Modes B)), i.val=7 → j.val=8 →
      (1/16 : ℝ) ≤ (PhysicalDraw.modeOperator_symmetric Z).eigenvalues rfl i-
        (PhysicalDraw.modeOperator_symmetric Z).eigenvalues rfl j) :
    ‖candidate Z'-candidate Z‖ ≤ 65*η ∧
    ‖mode (candidate Z')-mode (candidate Z)‖ ≤ 65*η ∧
    (∀ i j : Fin (Module.finrank ℝ (Modes B)), i.val=7 → j.val=8 →
      (1/16 : ℝ)-2*η ≤ (PhysicalDraw.modeOperator_symmetric Z').eigenvalues rfl i-
        (PhysicalDraw.modeOperator_symmetric Z').eigenvalues rfl j) := by
  classical
  have hd : 9 ≤ Module.finrank ℝ (Modes B) := by
    simp only [Modes,CandidateProjector.Modes,finrank_euclideanSpace,
      Fintype.card_prod,Fintype.card_fin]
    omega
  let hZ := PhysicalDraw.modeOperator_symmetric Z
  let hZ' := PhysicalDraw.modeOperator_symmetric Z'
  let s : Finset (Fin (Module.finrank ℝ (Modes B))) := {i | i.val<8}
  have he := FiniteSpectralCertificate.top_eight_certificate (mode Z) (mode Z')
    hZ hZ' hd hη (show η < (1/16 : ℝ) by linarith) herr
    (hgap ⟨7,by omega⟩ ⟨8,by omega⟩ rfl rfl)
  change hsSq (projector (hZ.eigenvectorBasis rfl) s-
      projector (hZ'.eigenvectorBasis rfl) s) ≤ 16*(η/(1/16-η))^2 ∧ _ at he
  have hp : (mode (candidate Z)).toLinearMap=projector (hZ.eigenvectorBasis rfl) s :=
    CandidateProjector.selected_operator _ _
  have hq : (mode (candidate Z')).toLinearMap=projector (hZ'.eigenvectorBasis rfl) s :=
    CandidateProjector.selected_operator _ _
  have hhs : hsSq (projector (hZ.eigenvectorBasis rfl) s-
      projector (hZ'.eigenvectorBasis rfl) s)=‖candidate Z-candidate Z'‖^2 := by
    rw [←hp,←hq]
    change hsSq ((mode (candidate Z)-mode (candidate Z')).toLinearMap)=_
    rw [←map_sub]
    change hsSq (matrix (candidate Z-candidate Z')).toEuclideanLin=_
    rw [MeasuredRange.matrix_hsSq,PhysicalCommutant.matrix_frob_norm]
  have hden : 0 < (1/16 : ℝ)-η := by linarith
  have hratio : 0 ≤ η/(1/16-η) := div_nonneg hη hden.le
  have hratio65 : 4*η/(1/16-η) ≤ 65*η := by
    apply (div_le_iff₀ hden).2
    nlinarith
  have hF : ‖candidate Z'-candidate Z‖ ≤ 65*η := by
    have hh := he.1
    rw [hhs,norm_sub_rev] at hh
    have hmid : ‖candidate Z'-candidate Z‖ ≤ 4*(η/(1/16-η)) := by
      nlinarith [norm_nonneg (candidate Z'-candidate Z)]
    exact hmid.trans (by simpa only [mul_div_assoc] using hratio65)
  refine ⟨hF,?_,?_⟩
  · exact PhysicalDraw.modeOperator_error _ _ (mul_nonneg (by norm_num) hη) hF
  · intro i j hi hj
    have hi' : i=⟨7,by omega⟩ := Fin.ext hi
    have hj' : j=⟨8,by omega⟩ := Fin.ext hj
    rw [hi',hj']
    exact he.2.2

/-- A favorable probe still yields an accepted and accurate candidate after
certified matrix rounding and outward scalar tests. The precision is paid
computational error, not an extra statistical or state promise. Soundness
of every accepted rounded candidate follows separately from the unchanged
rank-eight measured-filter theorem. -/
theorem favorable_rounded_candidate {B : ℕ} (hB : 2 ≤ B)
    (w : GaussianRange.Witness B)
    (yA yP : QuarticNorm.Quartet (2*(4*B)) → ℝ)
    (g : Space (Fin B)) (μ : EuclideanSpace ℝ (Fin B)) (b : Fin B)
    {u h : ℝ} (hu : 0 ≤ u) (hus : u ≤ bankRadius) (hh : 1 ≤ h)
    (hgood : CommutantRecovery.good w u yA yP)
    (hp : LowSpace.measuredLow (FrameError.measuredRefresh yA yP).toContinuousLinearMap g =
      LowSpace.measuredLow (FrameError.measuredRefresh yA yP).toContinuousLinearMap
        (BlockCoordinates.physicalCoordinates w μ))
    (hgap : ∀ c, c ≠ b → (7/32 : ℝ)*h ≤ μ b-μ c ∧ μ b-μ c ≤ 5*h)
    (Z' : Space (Fin B)) {η : ℝ} (hη : 0 ≤ η) (hηsmall : η ≤ 1/100000000)
    (herr : ‖mode Z'-mode (LowSpace.measuredLow
      (FrameError.measuredRefresh yA yP).toContinuousLinearMap g)‖ ≤ η)
    (sr gr es eg : ℝ) (hes : 0 ≤ es) (hesmall : es ≤ 1/1000000)
    (heg : 0 ≤ eg) (hegsmall : eg ≤ 1/1000000)
    (hscalar : |sr-FiniteCandidateTests.residual
      (LowSpace.measuredLow (FrameError.measuredRefresh yA yP).toContinuousLinearMap).toContinuousLinearMap
      (candidate Z')| ≤ es)
    (hscalarGap : ∀ i j : Fin (Module.finrank ℝ (Modes B)), i.val=7 → j.val=8 →
      |gr-((PhysicalDraw.modeOperator_symmetric Z').eigenvalues rfl i-
        (PhysicalDraw.modeOperator_symmetric Z').eigenvalues rfl j)| ≤ eg) :
    dist (mode (candidate Z'))
      (mode (MeasuredCommutant.physicalFrame w (CandidateGeometry.block b))) ≤ 1/100 ∧
      sr+es ≤ 5863*bankRadius ∧ (1/32 : ℝ) ≤ gr-eg := by
  classical
  let Q := (LowSpace.measuredLow
    (FrameError.measuredRefresh yA yP).toContinuousLinearMap).toContinuousLinearMap
  let Z := Q g
  let V := candidate Z
  let V' := candidate Z'
  let P := MeasuredCommutant.physicalFrame w (CandidateGeometry.block b)
  have ha := accepted_candidate hB w yA yP g μ b hu hus hh hgood hp hgap
  have he := rounded_candidate_error hB Z Z' hη hηsmall herr ha.2.2.1
  have hroot : 1 ≤ Real.sqrt 8 := by
    have hs : (Real.sqrt 8)^2=8 := Real.sq_sqrt (by norm_num)
    nlinarith [Real.sqrt_nonneg (8 : ℝ)]
  have hnorm : ‖V‖ ≤ Real.sqrt 8 := by
    have hv := CandidateProbeConfidence.candidate_properties hB Z
    have hn := (CandidateGeometry.projector_statistics V hv.1 hv.2).2.2
    have hs : (Real.sqrt 8)^2=8 := Real.sq_sqrt (by norm_num)
    nlinarith [norm_nonneg V,Real.sqrt_nonneg (8 : ℝ)]
  have hr := FiniteCandidateTests.residual_perturbation Q Q V' V
    (FiniteCandidateTests.measured_contraction yA yP) hnorm
  have hres : FiniteCandidateTests.residual Q V' ≤ 5658*bankRadius+1/1000000 := by
    have hdiff := (abs_le.mp hr).2
    have hdiv : ‖V'-V‖/Real.sqrt 8 ≤ 65*η := by
      apply (div_le_iff₀ (by linarith : 0 < Real.sqrt 8)).2
      have hh : ‖V'-V‖ ≤ 65*η := he.1
      nlinarith
    have hbase : FiniteCandidateTests.residual Q V ≤ 5658*u := ha.2.2.2.1
    simp only [sub_self,norm_zero,add_zero] at hdiff
    dsimp [bankRadius] at hus ⊢
    linarith
  have hd : 9 ≤ Module.finrank ℝ (Modes B) := by
    simp only [Modes,CandidateProjector.Modes,finrank_euclideanSpace,
      Fintype.card_prod,Fintype.card_fin]
    omega
  let i : Fin (Module.finrank ℝ (Modes B)) := ⟨7,by omega⟩
  let j : Fin (Module.finrank ℝ (Modes B)) := ⟨8,by omega⟩
  let gap := (PhysicalDraw.modeOperator_symmetric Z').eigenvalues rfl i-
    (PhysicalDraw.modeOperator_symmetric Z').eigenvalues rfl j
  have hgap' : (1/16 : ℝ)-1/1000000 ≤ gap := by
    have hh := he.2.2 i j rfl rfl
    dsimp [gap]
    linarith
  have ht := (FiniteCandidateTests.outward_tests hes hesmall heg hegsmall
    hscalar (hscalarGap i j rfl rfl)).2 ⟨hres,hgap'⟩
  refine ⟨?_,ht⟩
  rw [dist_eq_norm]
  have ht1 : ‖mode V'-mode V‖ ≤ 65*η := he.2.1
  have ht2 : ‖mode V-mode P‖ ≤ 4000*u := ha.1
  have htriangle : ‖mode V'-mode P‖ ≤ ‖mode V'-mode V‖+‖mode V-mode P‖ := by
    simpa only [dist_eq_norm] using dist_triangle (mode V') (mode V) (mode P)
  dsimp [bankRadius] at hus
  exact htriangle.trans (by linarith)

end QDM.Theorem2.FiniteCandidateCoverage


==> anc/lean/QDM/Theorem2/FiniteCandidateTests.lean <==
import QDM.Theorem2.ActualCandidateCoverage

/-! Error propagation for certified finite candidate tests. The residual
includes both a computed projector and a computed low-space operator.
Interval endpoints are tested outwards; scalar accuracy alone is never
substituted for a projector or matrix-error certificate. -/
noncomputable section
set_option maxHeartbeats 1200000
set_option backward.isDefEq.respectTransparency false
namespace QDM.Theorem2.FiniteCandidateTests
open QDM ReferenceCommutant SpectralRecovery ActualCandidateCoverage

def residual {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (Q : E →L[ℝ] E) (S : E) : ℝ := ‖S-Q S‖/Real.sqrt 8

/-- Propagate the actual matrix and candidate approximation errors into the
normalized residual, before any scalar interval arithmetic is applied. -/
theorem residual_perturbation {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (Q A : E →L[ℝ] E) (S T : E)
    (hQ : ∀ v, ‖v-Q v‖ ≤ ‖v‖) (hT : ‖T‖ ≤ Real.sqrt 8) :
    |residual Q S-residual A T| ≤ ‖S-T‖/Real.sqrt 8+‖Q-A‖ := by
  have hroot : 0 < Real.sqrt 8 := Real.sqrt_pos.mpr (by norm_num)
  have he : (S-Q S)-(T-A T)=((S-T)-Q (S-T))+(A-Q) T := by
    simp only [map_sub,_root_.sub_apply]
    abel
  have hn : ‖(S-Q S)-(T-A T)‖ ≤ ‖S-T‖+‖Q-A‖*Real.sqrt 8 := by
    rw [he]
    calc
      ‖((S-T)-Q (S-T))+(A-Q) T‖ ≤ ‖(S-T)-Q (S-T)‖+‖(A-Q) T‖ := norm_add_le _ _
      _ ≤ ‖S-T‖+‖A-Q‖*‖T‖ := add_le_add (hQ _) ((A-Q).le_opNorm T)
      _ ≤ ‖S-T‖+‖Q-A‖*Real.sqrt 8 := by
        rw [norm_sub_rev A Q]
        exact add_le_add le_rfl (mul_le_mul_of_nonneg_left hT (norm_nonneg (Q-A)))
  calc
    |residual Q S-residual A T| = |‖S-Q S‖-‖T-A T‖|/Real.sqrt 8 := by
      rw [residual,residual,← sub_div,abs_div,abs_of_pos hroot]
    _ ≤ (‖S-T‖+‖Q-A‖*Real.sqrt 8)/Real.sqrt 8 :=
      div_le_div_of_nonneg_right ((abs_norm_sub_norm_le _ _).trans hn) hroot.le
    _ = _ := by field_simp

/-- The actual measured low-space projector has the contraction used in
the preceding estimate for every measurement table, without a noise premise. -/
theorem measured_contraction {B : ℕ}
    (yA yP : QuarticNorm.Quartet (2*(4*B)) → ℝ)
    (S : Space (Fin B)) :
    let Q := LowSpace.measuredLow (FrameError.measuredRefresh yA yP).toContinuousLinearMap
    ‖S-Q S‖ ≤ ‖S‖ := by
  change ‖S-projector _ _ S‖ ≤ ‖S‖
  exact (projector_contracts _ _ S).2

/-- Outward scalar intervals accept every candidate in the favorable
margins, and accepted tests certify the true residual and true gap.
Here `s` is the exact computed-candidate residual after matrix-error control. -/
theorem outward_tests {s g sr gr es eg : ℝ}
    (_hes : 0 ≤ es) (hesmall : es ≤ 1/1000000)
    (_heg : 0 ≤ eg) (hegsmall : eg ≤ 1/1000000)
    (hs : |sr-s| ≤ es) (hg : |gr-g| ≤ eg) :
    ((sr+es ≤ 5863*bankRadius ∧ (1/32 : ℝ) ≤ gr-eg) →
      s ≤ 5863*bankRadius ∧ (1/32 : ℝ) ≤ g) ∧
    ((s ≤ 5658*bankRadius+1/1000000 ∧ (1/16 : ℝ)-1/1000000 ≤ g) →
      sr+es ≤ 5863*bankRadius ∧ (1/32 : ℝ) ≤ gr-eg) := by
  have hslo := (abs_le.mp hs).1
  have hshi := (abs_le.mp hs).2
  have hglo := (abs_le.mp hg).1
  have hghi := (abs_le.mp hg).2
  dsimp only [bankRadius]
  constructor
  · intro h
    constructor <;> linarith [h.1,h.2]
  · intro h
    constructor <;> linarith [h.1,h.2]

end QDM.Theorem2.FiniteCandidateTests


==> anc/lean/QDM/Theorem2/FiniteNets.lean <==
/-
The volume-packing proof is adapted from Mathlib's
MeasureTheory/Covering/BesicovitchVectorSpace.lean:
Copyright (c) 2021 Sébastien Gouëzel.
Released under Apache 2.0 license as described in Mathlib's LICENSE file.
The radii, sharp quarter-net bound and subsequent operator estimates are
specialized here for the paired reconstruction proof.
-/
import Mathlib.MeasureTheory.Measure.Lebesgue.EqHaar
import Mathlib.Analysis.Normed.Operator.Basic
import Mathlib.Data.Nat.Find

/-! Finite quarter-nets with the dimension-exponential cardinality needed
for the sharp confidence budget. The volume proof follows the standard
disjoint-ball argument, also used in Mathlib's Besicovitch packing bound.
No dimension-dependent mesh factor is inserted into the logarithm. -/

noncomputable section
namespace QDM.Theorem2.FiniteNets

open Metric Set Module MeasureTheory
open scoped ENNReal

variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [FiniteDimensional ℝ E]

/-- Disjoint radius-1/8 balls in the radius-9/8 ball give exactly `9^dim`. -/
theorem quarter_separated_card (s : Finset E) (hs : ∀ c ∈ s, ‖c‖ ≤ 1)
    (hsep : ∀ c ∈ s, ∀ d ∈ s, c ≠ d → (1/4 : ℝ) ≤ ‖c-d‖) :
    s.card ≤ 9^finrank ℝ E := by
  borelize E
  let μ : Measure E := Measure.addHaar
  let ε : ℝ := 1/8
  let R : ℝ := 9/8
  have hR : 0 < R := by norm_num [R]
  let A := ⋃ c ∈ s, ball (c : E) ε
  have hd : Set.Pairwise (s : Set E) (fun c d => Disjoint (ball c ε) (ball d ε)) := by
    intro c hc d hd hcd
    apply ball_disjoint_ball
    rw [dist_eq_norm]
    convert hsep c hc d hd hcd using 1
    norm_num [ε]
  have hsub : A ⊆ ball (0 : E) R := by
    refine iUnion₂_subset fun c hc => ?_
    apply ball_subset_ball'
    calc
      ε+dist c 0 ≤ ε+1 := by rw [dist_zero_right]; exact add_le_add le_rfl (hs c hc)
      _ = R := by norm_num [ε, R]
  have hvol : (s.card : ℝ≥0∞)*ENNReal.ofReal (ε^finrank ℝ E)*μ (ball 0 1) ≤
      ENNReal.ofReal (R^finrank ℝ E)*μ (ball 0 1) := by
    calc
      _ = μ A := by
        rw [show A = ⋃ c ∈ s, ball (c : E) ε from rfl,
          measure_biUnion_finset hd (fun _ _ => measurableSet_ball)]
        have he : 0 < ε := by norm_num [ε]
        simp only [μ.addHaar_ball_of_pos _ he, Finset.sum_const, nsmul_eq_mul, mul_assoc]
      _ ≤ μ (ball (0 : E) R) := measure_mono hsub
      _ = _ := by rw [μ.addHaar_ball_of_pos _ hR]
  have hcancel : (s.card : ℝ≥0∞)*ENNReal.ofReal (ε^finrank ℝ E) ≤
      ENNReal.ofReal (R^finrank ℝ E) :=
    (ENNReal.mul_le_mul_iff_left (measure_ball_pos _ _ zero_lt_one).ne'
      measure_ball_lt_top.ne).mp hvol
  have hreal := ENNReal.toReal_le_of_le_ofReal (pow_nonneg hR.le _) hcancel
  have hbound : (s.card : ℝ) ≤ (9 : ℝ)^finrank ℝ E := by
    simpa [R, ε, div_eq_mul_inv, mul_pow] using hreal
  exact_mod_cast hbound

/-- A quarter-net on the actual unit sphere, including the zero-dimensional
case (whose sphere and net are empty). -/
theorem unit_sphere_quarter_net :
    ∃ s : Finset E, s.card ≤ 9^finrank ℝ E ∧
      (∀ y ∈ s, ‖y‖ = 1) ∧
      ∀ x : E, ‖x‖ = 1 → ∃ y ∈ s, ‖x-y‖ ≤ (1/4 : ℝ) := by
  classical
  let P : ℕ → Prop := fun k => ∃ s : Finset E, s.card = k ∧
    (∀ y ∈ s, ‖y‖ = 1) ∧
    ∀ c ∈ s, ∀ d ∈ s, c ≠ d → (1/4 : ℝ) ≤ ‖c-d‖
  have hzero : P 0 := ⟨∅, by simp⟩
  let k := Nat.findGreatest P (9^finrank ℝ E)
  obtain ⟨s, hcard, hunit, hsep⟩ := Nat.findGreatest_spec
    (Nat.zero_le (9^finrank ℝ E)) hzero
  have hbound := quarter_separated_card s (fun y hy => (hunit y hy).le) hsep
  refine ⟨s, hbound, hunit, ?_⟩
  intro x hx
  by_contra hn
  push Not at hn
  have hxs : x ∉ s := by
    intro hmem
    have hb := hn x hmem
    simp only [sub_self, norm_zero] at hb
    norm_num at hb
  have hnewunit : ∀ y ∈ insert x s, ‖y‖ = 1 := by
    intro y hy
    rcases Finset.mem_insert.mp hy with rfl | hy
    · exact hx
    · exact hunit y hy
  have hnewsep : ∀ c ∈ insert x s, ∀ d ∈ insert x s,
      c ≠ d → (1/4 : ℝ) ≤ ‖c-d‖ := by
    intro c hc d hd hcd
    rcases Finset.mem_insert.mp hc with rfl | hcs
    · rcases Finset.mem_insert.mp hd with rfl | hds
      · exact False.elim (hcd rfl)
      · exact (hn d hds).le
    · rcases Finset.mem_insert.mp hd with rfl | hds
      · rw [norm_sub_rev]; exact (hn c hcs).le
      · exact hsep c hcs d hds hcd
  have hnewbound := quarter_separated_card (insert x s)
    (fun y hy => (hnewunit y hy).le) hnewsep
  have hnewP : P (insert x s).card := ⟨insert x s, rfl, hnewunit, hnewsep⟩
  have hmax := Nat.le_findGreatest hnewbound hnewP
  rw [Finset.card_insert_of_notMem hxs, hcard] at hmax
  omega

variable {F : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F]

omit [FiniteDimensional ℝ E] in
/-- A linear operator is controlled by its quarter-net values with factor 4/3. -/
theorem operator_from_net (s : Finset E)
    (hnet : ∀ x : E, ‖x‖ = 1 → ∃ y ∈ s, ‖x-y‖ ≤ (1/4 : ℝ))
    (A : E →L[ℝ] F) {t : ℝ} (ht : 0 ≤ t) (hA : ∀ y ∈ s, ‖A y‖ ≤ t) :
    ‖A‖ ≤ (4/3 : ℝ)*t := by
  have hbound : ‖A‖ ≤ t+‖A‖/4 := by
    apply ContinuousLinearMap.opNorm_le_of_unit_norm (by positivity)
    intro x hx
    obtain ⟨y, hy, hxy⟩ := hnet x hx
    calc
      ‖A x‖ = ‖A y + A (x-y)‖ := by rw [map_sub, add_sub_cancel]
      _ ≤ ‖A y‖+‖A (x-y)‖ := norm_add_le _ _
      _ ≤ t+‖A‖*‖x-y‖ := add_le_add (hA y hy) (A.le_opNorm _)
      _ ≤ t+‖A‖/4 := by nlinarith [norm_nonneg A]
  linarith

omit [FiniteDimensional ℝ E] in
/-- Two quarter-nets control a bilinear form with a universal factor below 2. -/
theorem bilinear_from_nets
    (s : Finset E) (u : Finset F)
    (hs : ∀ x : E, ‖x‖ = 1 → ∃ y ∈ s, ‖x-y‖ ≤ (1/4 : ℝ))
    (hu : ∀ x : F, ‖x‖ = 1 → ∃ y ∈ u, ‖x-y‖ ≤ (1/4 : ℝ))
    (A : E →L[ℝ] F →L[ℝ] ℝ) {t : ℝ} (ht : 0 ≤ t)
    (hA : ∀ x ∈ s, ∀ y ∈ u, |A x y| ≤ t) : ‖A‖ ≤ 2*t := by
  have hx : ∀ x ∈ s, ‖A x‖ ≤ (4/3 : ℝ)*t := by
    intro x hx
    exact operator_from_net u hu (A x) ht (by simpa only [Real.norm_eq_abs] using hA x hx)
  have h := operator_from_net s hs A (by positivity : (0 : ℝ) ≤ (4/3 : ℝ)*t) hx
  linarith

end QDM.Theorem2.FiniteNets


==> anc/lean/QDM/Theorem2/FiniteSpectralCertificate.lean <==
import QDM.Theorem2.TopEightProjector

/-! Backward-error certificates for finite-precision pencil diagonalization.
A certified symmetric approximation is converted to a bound for its actual
leading eight-dimensional eigenspace. No exact projector-distance hypothesis
or separation among the eight retained eigenvalues is supplied. Constructing
an eigensolver and proving its bit complexity remain separate obligations. -/
noncomputable section
namespace QDM.Theorem2.FiniteSpectralCertificate
open QDM SpectralRecovery
open scoped InnerProductSpace
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E]

/-- A squared residual certificate bounds the operator norm of a symmetric
error. This lets a finite checker use sums of squared matrix entries. -/
theorem symmetric_residual_bound (A : E →L[ℝ] E)
    (hA : A.toLinearMap.IsSymmetric) {η : ℝ} (hη : 0 ≤ η)
    (hres : hsSq A.toLinearMap ≤ η^2) : ‖A‖ ≤ η := by
  let b := hA.eigenvectorBasis rfl
  have he (i) : |hA.eigenvalues rfl i| ≤ η := by
    have hi : ‖A (b i)‖^2 ≤ hsSq A.toLinearMap := by
      rw [hsSq_coordinates A.toLinearMap b]
      exact Finset.single_le_sum (fun j _ => sq_nonneg ‖A (b j)‖) (Finset.mem_univ i)
    have hb : A (b i)=hA.eigenvalues rfl i • b i := hA.apply_eigenvectorBasis rfl i
    rw [hb, norm_smul, Real.norm_eq_abs, b.norm_eq_one, mul_one] at hi
    nlinarith [abs_nonneg (hA.eigenvalues rfl i)]
  apply ContinuousLinearMap.opNorm_le_bound A hη
  intro v
  rw [show A v=diagonalMap b (hA.eigenvalues rfl) v from
    congrArg (fun T : E →ₗ[ℝ] E => T v) (spectral_diagonal A.toLinearMap hA)]
  exact diagonal_norm_upper b _ v hη (fun i _ => he i)

/-- Checked column residuals of an orthonormal approximate diagonalization
certify its backward error. The surrogate is explicitly constructed from
that basis and its approximate eigenvalues. -/
theorem diagonal_residual_certificate {ι : Type*} [Fintype ι] [DecidableEq ι]
    (H : E →L[ℝ] E) (hH : H.toLinearMap.IsSymmetric)
    (b : OrthonormalBasis ι ℝ E) (d : ι → ℝ)
    {η : ℝ} (hη : 0 ≤ η)
    (hres : (∑ i, ‖H (b i)-d i • b i‖^2) ≤ η^2) :
    ‖(diagonalMap b d).toContinuousLinearMap-H‖ ≤ η := by
  let K := (diagonalMap b d).toContinuousLinearMap
  apply symmetric_residual_bound (K-H) ((diagonalMap_symmetric b d).sub hH) hη
  rw [hsSq_coordinates (K-H).toLinearMap b]
  apply hres.trans_eq'
  apply Finset.sum_congr rfl
  intro i _
  have hb : K (b i)=d i • b i := by
    apply b.repr.injective
    ext j
    change b.repr (diagonalMap b d (b i)) j=b.repr (d i • b i) j
    rw [diagonalMap_repr, map_smul, PiLp.smul_apply]
    by_cases hji : j=i <;> simp [hji]
  change ‖H (b i)-d i • b i‖^2=‖K (b i)-H (b i)‖^2
  rw [hb, norm_sub_rev]

/-- A matrix backward-error bound and one genuine eighth/ninth gap control
the actual leading projector of the approximation. Internal eigenvalues may
coincide. The estimate is dimension-independent because the retained rank
is eight. -/
theorem top_eight_certificate (H K : E →L[ℝ] E)
    (hH : H.toLinearMap.IsSymmetric) (hK : K.toLinearMap.IsSymmetric)
    (hdim : 9 ≤ Module.finrank ℝ E) {g η : ℝ}
    (hη : 0 ≤ η) (hsmall : η < g) (herr : ‖K-H‖ ≤ η)
    (hgap : g ≤ hH.eigenvalues rfl ⟨7, by omega⟩-
      hH.eigenvalues rfl ⟨8, by omega⟩) :
    let s : Finset (Fin (Module.finrank ℝ E)) := {i | i.val < 8}
    let P := projector (hH.eigenvectorBasis rfl) s
    let Q := projector (hK.eigenvectorBasis rfl) s
    hsSq (P-Q) ≤ 16*(η/(g-η))^2 ∧
      ‖(P-Q).toContinuousLinearMap‖ ≤ 4*η/(g-η) ∧
      g-2*η ≤ hK.eigenvalues rfl ⟨7, by omega⟩-
        hK.eigenvalues rfl ⟨8, by omega⟩ := by
  classical
  let b := hH.eigenvectorBasis rfl
  let c := hK.eigenvectorBasis rfl
  let s : Finset (Fin (Module.finrank ℝ E)) := {i | i.val < 8}
  let P := projector b s
  let Q := projector c s
  let i₇ : Fin (Module.finrank ℝ E) := ⟨7, by omega⟩
  let i₈ : Fin (Module.finrank ℝ E) := ⟨8, by omega⟩
  have hden : 0 < g-η := sub_pos.mpr hsmall
  have hratio : 0 ≤ η/(g-η) := div_nonneg hη hden.le
  have hs : s.card=8 := by
    have he : s=Finset.Iio i₈ := by ext i; simp [s, i₈, Fin.lt_def]
    rw [he, Fin.card_Iio]
  have h7 := OrderedSpectrum.ordered_eigenvalue_error H K hH hK hη herr i₇
  have h8 := OrderedSpectrum.ordered_eigenvalue_error H K hH hK hη herr i₈
  have hleak (j : Fin (Module.finrank ℝ E)) (hj : j ∈ s) :
      ‖c j-P (c j)‖ ≤ η/(g-η) := by
    let ℓ := hK.eigenvalues rfl j
    let D := ℓ • ContinuousLinearMap.id ℝ E-H
    have hKv : K (c j)=ℓ • c j := hK.apply_eigenvectorBasis rfl j
    have hrepr (v : E) (i) : b.repr (D v) i =
        (ℓ-hH.eigenvalues rfl i)*b.repr v i := by
      change b.repr (ℓ • v-H v) i=_
      have hHv : b.repr (H v) i=hH.eigenvalues rfl i*b.repr v i :=
        hH.eigenvectorBasis_apply_self_apply rfl v i
      rw [map_sub, PiLp.sub_apply, map_smul, PiLp.smul_apply, hHv]
      change ℓ*b.repr v i-hH.eigenvalues rfl i*b.repr v i=_
      ring
    have hD (v : E) : D v=diagonalMap b (fun i => ℓ-hH.eigenvalues rfl i) v := by
      apply b.repr.injective
      ext i
      rw [hrepr, diagonalMap_repr]
    have hlow : (g-η)*‖c j-P (c j)‖ ≤ ‖D (c j-P (c j))‖ := by
      rw [hD]
      apply diagonal_norm_lower b _ _ hden.le
      intro i hi
      have hout : i ∉ s := by
        intro hin
        apply hi
        simp only [map_sub, PiLp.sub_apply, P, projector_repr, ite_eq_left hin, sub_self]
      have hi8 : i₈ ≤ i := by
        have hval : ¬ i.val<8 := by simpa only [s, Finset.mem_filter,
          Finset.mem_univ, true_and] using hout
        exact show i₈.val ≤ i.val from Nat.le_of_not_gt hval
      have hj7 : j ≤ i₇ := by
        have hval : j.val<8 := by simpa only [s, Finset.mem_filter,
          Finset.mem_univ, true_and] using hj
        change j.val ≤ 7
        omega
      have hu := hH.eigenvalues_antitone rfl hi8
      have hl := hK.eigenvalues_antitone rfl hj7
      have he := (abs_le.mp h7).1
      have hg : g ≤ hH.eigenvalues rfl i₇-hH.eigenvalues rfl i₈ := hgap
      have hsep : g-η ≤ ℓ-hH.eigenvalues rfl i := by dsimp only [ℓ]; linarith
      exact hsep.trans (le_abs_self _)
    have hcomm : D (c j-P (c j))=D (c j)-P (D (c j)) := by
      apply b.repr.injective
      ext i
      simp only [map_sub, PiLp.sub_apply, hrepr, P, projector_repr]
      split_ifs <;> ring
    have hres : ‖D (c j)‖ ≤ η := by
      have he' : D (c j)=(K-H) (c j) := by
        change ℓ • c j-H (c j)=K (c j)-H (c j)
        rw [hKv]
      rw [he']
      simpa only [c.norm_eq_one, mul_one] using
        ((K-H).le_opNorm (c j)).trans
          (mul_le_mul_of_nonneg_right herr (norm_nonneg (c j)))
    rw [hcomm] at hlow
    have hcontract := (projector_contracts b s (D (c j))).2
    apply (le_div_iff₀ hden).2
    nlinarith
  have hhs : hsSq (P-Q) ≤ 16*(η/(g-η))^2 := by
    rw [projector_distance_identity b s c s (by
      rw [OrderedSpectrum.projector_rank, OrderedSpectrum.projector_rank]),
      hsSq_coordinates _ c]
    have hsum : (∑ i, ‖((1-P)*Q) (c i)‖^2) ≤ 8*(η/(g-η))^2 := by
      calc
        _ ≤ ∑ i, if i∈s then (η/(g-η))^2 else 0 := by
          apply Finset.sum_le_sum
          intro i _
          change ‖Q (c i)-P (Q (c i))‖^2 ≤ _
          by_cases hi : i∈s
          · rw [show Q (c i)=c i from by simp only [Q, projector_basis, ite_eq_left hi],
              ite_eq_left hi]
            exact (sq_le_sq₀ (norm_nonneg _) hratio).2 (hleak i hi)
          · rw [show Q (c i)=0 from by simp only [Q, projector_basis, ite_eq_right hi],
              map_zero, sub_self, norm_zero, zero_pow (by decide : (2 : ℕ) ≠ 0), ite_eq_right hi]
        _ = 8*(η/(g-η))^2 := by simp [hs]
    nlinarith
  refine ⟨hhs, ?_, ?_⟩
  · have hn := symmetric_residual_bound (P-Q).toContinuousLinearMap
      ((diagonalMap_symmetric b _).sub (diagonalMap_symmetric c _))
      (show 0 ≤ 4*η/(g-η) by positivity)
      (show hsSq (P-Q) ≤ (4*η/(g-η))^2 by convert hhs using 1; ring)
    exact hn
  · have hlow := (abs_le.mp h7).1
    have hupp := (abs_le.mp h8).2
    change g-2*η ≤ hK.eigenvalues rfl i₇-hK.eigenvalues rfl i₈
    change g ≤ hH.eigenvalues rfl i₇-hH.eigenvalues rfl i₈ at hgap
    linarith

end QDM.Theorem2.FiniteSpectralCertificate


==> anc/lean/QDM/Theorem2/FrameCommutant.lean <==
import QDM.Theorem2.CommutatorBounds

/-! The measured pair frame defines the physical skew generators. Their
stacked error controls the double commutator in spectral matrix norm. -/

noncomputable section
set_option maxHeartbeats 800000
namespace QDM.Theorem2.FrameCommutant
open QDM NoiseGeometry FrameError HiddenFrame CommutatorBounds
open scoped InnerProductSpace

def skewActionLinear {m : ℕ} (x : PairSpace m) : VectorSpace m →ₗ[ℝ] VectorSpace m where
  toFun v := skewContraction v x
  map_add' v w := by
    have h := congrArg (fun T : PairSpace m →L[ℝ] VectorSpace m => T x)
      ((skewFamilyLinear m).map_add v w)
    exact h
  map_smul' c v := by
    have h := congrArg (fun T : PairSpace m →L[ℝ] VectorSpace m => T x)
      ((skewFamilyLinear m).map_smul c v)
    exact h

def skewAction {m : ℕ} (x : PairSpace m) : VectorSpace m →L[ℝ] VectorSpace m :=
  (skewActionLinear x).toContinuousLinearMap

/-- Every pair vector represents the actual normalized skew Majorana generator. -/
theorem skew_action_adjoint {m : ℕ} (x : PairSpace m) :
    (skewAction x).adjoint = -skewAction x := by
  apply ContinuousLinearMap.ext
  intro v
  apply ext_inner_left ℝ
  intro w
  rw [ContinuousLinearMap.adjoint_inner_right]
  change inner ℝ (skewContraction w x) v = inner ℝ w (-skewContraction v x)
  rw [inner_neg_right]
  change inner ℝ ((wedgeLinear w).toContinuousLinearMap.adjoint x) v =
    -inner ℝ w ((wedgeLinear v).toContinuousLinearMap.adjoint x)
  rw [ContinuousLinearMap.adjoint_inner_left, ContinuousLinearMap.adjoint_inner_right]
  have he : wedgeLinear w v = -wedgeLinear v w := by
    ext p
    change (v p.1.1*w p.1.2-v p.1.2*w p.1.1)/Real.sqrt 2 =
      -((w p.1.1*v p.1.2-w p.1.2*v p.1.1)/Real.sqrt 2)
    ring
  change inner ℝ x (wedgeLinear w v) = -inner ℝ (wedgeLinear v w) x
  rw [he, inner_neg_right, real_inner_comm]

def family {m q : ℕ} (I : E (Fin q) →L[ℝ] PairSpace m) :
    Fin q → VectorSpace m →L[ℝ] VectorSpace m :=
  fun k => skewAction (I ((EuclideanSpace.basisFun (Fin q) ℝ) k))

/-- The summed generator action is exactly the rectangular contraction
already controlled by the physical stacked-frame theorem. -/
theorem family_energy {m q : ℕ} (I : E (Fin q) →L[ℝ] PairSpace m)
    (v : VectorSpace m) :
    (∑ k, ‖family I k v‖^2) = ‖entries ((skewContraction v).comp I)‖^2 := by
  simp only [EuclideanSpace.real_norm_sq_eq, Fintype.sum_prod_type]
  exact Finset.sum_comm

/-- Any orthonormal frame in the true hidden range obeys the physical
7/2 bound. The preceding recovery theorem constructs a spanning such frame. -/
theorem exact_family_bound {B q : ℕ} (w : GaussianRange.Witness B)
    (U : E (Fin q) →ₗᵢ[ℝ] GaussianRange.Space B)
    (hU : ∀ z, GaussianRange.hiddenProjector w (U z) = U z)
    (v : VectorSpace (2*(4*B))) :
    (∑ k, ‖family U.toContinuousLinearMap k v‖^2) ≤ (7/2 : ℝ)*‖v‖^2 := by
  let P := (GaussianRange.hiddenProjector w).toContinuousLinearMap
  have hu : ‖U.toContinuousLinearMap‖ ≤ 1 := by
    apply ContinuousLinearMap.opNorm_le_bound _ zero_le_one
    intro z
    change ‖U z‖ ≤ 1*‖z‖
    rw [U.norm_map, one_mul]
  have he : (skewContraction v).comp U.toContinuousLinearMap =
      ((skewContraction v).comp P).comp U.toContinuousLinearMap := by
    apply ContinuousLinearMap.ext
    intro z
    change skewContraction v (U z) = skewContraction v (GaussianRange.hiddenProjector w (U z))
    rw [hU]
  have hh := (entries_comp ((skewContraction v).comp P) U.toContinuousLinearMap).2
  rw [← he] at hh
  have hb : ‖entries ((skewContraction v).comp U.toContinuousLinearMap)‖ ≤
      ‖entries ((skewContraction v).comp P)‖ := hh.trans (by
    simpa only [one_mul] using mul_le_mul_of_nonneg_right hu (norm_nonneg _))
  rw [family_energy]
  have hs := (sq_le_sq₀ (norm_nonneg _) (norm_nonneg _)).mpr hb
  exact hs.trans_eq (hidden_tight_frame w v)

def commutant {m q : ℕ} (I : E (Fin q) →L[ℝ] PairSpace m)
    (S : VectorSpace m →L[ℝ] VectorSpace m) : VectorSpace m →L[ℝ] VectorSpace m :=
  doubleCross (family I) (family I) S

def commutantLinear {m q : ℕ} (I : E (Fin q) →L[ℝ] PairSpace m) :
    (VectorSpace m →L[ℝ] VectorSpace m) →ₗ[ℝ] (VectorSpace m →L[ℝ] VectorSpace m) where
  toFun := commutant I
  map_add' S T := by
    simp only [commutant, doubleCross, mul_add, add_mul, mul_sub, sub_mul,
      Finset.sum_add_distrib, Finset.sum_sub_distrib]
    abel
  map_smul' c S := by
    simp only [commutant, doubleCross, mul_smul_comm, smul_mul_assoc,
      ← smul_sub, ← Finset.smul_sum, smul_neg]
    rfl

def commutantMap {m q : ℕ} (I : E (Fin q) →L[ℝ] PairSpace m) :
    (VectorSpace m →L[ℝ] VectorSpace m) →L[ℝ] (VectorSpace m →L[ℝ] VectorSpace m) :=
  (commutantLinear I).toContinuousLinearMap

/-- The actual measured double commutator satisfies the manuscript's 15.1t
spectral-map bound, uniformly over all physical test matrices. -/
theorem frame_commutant_bound {B q : ℕ} (w : GaussianRange.Witness B)
    (U : E (Fin q) →ₗᵢ[ℝ] GaussianRange.Space B)
    (M : E (Fin q) →L[ℝ] GaussianRange.Space B)
    (hU : ∀ z, GaussianRange.hiddenProjector w (U z) = U z)
    {t : ℝ} (ht : 0 ≤ t) (htsmall : t ≤ 1/40)
    (herr : ∀ v : VectorSpace (2*(4*B)),
      ‖entries ((skewContraction v).comp (U.toContinuousLinearMap-M))‖^2 ≤ t^2*‖v‖^2) :
    commutantMap M 1 = 0 ∧
    ‖commutantMap M-commutantMap U.toContinuousLinearMap‖ ≤ (151/10 : ℝ)*t := by
  refine ⟨?_, ?_⟩
  · change commutant M 1 = 0
    simp [commutant, doubleCross]
  · apply ContinuousLinearMap.opNorm_le_bound _ (by positivity)
    intro S
    change ‖commutant M S-commutant U.toContinuousLinearMap S‖ ≤ (151/10 : ℝ)*t*‖S‖
    let A := family U.toContinuousLinearMap
    let D := family M-A
    have hA (v) : (∑ k, ‖A k v‖^2) ≤ (Real.sqrt (7/2))^2*‖v‖^2 := by
      rw [Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 7/2)]
      exact exact_family_bound w U hU v
    have hD (v) : (∑ k, ‖D k v‖^2) ≤ t^2*‖v‖^2 := by
      have he (k) : D k v = -family (U.toContinuousLinearMap-M) k v := by
        change skewContraction v (M ((EuclideanSpace.basisFun (Fin q) ℝ) k))-
          skewContraction v (U ((EuclideanSpace.basisFun (Fin q) ℝ) k)) =
            -skewContraction v (U ((EuclideanSpace.basisFun (Fin q) ℝ) k)-
              M ((EuclideanSpace.basisFun (Fin q) ℝ) k))
        rw [map_sub]
        abel
      simp_rw [he, norm_neg]
      rw [family_energy]
      exact herr v
    have hAskew (k) : (A k).adjoint = -A k := skew_action_adjoint _
    have hDskew (k) : (D k).adjoint = -D k := by
      change (family M k-A k).adjoint = -(family M k-A k)
      have hm : (family M k).adjoint = -family M k := skew_action_adjoint _
      rw [map_sub, hm, hAskew]
      abel
    have hsum : A+D = family M := by dsimp only [D]; abel
    have hh := double_perturbation A D hAskew hDskew
      (Real.sqrt_nonneg (7/2)) ht hA hD S
    rw [hsum] at hh
    change ‖commutant M S-commutant U.toContinuousLinearMap S‖ ≤ _ at hh
    have hs : Real.sqrt (7/2) ≤ (15/8 : ℝ) := by
      have he := Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 7/2)
      nlinarith [Real.sqrt_nonneg (7/2)]
    have hc : 8*Real.sqrt (7/2)*t+4*t^2 ≤ (151/10 : ℝ)*t := by
      nlinarith [mul_nonneg (sub_nonneg.mpr hs) ht]
    exact hh.trans (mul_le_mul_of_nonneg_right hc (norm_nonneg S))

end QDM.Theorem2.FrameCommutant


==> anc/lean/QDM/Theorem2/FrameError.lean <==
import QDM.Theorem2.RangeAcquisition

/-! Deterministic transport of the independent-bank noise through the measured
polar normalization. No independence of the normalizer and its own bank is used.
The final stacked bound still needs the physical hidden-range frame identity. -/

noncomputable section
set_option maxHeartbeats 800000
namespace QDM.Theorem2.FrameError
open QDM ProjectionAlignment SpectralRecovery NoiseGeometry RangeRefresh
open scoped InnerProductSpace

section Normalizer
variable {E F : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E] [NormedAddCommGroup F] [InnerProductSpace ℝ F]
  [FiniteDimensional ℝ F]

/-- The measured column lower bound controls its actual inverse Gram square root.
This follows from the isometry already proved, without another spectral premise. -/
theorem normalizer_bound (T : F →L[ℝ] E)
    (hT : ∀ v, (43 / 50 : ℝ) * ‖v‖ ≤ ‖T v‖) :
    ‖(normalizer T).toContinuousLinearMap‖ ≤ (50 / 43 : ℝ) := by
  apply ContinuousLinearMap.opNorm_le_bound _ (by norm_num)
  intro v
  have hl := hT (normalizer T v)
  have hn := (orthonormalRefresh T hT).norm_map v
  change ‖T (normalizer T v)‖ = ‖v‖ at hn
  change ‖normalizer T v‖ ≤ _
  rw [hn] at hl
  linarith

/-- The longitudinal polar correction is quadratic in subspace leakage.
The linear bound would lose the fourth-order term in the stacked estimate. -/
theorem normalization_quadratic (T : F →L[ℝ] E) {β : ℝ}
    (hβ : 0 ≤ β) (hβ1 : β < 1)
    (hspec : ∀ i, 1-β^2 ≤ (gram_symmetric T).eigenvalues rfl i ∧
      (gram_symmetric T).eigenvalues rfl i ≤ 1) (v : F) :
    ‖aligned T v-T v‖ ≤ β^2*‖v‖ := by
  have hsq : ‖aligned T v-T v‖^2 ≤ (β^2)^2*‖v‖^2 := by
    change ‖T (normalizer T v)-T v‖^2 ≤ _
    rw [← map_sub, gram_norm, norm_sq_coordinates ((gram_symmetric T).eigenvectorBasis rfl),
      Finset.mul_sum]
    apply Finset.sum_le_sum
    intro i _
    let ell := (gram_symmetric T).eigenvalues rfl i
    let c := ((gram_symmetric T).eigenvectorBasis rfl).repr v i
    have hl : 1-β^2 ≤ ell := (hspec i).1
    have hu : ell ≤ 1 := (hspec i).2
    have hlpos : 0 < ell := by nlinarith
    have hr := Real.sq_sqrt hlpos.le
    have hrpos := Real.sqrt_pos.mpr hlpos
    have hr1 : Real.sqrt ell ≤ 1 := by nlinarith
    have hrlo : 1-β^2 ≤ Real.sqrt ell := by nlinarith
    have hd : (1-Real.sqrt ell)^2 ≤ (β^2)^2 := by nlinarith
    have he : ell*((Real.sqrt ell)⁻¹*c-c)^2 = (1-Real.sqrt ell)^2*c^2 := by
      field_simp
      rw [hr]
    simp only [map_sub, PiLp.sub_apply, normalizer, diagonalMap_repr]
    change ell*((Real.sqrt ell)⁻¹*c-c)^2 ≤ (β^2)^2*c^2
    rw [he]
    exact mul_le_mul_of_nonneg_right hd (sq_nonneg c)
  nlinarith [norm_nonneg (aligned T v-T v), norm_nonneg v,
    mul_nonneg (sq_nonneg β) (norm_nonneg v)]
end Normalizer

section Matrices
variable {ι κ τ : Type*} [Fintype ι] [Fintype κ] [Fintype τ]

/-- Actual rectangular coefficients in the standard orthonormal bases. -/
def entries (T : E ι →L[ℝ] E κ) : E (κ × ι) :=
  WithLp.toLp 2 (fun ij => T ((EuclideanSpace.basisFun ι ℝ) ij.2) ij.1)

/-- Right multiplication transports the rectangular Frobenius norm with no
dimension factor. The equality fixes its relation to the physical coefficients. -/
theorem entries_comp (T : E ι →L[ℝ] E κ) (S : E τ →L[ℝ] E ι) :
    entries (T.comp S) = onRows S.adjoint (entries T) ∧
    ‖entries (T.comp S)‖ ≤ ‖S‖*‖entries T‖ := by
  have he : entries (T.comp S) = onRows S.adjoint (entries T) := by
    ext ⟨i,j⟩
    have hr : row (entries T) i = T.adjoint ((EuclideanSpace.basisFun κ ℝ) i) := by
      ext k
      change T ((EuclideanSpace.basisFun ι ℝ) k) i =
        (T.adjoint ((EuclideanSpace.basisFun κ ℝ) i)) k
      rw [← EuclideanSpace.inner_basisFun_real, ← T.adjoint_inner_right,
        EuclideanSpace.basisFun_inner]
    change T (S ((EuclideanSpace.basisFun τ ℝ) j)) i =
      S.adjoint (row (entries T) i) j
    rw [hr, ← EuclideanSpace.inner_basisFun_real, ← T.adjoint_inner_right,
      ← S.adjoint_inner_right, EuclideanSpace.basisFun_inner]
  refine ⟨he, ?_⟩
  rw [he]
  let L : E (κ × ι) →L[ℝ] E (κ × τ) := onRows S.adjoint
  have hb : ‖L‖ ≤ ‖S.adjoint‖ := (rectangular_norm (τ := κ) S.adjoint).2
  change ‖L (entries T)‖ ≤ _
  calc
    _ ≤ ‖L‖*‖entries T‖ := L.le_opNorm (entries T)
    _ ≤ ‖S.adjoint‖*‖entries T‖ :=
      mul_le_mul_of_nonneg_right hb (norm_nonneg _)
    _ = _ := by rw [ContinuousLinearMap.adjoint.norm_map]

/-- Left multiplication acts on the actual columns, with no change of basis. -/
theorem entries_left (T : E ι →L[ℝ] E κ) (S : E τ →L[ℝ] E ι) :
    entries (T.comp S) = onColumns T (entries S) := by
  ext ⟨i,j⟩
  have hc : column (entries S) j = S ((EuclideanSpace.basisFun τ ℝ) j) := by
    ext k
    rfl
  change T (S ((EuclideanSpace.basisFun τ ℝ) j)) i = T (column (entries S) j) i
  rw [hc]

/-- The projected random tensor already bounded by concentration is exactly
the Frobenius matrix of the corresponding physical operator composition. -/
theorem entries_projected {m q : ℕ}
    (C : PairSpace m →L[ℝ] PairSpace m) (A : E (Fin q) →L[ℝ] PairSpace m)
    (v : VectorSpace m) (ξ : QuartetSpace m) :
    entries ((skewContraction v).comp (C.comp ((MatrixConcentration.matrixNoise ξ).comp A))) =
      projectedNoise C A v ξ := by
  classical
  have hf : entries (MatrixConcentration.matrixNoise ξ) = flattening m ξ := by
    ext ⟨i,j⟩
    change (∑ k, QDM.QuarticNorm.dataMatrix (fun I => ξ I) i k *
      ((EuclideanSpace.basisFun (QDM.PairFlattening.Pair m) ℝ) j) k) =
        QDM.QuarticNorm.dataMatrix (fun I => ξ I) i j
    simp [EuclideanSpace.basisFun_apply, PiLp.single_apply]
  have ha : (skewContraction v).comp (C.comp ((MatrixConcentration.matrixNoise ξ).comp A)) =
      (((skewContraction v).comp C).comp (MatrixConcentration.matrixNoise ξ)).comp A := rfl
  rw [ha, (entries_comp _ A).1, entries_left, hf]
  rfl

/-- Normalizing the measured refreshed range preserves the conditional linear
noise gain. Its own data dependence introduces no additional independence premise. -/
theorem refreshed_transverse {m q k : ℕ}
    (A : E (Fin q) →ₗᵢ[ℝ] PairSpace m)
    (Q Δ C : PairSpace m →L[ℝ] PairSpace m)
    (V : PairSpace m →L[ℝ] E (Fin k))
    (hCQ : ∀ v, C (Q v) = 0)
    (hT : ∀ v, (43/50 : ℝ)*‖v‖ ≤ ‖((Q+Δ).comp A.toContinuousLinearMap) v‖) :
    let T := (Q+Δ).comp A.toContinuousLinearMap
    ‖entries (V.comp (C.comp (orthonormalRefresh T hT).toContinuousLinearMap))‖ ≤
      (50/43 : ℝ)*‖entries (V.comp (C.comp (Δ.comp A.toContinuousLinearMap)))‖ := by
  let T := (Q+Δ).comp A.toContinuousLinearMap
  let N := (normalizer T).toContinuousLinearMap
  let Z := V.comp (C.comp (Δ.comp A.toContinuousLinearMap))
  have he : V.comp (C.comp (orthonormalRefresh T hT).toContinuousLinearMap) =
      Z.comp N := by
    apply ContinuousLinearMap.ext
    intro v
    change V (C (Q (A (normalizer T v))+Δ (A (normalizer T v)))) =
      V (C (Δ (A (normalizer T v))))
    rw [map_add, hCQ, zero_add]
  change ‖entries (V.comp (C.comp (orthonormalRefresh T hT).toContinuousLinearMap))‖ ≤ _
  rw [he]
  calc
    _ ≤ ‖N‖*‖entries Z‖ := (entries_comp Z N).2
    _ ≤ (50/43 : ℝ)*‖entries Z‖ := by
      gcongr
      exact normalizer_bound T hT
end Matrices

/-- A total measured-frame rule. Its singular-value guard uses only the two
observed tables; a failed guard returns the fixed reference frame. -/
def measuredRefresh {B : ℕ} (yA yP : QDM.QuarticNorm.Quartet (2*(4*B)) → ℝ) :
    E (Fin (28*B)) →ₗᵢ[ℝ] GaussianRange.Space B := by
  classical
  let T := (QDM.MeasuredRange.measuredOperator yP).comp
    (RangeAcquisition.measuredPilot yA).toContinuousLinearMap
  exact if hT : ∀ v, (43/50 : ℝ)*‖v‖ ≤ ‖T v‖ then
    orthonormalRefresh T hT else RangeAcquisition.defaultPilot B

/-- On the actual measured good event, the refreshed transverse contraction
is controlled by the same independent-bank statistic used in acquisition.
The hidden projector is used for analysis only; the output frame uses data. -/
theorem measured_transverse {B : ℕ} (w : GaussianRange.Witness B)
    (yA yP : QDM.QuarticNorm.Quartet (2*(4*B)) → ℝ)
    (hA : ‖QDM.MeasuredRange.measuredOperator yA-
      (GaussianRange.operator w).toContinuousLinearMap‖ ≤ 1/8)
    (hP : ‖QDM.MeasuredRange.measuredOperator yP-
      (GaussianRange.operator w).toContinuousLinearMap‖ ≤ 1/8)
    (ξ : QuartetSpace (2*(4*B)))
    (hξ : MatrixConcentration.matrixNoise ξ = QDM.MeasuredRange.measuredOperator yP-
      (GaussianRange.operator w).toContinuousLinearMap)
    (v : VectorSpace (2*(4*B))) :
    let A := RangeAcquisition.measuredPilot yA
    let T := (QDM.MeasuredRange.measuredOperator yP).comp A.toContinuousLinearMap
    let C := (LinearMap.id-GaussianRange.hiddenProjector w).toContinuousLinearMap
    LinearMap.range (measuredRefresh yA yP).toLinearMap = LinearMap.range T.toLinearMap ∧
    ‖entries ((skewContraction v).comp
      (C.comp (measuredRefresh yA yP).toContinuousLinearMap))‖ ≤
      (50/43 : ℝ)*‖projectedTest C A.toContinuousLinearMap ξ‖*‖v‖ := by
  let A := RangeAcquisition.measuredPilot yA
  let Q := (GaussianRange.operator w).toContinuousLinearMap
  let Δ := MatrixConcentration.matrixNoise ξ
  let C := (LinearMap.id-GaussianRange.hiddenProjector w).toContinuousLinearMap
  have hf : measuredRefresh yA yP =
      orthonormalRefresh ((QDM.MeasuredRange.measuredOperator yP).comp A.toContinuousLinearMap)
        ((RangeAcquisition.measured_refresh_spec w yA yP hA hP).1) := by
    simp only [measuredRefresh, A,
      dite_eq_left (RangeAcquisition.measured_refresh_spec w yA yP hA hP).1]
  dsimp only
  rw [hf]
  refine ⟨orthonormalRefresh_range _ _, ?_⟩
  have he : Q+Δ = QDM.MeasuredRange.measuredOperator yP := by
    dsimp only [Q, Δ]
    rw [hξ]
    abel
  have hCQ (z) : C (Q z) = 0 := by
    change GaussianRange.operator w z-GaussianRange.hiddenProjector w (GaussianRange.operator w z) = 0
    rw [(physical_support_and_gap w).1, sub_self]
  have hT : ∀ z, (43/50 : ℝ)*‖z‖ ≤ ‖((Q+Δ).comp A.toContinuousLinearMap) z‖ := by
    rw [he]
    exact (RangeAcquisition.measured_refresh_spec w yA yP hA hP).1
  have hb := refreshed_transverse A Q Δ C (skewContraction v) hCQ hT
  have hn : ‖projectedNoise C A.toContinuousLinearMap v ξ‖ ≤
      ‖projectedTest C A.toContinuousLinearMap ξ‖*‖v‖ := by
    have h := (projectedTest C A.toContinuousLinearMap ξ).le_opNorm v
    change ‖innerSL ℝ (projectedNoise C A.toContinuousLinearMap v ξ)‖ ≤ _ at h
    simpa only [innerSL_apply_norm] using h
  change ‖entries ((skewContraction v).comp (C.comp
    (orthonormalRefresh ((QDM.MeasuredRange.measuredOperator yP).comp A.toContinuousLinearMap)
      ((RangeAcquisition.measured_refresh_spec w yA yP hA hP).1)).toContinuousLinearMap))‖ ≤ _
  dsimp only at hb
  simp only [he] at hb
  have hi := entries_projected C A.toContinuousLinearMap v ξ
  change entries ((skewContraction v).comp (C.comp (Δ.comp A.toContinuousLinearMap))) = _ at hi
  rw [hi] at hb
  exact hb.trans (by nlinarith [hn])

/-- The measured rank and transverse-frame conclusions required before the
principal-frame stacked estimate. This is not yet a decoding-success event. -/
def frameGood {B : ℕ} (w : GaussianRange.Witness B) (t : ℝ)
    (yA yP : QDM.QuarticNorm.Quartet (2*(4*B)) → ℝ) : Prop :=
  Module.finrank ℝ (RangeAcquisition.cutoffSpace yA) = 28*B ∧
  LinearMap.range (measuredRefresh yA yP).toLinearMap = LinearMap.range
    ((QDM.MeasuredRange.measuredOperator yP).comp
      (RangeAcquisition.measuredPilot yA).toContinuousLinearMap).toLinearMap ∧
  ∀ v : VectorSpace (2*(4*B)),
    ‖entries ((skewContraction v).comp
      ((LinearMap.id-GaussianRange.hiddenProjector w).toContinuousLinearMap.comp
        (measuredRefresh yA yP).toContinuousLinearMap))‖ ≤ (100/43 : ℝ)*t*‖v‖

open QDM.GaussianRange QDM.MeasuredRange QDM.QuarticMeasurement
open QDM.Measurement QDM.BornMeasurements ProjectedConcentration MeasureTheory

/-- Actual independent raw-quartic banks produce the data-defined refreshed
frame with the stated confidence. The budget is the already counted
O(n²+log(1/δ)) number of copies per quartet at fixed positive thresholds. -/
theorem born_frame_concentration {B K : ℕ} (w : Witness B)
    (b : Fin (coordinateCount B) → OrthonormalBasis (Fin (outcomeCount B)) ℂ
      (QDM.OccupationReadout.FockSpace (4*B)))
    (x : Fin (coordinateCount B) → Fin (outcomeCount B) → ℝ)
    (hread : ∀ i, diagonalReadout (b i) (x i) =
      (QDM.JordanWigner.quartic (4*B)
        (observableAxes ((coordinateIndex B).symm i))).toEuclideanLin)
    (hx : ∀ i j, x i j ∈ Set.Icc (-1 : ℝ) 1)
    {h t δ : ℝ} (hK : 0 < K) (hh : 0 < h) (hhsmall : h ≤ 1/8)
    (ht : 0 < t) (hδ : 0 < δ)
    (hmatrix : RangeAcquisition.matrixBudget B h δ ≤ K)
    (hprojected : RangeAcquisition.projectedBudget B t δ ≤ K) :
    let law := copyLaw K (targetState w) b
    (law.prod law).real {z | ¬frameGood w t (observedVector x z.1) (observedVector x z.2)} ≤ δ := by
  classical
  let law := copyLaw K (targetState w) b
  let μ := fun i => ∑ j, bornWeight (targetState w) (b i) j*x i j
  let C := (LinearMap.id-hiddenProjector w).toContinuousLinearMap
  let Ω := (Fin (coordinateCount B) × Fin K) → Fin (outcomeCount B)
  let bad := {z : Ω × Ω | ¬(
    RangeAcquisition.acquisitionGood w h (observedVector x z.1) (observedVector x z.2) ∧
    ‖projectedTest C (RangeAcquisition.measuredPilot (observedVector x z.1)).toContinuousLinearMap
      (errors (coordinateIndex B).symm x μ z.2)‖ ≤ 2*t)}
  have hp : (law.prod law).real bad ≤ δ :=
    RangeAcquisition.born_two_bank_acquisition w b x hread hx hK hh hhsmall ht hδ
      hmatrix hprojected
  have hsub : {z : Ω × Ω | ¬frameGood w t (observedVector x z.1) (observedVector x z.2)} ⊆ bad := by
    intro z hz
    by_contra hnot
    have hg : RangeAcquisition.acquisitionGood w h (observedVector x z.1) (observedVector x z.2) ∧
        ‖projectedTest C (RangeAcquisition.measuredPilot (observedVector x z.1)).toContinuousLinearMap
          (errors (coordinateIndex B).symm x μ z.2)‖ ≤ 2*t := by
      simpa only [bad, Set.mem_ofPred_eq, not_not] using hnot
    have hA := hg.1.1.trans hhsmall
    have hP := hg.1.2.1.trans hhsmall
    have he := RangeAcquisition.measured_error_identity w b x hread z.2
    have hf (v : VectorSpace (2*(4*B))) := measured_transverse w _ _ hA hP
      (errors (coordinateIndex B).symm x μ z.2) he v
    apply hz
    refine ⟨hg.1.2.2.1, (hf 0).1, ?_⟩
    intro v
    exact (hf v).2.trans (by nlinarith [mul_le_mul_of_nonneg_right hg.2 (norm_nonneg v)])
  exact (measureReal_mono hsub).trans hp
end QDM.Theorem2.FrameError


==> anc/lean/QDM/Theorem2/FrameGram.lean <==
import QDM.Theorem2.FrobeniusCommutator
import QDM.AppendixC.MeasuredCommutant

/-! The refreshed pair frame determines a positive commutator Gram operator.
Its exact-range value is the physical transported block operator, independent
of the orthonormal basis chosen by range recovery. -/

noncomputable section
set_option maxHeartbeats 800000
namespace QDM.Theorem2.FrameGram
open QDM FrameError
open scoped InnerProductSpace

abbrev E (ι : Type*) [Fintype ι] := EuclideanSpace ℝ ι

/-- Expanding the columns of a rectangular frame gives its coefficient Gram
matrix. No square change-of-basis matrix or supplied eigenbasis is needed. -/
theorem rectangular_gram {H ι κ : Type*} [NormedAddCommGroup H]
    [InnerProductSpace ℝ H] [FiniteDimensional ℝ H] [Fintype ι] [Fintype κ]
    (T : ι → H →L[ℝ] H) (C : Matrix ι κ ℝ) :
    (∑ k, (∑ i, C i k • T i).adjoint.comp (∑ j, C j k • T j)) =
      WeightedCommutant.gram T (C*C.transpose) := by
  apply ContinuousLinearMap.ext
  intro v
  simp only [WeightedCommutant.gram, LinearMap.coe_mk, AddHom.coe_mk,
    Matrix.mul_apply, Matrix.transpose_apply, Finset.sum_smul, map_sum, map_smul,
    _root_.sum_apply, _root_.smul_apply, ContinuousLinearMap.comp_apply,
    Finset.smul_sum, smul_smul]
  calc
    _ = ∑ k, ∑ i, ∑ j, (C i k*C j k) • (T i).adjoint (T j v) := by
      apply Finset.sum_congr rfl
      intro k _
      rw [Finset.sum_comm]
      simp only [mul_comm]
    _ = ∑ i, ∑ k, ∑ j, (C i k*C j k) • (T i).adjoint (T j v) := Finset.sum_comm
    _ = _ := by
      apply Finset.sum_congr rfl
      intro i _
      exact Finset.sum_comm

def columns {B q : ℕ} (M : E (Fin q) →L[ℝ] GaussianRange.Space B) :
    Matrix (PairedRange.GlobalPair B) (Fin q) ℝ :=
  fun p k => M ((EuclideanSpace.basisFun (Fin q) ℝ) k) (PairedRange.standardPair B p)

def generators {B q : ℕ} (M : E (Fin q) →L[ℝ] GaussianRange.Space B) :
    Fin q → ReferenceCommutant.Space (Fin B) →L[ℝ] ReferenceCommutant.Space (Fin B) :=
  fun k => ∑ p, columns M p k • PhysicalCommutant.family B p

def gram {B q : ℕ} (M : E (Fin q) →L[ℝ] GaussianRange.Space B) :
    ReferenceCommutant.Space (Fin B) →L[ℝ] ReferenceCommutant.Space (Fin B) :=
  ∑ k, (generators M k).adjoint.comp (generators M k)

/-- The physical measured-frame Gram is precisely the weighted commutant
with coefficient matrix MM†, including frames with noisy nonorthogonal columns. -/
theorem gram_coefficients {B q : ℕ} (M : E (Fin q) →L[ℝ] GaussianRange.Space B) :
    gram M = WeightedCommutant.gram (PhysicalCommutant.family B)
      (MeasuredCommutant.coefficients B (M.comp M.adjoint).toLinearMap) := by
  have hc : columns M*(columns M).transpose =
      MeasuredCommutant.coefficients B (M.comp M.adjoint).toLinearMap := by
    ext p s
    let b := EuclideanSpace.basisFun (Fin q) ℝ
    let e := EuclideanSpace.basisFun (GaussianRange.Pair B) ℝ
    have he (k : Fin q) : M.adjoint (e (PairedRange.standardPair B s)) k =
        M (b k) (PairedRange.standardPair B s) := by
      rw [← EuclideanSpace.basisFun_inner, ContinuousLinearMap.adjoint_inner_right,
        EuclideanSpace.inner_basisFun_real]
    have hx := b.sum_repr (M.adjoint (e (PairedRange.standardPair B s)))
    have hm := congrArg (fun z => M z (PairedRange.standardPair B p)) hx
    dsimp only [b] at hm
    simp only [map_sum, map_smul, WithLp.ofLp_sum, Finset.sum_apply, PiLp.smul_apply,
      EuclideanSpace.basisFun_repr, smul_eq_mul] at hm
    simp only [he] at hm
    change (∑ k, columns M p k*columns M s k) =
      Matrix.toEuclideanLin.symm (M.comp M.adjoint).toLinearMap
        (PairedRange.standardPair B p) (PairedRange.standardPair B s)
    dsimp only [columns]
    rw [Matrix.toEuclideanLin_eq_toLin_orthonormal]
    simp only [Matrix.toLin_symm, LinearMap.toMatrix_apply, OrthonormalBasis.coe_toBasis]
    change (∑ k, M ((EuclideanSpace.basisFun (Fin q) ℝ) k) (PairedRange.standardPair B p)*
      M ((EuclideanSpace.basisFun (Fin q) ℝ) k) (PairedRange.standardPair B s)) =
      M (M.adjoint (e (PairedRange.standardPair B s))) (PairedRange.standardPair B p)
    calc
      _ = ∑ k, M (b k) (PairedRange.standardPair B s)*
          M (b k) (PairedRange.standardPair B p) :=
        Finset.sum_congr rfl (fun k _ => mul_comm _ _)
      _ = _ := hm
  unfold gram generators
  rw [rectangular_gram, hc]

/-- An isometry onto a symmetric projector's range realizes that projector
as UU†. The hidden frame is only an analysis witness, never learner input. -/
theorem frame_projector {H F : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
    [NormedAddCommGroup F] [InnerProductSpace ℝ F]
    [FiniteDimensional ℝ H] [FiniteDimensional ℝ F] [CompleteSpace H] [CompleteSpace F]
    (P : H →ₗ[ℝ] H) (hP : P.IsSymmetric) (hPP : ∀ x, P (P x) = P x)
    (U : F →ₗᵢ[ℝ] H) (hr : LinearMap.range U.toLinearMap = LinearMap.range P) :
    U.toContinuousLinearMap.comp U.toContinuousLinearMap.adjoint = P.toContinuousLinearMap := by
  have hfix (z : F) : P (U z) = U z := by
    have hz : U z ∈ LinearMap.range P := hr ▸ ⟨z,rfl⟩
    obtain ⟨v,hv⟩ := hz
    rw [← hv, hPP]
  apply ContinuousLinearMap.ext
  intro x
  obtain ⟨z,hz⟩ : P x ∈ LinearMap.range U.toLinearMap := by rw [hr]; exact ⟨x,rfl⟩
  change U z = P x at hz
  have ha : U.toContinuousLinearMap.adjoint x = z := by
    apply ext_inner_left ℝ
    intro v
    rw [ContinuousLinearMap.adjoint_inner_right, ← U.inner_map_map, hz]
    change inner ℝ (U v) x = inner ℝ (U v) (P x)
    rw [← hP, hfix]
  change U (U.toContinuousLinearMap.adjoint x) = P x
  rw [ha, hz]

/-- For every recovered spanning exact frame, the Gram operator has the
same physical block action as the already proved reference calculation. -/
theorem hidden_frame_gram {B q : ℕ} (w : GaussianRange.Witness B)
    (U : E (Fin q) →ₗᵢ[ℝ] GaussianRange.Space B)
    (hr : LinearMap.range U.toLinearMap = LinearMap.range (GaussianRange.hiddenProjector w)) :
    gram U.toContinuousLinearMap =
      ReferenceCommutant.transported (MeasuredCommutant.physicalFrame w) := by
  have hP : (GaussianRange.hiddenProjector w).IsSymmetric := by
    rw [← GaussianRange.exact_cutoff_eq_hidden w]
    exact SpectralRecovery.diagonalMap_symmetric _ _
  have hPP (z) : GaussianRange.hiddenProjector w (GaussianRange.hiddenProjector w z) =
      GaussianRange.hiddenProjector w z := by
    rw [← GaussianRange.exact_cutoff_eq_hidden w]
    exact SpectralRecovery.projector_idempotent
      ((GaussianRange.operator_symmetric w).eigenvectorBasis rfl) _ z
  rw [gram_coefficients, frame_projector _ hP hPP U hr]
  change WeightedCommutant.gram (PhysicalCommutant.family B)
      (MeasuredCommutant.coefficients B (GaussianRange.hiddenProjector w)) = _
  have hc : MeasuredCommutant.coefficients B (GaussianRange.hiddenProjector w) =
      PairFlattening.wedge (MeasuredCommutant.rotation w)*PairedRange.withinProjector B*
        (PairFlattening.wedge (MeasuredCommutant.rotation w)).transpose := by
    change (Matrix.reindexAlgEquiv ℝ ℝ (PairedRange.standardPair B).symm)
      (Matrix.toEuclideanLin.symm (GaussianRange.hiddenProjector w)) = _
    rw [GaussianRange.hiddenProjector, LinearEquiv.symm_apply_apply, map_mul, map_mul]
    have hw : PairFlattening.wedge (MeasuredCommutant.rotation w) =
        Matrix.reindex (PairedRange.standardPair B).symm (PairedRange.standardPair B).symm
          (PairFlattening.wedge w.rotation) := by ext p s; rfl
    simp only [Matrix.coe_reindexAlgEquiv, ← hw, ← Matrix.transpose_reindex]
    congr 2
  rw [hc]
  exact PhysicalCommutant.rotated_weighted_gram B (MeasuredCommutant.rotation w)
    (MeasuredCommutant.rotation_orthogonal w)

/-- The measured construction is symmetric and positive by its actual
sum-of-squares identity, for every measured frame. -/
theorem gram_properties {B q : ℕ} (M : E (Fin q) →L[ℝ] GaussianRange.Space B) :
    (gram M).toLinearMap.IsSymmetric ∧
    ∀ S, inner ℝ S (gram M S) = ∑ k, ‖generators M k S‖^2 := by
  constructor
  · intro S T
    simp only [gram, ContinuousLinearMap.coe_coe, _root_.sum_apply,
      ContinuousLinearMap.comp_apply, sum_inner, inner_sum,
      ContinuousLinearMap.adjoint_inner_left, ContinuousLinearMap.adjoint_inner_right]
  · intro S
    simp only [gram, _root_.sum_apply, ContinuousLinearMap.comp_apply, inner_sum,
      ContinuousLinearMap.adjoint_inner_right, real_inner_self_eq_norm_sq]

/-- The exact spanning frame gives norm at most eight, precisely B null
directions, and the sharp summed commutator energy needed for perturbation. -/
theorem hidden_frame_structure {B q : ℕ} (w : GaussianRange.Witness B)
    (U : E (Fin q) →ₗᵢ[ℝ] GaussianRange.Space B)
    (hr : LinearMap.range U.toLinearMap = LinearMap.range (GaussianRange.hiddenProjector w)) :
    ‖gram U.toContinuousLinearMap‖ ≤ 8 ∧
    Module.finrank ℝ (LinearMap.ker (gram U.toContinuousLinearMap).toLinearMap) = B ∧
    ∀ S, (∑ k, ‖generators U.toContinuousLinearMap k S‖^2) ≤ 8*‖S‖^2 := by
  let V := MeasuredCommutant.physicalFrame w
  let H := ReferenceCommutant.transported V
  have hH := ReferenceCommutant.transported_symmetric V
  have heq : gram U.toContinuousLinearMap = H := hidden_frame_gram w U hr
  have heigs (i : Fin (Module.finrank ℝ (ReferenceCommutant.Space (Fin B)))) :
      hH.eigenvalues rfl i = 0 ∨ hH.eigenvalues rfl i = 7 ∨ hH.eigenvalues rfl i = 8 := by
    let v := hH.eigenvectorBasis rfl i
    have hv : V.symm v ≠ 0 := by
      intro hz
      have hv0 : v = 0 := by simpa using congrArg V hz
      exact (hH.eigenvectorBasis rfl).orthonormal.ne_zero i hv0
    have he := hH.apply_eigenvectorBasis rfl i
    change V (ReferenceCommutant.operator (V.symm v)) = hH.eigenvalues rfl i • v at he
    have ht : ReferenceCommutant.operator (V.symm v) =
        hH.eigenvalues rfl i • V.symm v := by simpa using congrArg V.symm he
    exact ReferenceCommutant.operator_eigenvalues hv ht
  have hn : ‖H‖ ≤ 8 := by
    apply ContinuousLinearMap.opNorm_le_bound _ (by norm_num)
    intro S
    have hd := congrArg (fun A : ReferenceCommutant.Space (Fin B) →ₗ[ℝ]
        ReferenceCommutant.Space (Fin B) => A S)
      (SpectralRecovery.spectral_diagonal H.toLinearMap hH)
    change ‖H.toLinearMap S‖ ≤ _
    rw [hd]
    apply SpectralRecovery.diagonal_norm_upper _ _ _ (by norm_num)
    intro i _
    rcases heigs i with h | h | h <;> rw [h] <;> norm_num
  refine ⟨heq ▸ hn, ?_, ?_⟩
  · rw [heq, ← (ReferenceCommutant.transportedKernelEquiv V).finrank_eq,
      ReferenceCommutant.kernel_dimension, Fintype.card_fin]
  · intro S
    rw [← (gram_properties U.toContinuousLinearMap).2 S, heq]
    calc
      _ ≤ ‖S‖*‖H S‖ := real_inner_le_norm _ _
      _ ≤ ‖S‖*(8*‖S‖) := mul_le_mul_of_nonneg_left
        ((H.le_opNorm S).trans (mul_le_mul_of_nonneg_right hn (norm_nonneg S)))
        (norm_nonneg S)
      _ = _ := by ring

end QDM.Theorem2.FrameGram


==> anc/lean/QDM/Theorem2/FrameRepresentation.lean <==
import QDM.Theorem2.FrameGram

/-! Canonical coordinates identify the physical skew action and the
symmetric-matrix Gram construction, preserving the Frobenius norm. -/

noncomputable section
set_option maxHeartbeats 800000
namespace QDM.Theorem2.FrameRepresentation
open QDM NoiseGeometry FrameError FrameCommutant Matrix
open scoped InnerProductSpace

def axes (B : ℕ) : Fin (2*(4*B)) ≃ Fin B × Fin 8 :=
  (MeasuredCommutant.axisCast B).symm.trans (PhysicalCommutant.modeEquiv B)

def flattenMatrix (B : ℕ) : Matrix (Fin B × Fin 8) (Fin B × Fin 8) ℝ ≃ₐ[ℝ]
    Matrix (Fin (2*(4*B))) (Fin (2*(4*B))) ℝ :=
  Matrix.reindexAlgEquiv ℝ ℝ (axes B).symm

def matrixAction {ι : Type*} [Fintype ι] [DecidableEq ι] :
    Matrix ι ι ℝ →ₗ[ℝ] (EuclideanSpace ℝ ι →L[ℝ] EuclideanSpace ℝ ι) where
  toFun A := A.toEuclideanLin.toContinuousLinearMap
  map_add' A D := by apply ContinuousLinearMap.ext; intro v; exact congrArg (fun T => T v) (map_add Matrix.toEuclideanLin A D)
  map_smul' c A := by apply ContinuousLinearMap.ext; intro v; exact congrArg (fun T => T v) (map_smul Matrix.toEuclideanLin c A)

def modeMap {B : ℕ} : ReferenceCommutant.Space (Fin B) →ₗ[ℝ]
    (VectorSpace (2*(4*B)) →L[ℝ] VectorSpace (2*(4*B))) where
  toFun S := matrixAction (flattenMatrix B (ReferenceCommutant.matrix S))
  map_add' S T := by
    have h : ReferenceCommutant.matrix (S+T) = ReferenceCommutant.matrix S+ReferenceCommutant.matrix T := rfl
    rw [h, map_add, map_add]
  map_smul' c S := by
    have h : ReferenceCommutant.matrix (c • S) = c • ReferenceCommutant.matrix S := rfl
    rw [h, map_smul, map_smul]
    rfl

/-- A normalized pair basis vector is exactly the normalized physical
matrix unit difference, including its sign and square-root normalization. -/
theorem skew_basis {m : ℕ} (p : PairFlattening.Pair m) :
    skewAction ((EuclideanSpace.basisFun (PairFlattening.Pair m) ℝ) p) =
      matrixAction ((Real.sqrt 2)⁻¹ • planeGenerator p.1.1 p.1.2) := by
  apply ContinuousLinearMap.ext
  intro v
  ext i
  have he : skewContraction v ((EuclideanSpace.basisFun (PairFlattening.Pair m) ℝ) p) i =
      ((if i=p.1.1 then v p.1.2 else 0)-(if i=p.1.2 then v p.1.1 else 0))/Real.sqrt 2 := by
    rw [← EuclideanSpace.basisFun_inner]
    change inner ℝ ((EuclideanSpace.basisFun (Fin m) ℝ) i)
      ((wedgeLinear v).toContinuousLinearMap.adjoint
        ((EuclideanSpace.basisFun (PairFlattening.Pair m) ℝ) p)) = _
    rw [ContinuousLinearMap.adjoint_inner_right, EuclideanSpace.inner_basisFun_real]
    simp [wedgeLinear, EuclideanSpace.basisFun_apply, PiLp.single_apply, eq_comm]
  change skewContraction v ((EuclideanSpace.basisFun (PairFlattening.Pair m) ℝ) p) i = _
  rw [he]
  change _ = (((Real.sqrt 2)⁻¹ • planeGenerator p.1.1 p.1.2)*ᵥ v.ofLp) i
  simp [planeGenerator, Matrix.smul_mulVec, Matrix.sub_mulVec, Matrix.single_mulVec,
    Function.update_apply, div_eq_mul_inv, mul_comm, mul_sub]

/-- Frobenius norm in the block-indexed symmetric space equals the norm of
the actual physical matrix entries; reindexing pays no dimension factor. -/
theorem mode_frobenius {B : ℕ} (S : ReferenceCommutant.Space (Fin B)) :
    ‖entries (modeMap S)‖ = ‖S‖ := by
  have he (A : Matrix (Fin (2*(4*B))) (Fin (2*(4*B))) ℝ) (i j) :
      entries (matrixAction A) (i,j) = A i j := by
    change (∑ k, A i k*((EuclideanSpace.basisFun (Fin (2*(4*B))) ℝ) j) k) = A i j
    simp [EuclideanSpace.basisFun_apply, PiLp.single_apply]
  have hn : ‖entries (modeMap S)‖^2 = ‖S‖^2 := by
    rw [← PhysicalCommutant.matrix_frob_norm S]
    simp only [EuclideanSpace.real_norm_sq_eq, Fintype.sum_prod_type]
    change (∑ i, ∑ j, (entries (matrixAction (flattenMatrix B (ReferenceCommutant.matrix S))) (i,j))^2) = _
    simp_rw [he]
    change (∑ i, ∑ j, (ReferenceCommutant.matrix S (axes B i) (axes B j))^2) =
      ∑ i, ∑ j, (ReferenceCommutant.matrix S i j)^2
    calc
      _ = ∑ i, ∑ j : Fin B × Fin 8, (ReferenceCommutant.matrix S (axes B i) j)^2 := by
        apply Finset.sum_congr rfl
        intro i _
        exact (axes B).sum_comp (fun j => (ReferenceCommutant.matrix S (axes B i) j)^2)
      _ = _ := (axes B).sum_comp (fun i => ∑ j, (ReferenceCommutant.matrix S i j)^2)
  nlinarith [norm_nonneg (entries (modeMap S)), norm_nonneg S]

def skewMap {m : ℕ} : PairSpace m →ₗ[ℝ] (VectorSpace m →L[ℝ] VectorSpace m) where
  toFun := skewAction
  map_add' x y := by apply ContinuousLinearMap.ext; intro v; exact (skewContraction v).map_add x y
  map_smul' c x := by apply ContinuousLinearMap.ext; intro v; exact (skewContraction v).map_smul c x

/-- The symmetric-matrix commutator is exactly the commutator of the
physical mode operators, for arbitrary measured frame columns. -/
theorem generator_action {B q : ℕ} (M : E (Fin q) →L[ℝ] GaussianRange.Space B)
    (k : Fin q) (S : ReferenceCommutant.Space (Fin B)) :
    modeMap (FrameGram.generators M k S) =
      family M k*modeMap S-modeMap S*family M k := by
  have hm (A D : Matrix (Fin (2*(4*B))) (Fin (2*(4*B))) ℝ) :
      matrixAction (A*D) = matrixAction A*matrixAction D := by
    apply ContinuousLinearMap.ext
    intro v
    exact congrArg (fun T => T v) (Matrix.toLpLin_mul 2 2 2 A D)
  have hplane (p : PairedRange.GlobalPair B) :
      flattenMatrix B (planeGenerator (PhysicalCommutant.modeEquiv B p.1.1)
        (PhysicalCommutant.modeEquiv B p.1.2)) =
      planeGenerator (PairedRange.standardPair B p).1.1 (PairedRange.standardPair B p).1.2 := by
    change (planeGenerator (PhysicalCommutant.modeEquiv B p.1.1)
      (PhysicalCommutant.modeEquiv B p.1.2)).submatrix (axes B) (axes B) = _
    simp only [planeGenerator, Matrix.submatrix_sub, Pi.sub_apply]
    rw [Matrix.submatrix_single_equiv, Matrix.submatrix_single_equiv]
    have h1 : (axes B).symm (PhysicalCommutant.modeEquiv B p.1.1) =
        (PairedRange.standardPair B p).1.1 := by
      simp only [axes, Equiv.symm_trans_apply, Equiv.symm_apply_apply]
      rfl
    have h2 : (axes B).symm (PhysicalCommutant.modeEquiv B p.1.2) =
        (PairedRange.standardPair B p).1.2 := by
      simp only [axes, Equiv.symm_trans_apply, Equiv.symm_apply_apply]
      rfl
    rw [h1,h2]
  have hb (p : PairedRange.GlobalPair B) :
      modeMap (PhysicalCommutant.family B p S) =
      skewAction ((EuclideanSpace.basisFun (GaussianRange.Pair B) ℝ) (PairedRange.standardPair B p))*modeMap S-
      modeMap S*skewAction ((EuclideanSpace.basisFun (GaussianRange.Pair B) ℝ) (PairedRange.standardPair B p)) := by
    change matrixAction (flattenMatrix B (ReferenceCommutant.matrix
      (PhysicalCommutant.normalizedAd (PhysicalCommutant.modeEquiv B p.1.1)
        (PhysicalCommutant.modeEquiv B p.1.2) S))) = _
    rw [PhysicalCommutant.normalized_ad_matrix, skew_basis]
    simp only [commutator, map_smul, map_sub, map_mul, hplane, hm, smul_sub]
    apply ContinuousLinearMap.ext
    intro v
    simp only [mul_apply_eq_comp, _root_.smul_apply, _root_.sub_apply,
      map_smul]
    rfl
  let b := EuclideanSpace.basisFun (GaussianRange.Pair B) ℝ
  let x := M ((EuclideanSpace.basisFun (Fin q) ℝ) k)
  have hs : (∑ p : PairedRange.GlobalPair B,
      x (PairedRange.standardPair B p) • skewAction (b (PairedRange.standardPair B p))) =
      family M k := by
    have h := congrArg skewMap (b.sum_repr x)
    simp only [map_sum, map_smul] at h
    calc
      _ = ∑ p : GaussianRange.Pair B, x p • skewAction (b p) :=
        (PairedRange.standardPair B).sum_comp _
      _ = _ := h
  simp only [FrameGram.generators, _root_.sum_apply, _root_.smul_apply]
  simp only [map_sum, map_smul, hb]
  rw [← hs]
  simp only [Finset.sum_mul, Finset.mul_sum, Finset.sum_sub_distrib, smul_sub]
  apply ContinuousLinearMap.ext
  intro v
  simp only [_root_.sum_apply, _root_.sub_apply, _root_.smul_apply, mul_apply_eq_comp, map_smul]
  rfl

/-- The positive Gram and physical double commutator are the same operator
in their two coordinate representations. -/
theorem gram_action {B q : ℕ} (M : E (Fin q) →L[ℝ] GaussianRange.Space B)
    (S : ReferenceCommutant.Space (Fin B)) :
    modeMap (FrameGram.gram M S) = FrameCommutant.commutant M (modeMap S) := by
  have hp (p : PairedRange.GlobalPair B) :
      (PhysicalCommutant.family B p).adjoint = -PhysicalCommutant.family B p :=
    PhysicalCommutant.normalized_ad_adjoint _ _
  have hk (k : Fin q) : (FrameGram.generators M k).adjoint = -FrameGram.generators M k := by
    apply ContinuousLinearMap.ext
    intro v
    apply ext_inner_left ℝ
    intro u
    rw [ContinuousLinearMap.adjoint_inner_right, _root_.neg_apply, inner_neg_right]
    simp only [FrameGram.generators, FrameGram.columns, _root_.sum_apply, _root_.smul_apply,
      sum_inner, inner_sum, ← Finset.sum_neg_distrib]
    apply Finset.sum_congr rfl
    intro p _
    have he := congrArg (fun L => inner ℝ u (L v)) (hp p)
    rw [ContinuousLinearMap.adjoint_inner_right, _root_.neg_apply, inner_neg_right] at he
    let c : ℝ := M ((EuclideanSpace.basisFun (Fin q) ℝ) k) (PairedRange.standardPair B p)
    change inner ℝ (c • (PhysicalCommutant.family B p u)) v =
      -inner ℝ u (c • (PhysicalCommutant.family B p v))
    rw [real_inner_smul_left (PhysicalCommutant.family B p u) v c,
      inner_smul_right u (PhysicalCommutant.family B p v) c, he, mul_neg]
  simp only [FrameGram.gram, _root_.sum_apply, ContinuousLinearMap.comp_apply, hk,
    _root_.neg_apply, map_sum, map_neg, generator_action, Finset.sum_neg_distrib,
    FrameCommutant.commutant, CommutatorBounds.doubleCross]

end QDM.Theorem2.FrameRepresentation


==> anc/lean/QDM/Theorem2/FrobeniusCommutator.lean <==
import QDM.Theorem2.FrameCommutant

/-! Frobenius control of a full commutator family from its physical stacked
skew error. Taking the sum first avoids a factor in the number of generators. -/

noncomputable section
set_option maxHeartbeats 800000
namespace QDM.Theorem2.FrobeniusCommutator
open QDM NoiseGeometry FrameError CommutatorBounds
open scoped InnerProductSpace

variable {ι κ : Type*} [Fintype ι] [Fintype κ]

/-- Adjoint transposes the actual rectangular coefficient array and preserves
its Frobenius norm. -/
theorem entries_adjoint_norm (T : E ι →L[ℝ] E κ) : ‖entries T.adjoint‖ = ‖entries T‖ := by
  have hc (i : ι) (j : κ) : entries T.adjoint (i,j) = entries T (j,i) := by
    change T.adjoint ((EuclideanSpace.basisFun κ ℝ) j) i =
      T ((EuclideanSpace.basisFun ι ℝ) i) j
    rw [← EuclideanSpace.basisFun_inner, ContinuousLinearMap.adjoint_inner_right,
      EuclideanSpace.inner_basisFun_real]
  have he : ‖entries T.adjoint‖^2 = ‖entries T‖^2 := by
    simp only [EuclideanSpace.real_norm_sq_eq, Fintype.sum_prod_type, hc]
    exact Finset.sum_comm
  nlinarith [norm_nonneg (entries T.adjoint), norm_nonneg (entries T)]

/-- A stacked generator bound controls all left products in Frobenius norm,
without paying separately for each generator. -/
theorem left_family_frobenius (A : κ → E ι →L[ℝ] E ι) {t : ℝ}
    (hA : ∀ v, (∑ k, ‖A k v‖^2) ≤ t^2*‖v‖^2) (S : E ι →L[ℝ] E ι) :
    (∑ k, ‖entries (A k*S)‖^2) ≤ t^2*‖entries S‖^2 := by
  have hc (T : E ι →L[ℝ] E ι) :
      ‖entries T‖^2 = ∑ j, ‖T ((EuclideanSpace.basisFun ι ℝ) j)‖^2 := by
    simp only [EuclideanSpace.real_norm_sq_eq, Fintype.sum_prod_type]
    exact Finset.sum_comm
  simp_rw [hc]
  rw [Finset.sum_comm, Finset.mul_sum]
  apply Finset.sum_le_sum
  intro j _
  exact hA (S ((EuclideanSpace.basisFun ι ℝ) j))

/-- The actual sum of squared commutator errors is bounded by 4t² times
the test matrix's Frobenius mass, for every real test matrix. -/
theorem commutator_frobenius (D : κ → E ι →L[ℝ] E ι)
    (hskew : ∀ k, (D k).adjoint = -D k) {t : ℝ}
    (hD : ∀ v, (∑ k, ‖D k v‖^2) ≤ t^2*‖v‖^2) (S : E ι →L[ℝ] E ι) :
    (∑ k, ‖entries (D k*S-S*D k)‖^2) ≤ 4*t^2*‖entries S‖^2 := by
  have hneg (T : E ι →L[ℝ] E ι) : entries (-T) = -entries T := by ext ij; rfl
  have hsub (T V : E ι →L[ℝ] E ι) : entries (T-V) = entries T-entries V := by ext ij; rfl
  have hr (k : κ) : ‖entries (S*D k)‖ = ‖entries (D k*S.adjoint)‖ := by
    rw [← entries_adjoint_norm (S*D k)]
    change ‖entries ((S.comp (D k)).adjoint)‖ = _
    rw [ContinuousLinearMap.adjoint_comp, hskew]
    change ‖entries ((-D k)*S.adjoint)‖ = _
    have hm : (-D k)*S.adjoint = -(D k*S.adjoint) := by ext v; rfl
    rw [hm, hneg, norm_neg]
  have hl := left_family_frobenius D hD S
  have hh := left_family_frobenius D hD S.adjoint
  rw [entries_adjoint_norm] at hh
  have hc (k : κ) : ‖entries (D k*S-S*D k)‖^2 ≤
      2*‖entries (D k*S)‖^2+2*‖entries (S*D k)‖^2 := by
    rw [hsub]
    have ht := norm_sub_le (entries (D k*S)) (entries (S*D k))
    have hn1 := norm_nonneg (entries (D k*S))
    have hn2 := norm_nonneg (entries (S*D k))
    have hn := norm_nonneg (entries (D k*S)-entries (S*D k))
    have hd := sq_nonneg (‖entries (D k*S)‖-‖entries (S*D k)‖)
    nlinarith
  calc
    _ ≤ ∑ k, (2*‖entries (D k*S)‖^2+2*‖entries (S*D k)‖^2) :=
      Finset.sum_le_sum (fun k _ => hc k)
    _ = 2*(∑ k, ‖entries (D k*S)‖^2)+2*(∑ k, ‖entries (D k*S.adjoint)‖^2) := by
      simp only [hr, Finset.sum_add_distrib, ← Finset.mul_sum]
    _ ≤ _ := by linarith

end QDM.Theorem2.FrobeniusCommutator


==> anc/lean/QDM/Theorem2/GaussianCoordinateCoverage.lean <==
import QDM.Theorem2.GaussianCoverage
import QDM.Theorem2.GaussianProbe

/-! The favorable block event in the complete Gaussian coordinate law,
and its pullback to the actual ambient probe. -/

noncomputable section
set_option backward.isDefEq.respectTransparency false
open MeasureTheory ProbabilityTheory Set

namespace QDM.Theorem2.GaussianCoordinateCoverage
open GaussianCoverage

def event (B : ℕ) (b : Fin B) : Set (EuclideanSpace ℝ (Fin B)) :=
  {x | x b ∈ Icc (height B) (height B + 1) ∧
    ∀ c, c ≠ b → |x c| ≤ radius B}

/-- Splitting off the distinguished coordinate proves the favorable event
for any block under the full standard Gaussian law. -/
theorem standard_event (B : ℕ) (hB : 2 ≤ B) (b : Fin B) :
    coverageFloor B ≤ (stdGaussian (EuclideanSpace ℝ (Fin B))).real (event B b) := by
  cases B with
  | zero => omega
  | succ m =>
    let A : Set (ℝ × (Fin m → ℝ)) :=
      Icc (height ((m + 1 : ℕ) : ℝ)) (height ((m + 1 : ℕ) : ℝ) + 1) ×ˢ
        {z | ∀ i, |z i| ≤ radius ((m + 1 : ℕ) : ℝ)}
    let e := MeasurableEquiv.piFinSuccAbove (fun _ : Fin (m + 1) => ℝ) b
    let μ : Measure (Fin (m + 1) → ℝ) :=
      Measure.pi (fun _ => gaussianReal 0 1)
    have hp : MeasurePreserving
        (WithLp.toLp 2 : (Fin (m + 1) → ℝ) → EuclideanSpace ℝ (Fin (m + 1)))
        μ (stdGaussian (EuclideanSpace ℝ (Fin (m + 1)))) := by
      exact ⟨by fun_prop, map_pi_eq_stdGaussian⟩
    have hs : MeasurableSet (event (m + 1) b) := by
      dsimp [event]
      measurability
    have he : (WithLp.toLp 2 : (Fin (m + 1) → ℝ) → EuclideanSpace ℝ (Fin (m + 1)))
          ⁻¹' event (m + 1) b = e ⁻¹' A := by
      ext x
      change (x b ∈ Icc (height ((m + 1 : ℕ) : ℝ)) (height ((m + 1 : ℕ) : ℝ) + 1) ∧
        ∀ c, c ≠ b → |x c| ≤ radius ((m + 1 : ℕ) : ℝ)) ↔
        (x b ∈ Icc (height ((m + 1 : ℕ) : ℝ)) (height ((m + 1 : ℕ) : ℝ) + 1) ∧
          ∀ i : Fin m, |x (b.succAbove i)| ≤ radius ((m + 1 : ℕ) : ℝ))
      constructor
      · rintro ⟨hb, hx⟩
        exact ⟨hb, fun i => hx _ (Fin.succAbove_ne b i)⟩
      · rintro ⟨hb, hx⟩
        refine ⟨hb, ?_⟩
        intro c hc
        obtain ⟨i, rfl⟩ := Fin.exists_succAbove_eq hc
        exact hx i
    have hm : μ.real (e ⁻¹' A) =
        ((gaussianReal 0 1).prod
          (Measure.pi (fun _ : Fin m => gaussianReal 0 1))).real A := by
      exact congrArg ENNReal.toReal
        ((measurePreserving_piFinSuccAbove
          (fun _ : Fin (m + 1) => gaussianReal 0 1) b).measure_preimage_equiv A)
    have hb : coverageFloor ((m + 1 : ℕ) : ℝ) ≤
        ((gaussianReal 0 1).prod
          (Measure.pi (fun _ : Fin m => gaussianReal 0 1))).real A := by
      exact independent_base_event (m + 1) hB
    calc
      coverageFloor ((m + 1 : ℕ) : ℝ) ≤
          ((gaussianReal 0 1).prod
            (Measure.pi (fun _ : Fin m => gaussianReal 0 1))).real A := hb
      _ = μ.real (e ⁻¹' A) := hm.symm
      _ = μ.real ((WithLp.toLp 2 : (Fin (m + 1) → ℝ) →
            EuclideanSpace ℝ (Fin (m + 1))) ⁻¹' event (m + 1) b) := by rw [he]
      _ = (stdGaussian (EuclideanSpace ℝ (Fin (m + 1)))).real (event (m + 1) b) :=
        hp.measureReal_preimage hs.nullMeasurableSet

/-- The block event holds for coordinates obtained from the actual ambient
probe by the adjoint of any isometric frame. The frame may be fixed by the
independent measurement data; no Gaussian law is supplied as an assumption. -/
theorem ambient_event {E : Type*}
    [NormedAddCommGroup E] [InnerProductSpace ℝ E] [FiniteDimensional ℝ E]
    [MeasurableSpace E] [BorelSpace E]
    (B : ℕ) (hB : 2 ≤ B) (b : Fin B)
    (U : EuclideanSpace ℝ (Fin B) →ₗᵢ[ℝ] E) :
    coverageFloor B ≤ (stdGaussian E).real
      (U.toContinuousLinearMap.adjoint ⁻¹' event B b) := by
  have hs : MeasurableSet (event B b) := by
    dsimp [event]
    measurability
  have hp : MeasurePreserving U.toContinuousLinearMap.adjoint
      (stdGaussian E) (stdGaussian (EuclideanSpace ℝ (Fin B))) :=
    ⟨U.toContinuousLinearMap.adjoint.continuous.measurable, GaussianProbe.adjoint_map U⟩
  rw [hp.measureReal_preimage hs.nullMeasurableSet]
  exact standard_event B hB b

end QDM.Theorem2.GaussianCoordinateCoverage


==> anc/lean/QDM/Theorem2/GaussianCoverage.lean <==
import Mathlib.Probability.Distributions.Gaussian.Real
import Mathlib.Probability.Moments.SubGaussian
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic
import Mathlib.MeasureTheory.Constructions.Pi
import Mathlib.MeasureTheory.Measure.Prod

/-! Analytic ingredients for Gaussian-pencil coverage.  The favorable event
is analyzed with explicit thresholds, avoiding Gaussian quantiles and Mills
ratios.  These are classical random probes, not additional measurements. -/

noncomputable section

open MeasureTheory ProbabilityTheory Set

namespace QDM.Theorem2.GaussianCoverage

def radius (B : ℝ) : ℝ := Real.sqrt (2 * Real.log (16 * B))

def height (B : ℝ) : ℝ := (4 / 3 : ℝ) * radius B

def densityFloor (s : ℝ) : ℝ :=
  (Real.sqrt (2 * Real.pi))⁻¹ * Real.exp (-(s + 1)^2 / 2)

/-- The explicit thresholds have the same gap ratio as the manuscript's
quantile event and retain a polynomial interval probability. -/
theorem thresholds {B : ℝ} (hB : 2 ≤ B) :
    1 ≤ height B ∧ 0 ≤ radius B ∧
    radius B = (3 / 4 : ℝ) * height B ∧
    (height B + 1)^2 / 2 ≤ 2 * Real.log B + 19 ∧
    Real.exp (-(radius B)^2 / 2) = 1 / (16 * B) := by
  have hB0 : 0 < B := by linarith
  have hp : 0 < 16 * B := by positivity
  have hl : (1 / 2 : ℝ) ≤ Real.log (16 * B) := by
    calc
      (1 / 2 : ℝ) ≤ Real.log 2 := by
        have hh := Real.one_sub_inv_le_log_of_pos (by norm_num : (0 : ℝ) < 2)
        norm_num at hh
        exact hh
      _ ≤ Real.log (16 * B) := Real.log_le_log (by norm_num) (by linarith)
  have hx0 : 0 ≤ radius B := Real.sqrt_nonneg _
  have hxsq : (radius B)^2 = 2 * Real.log (16 * B) :=
    Real.sq_sqrt (by linarith)
  have hx1 : 1 ≤ radius B := by nlinarith
  have ht : 1 ≤ height B := by dsimp [height]; linarith
  have hrel : radius B = (3 / 4 : ℝ) * height B := by
    dsimp [height]; ring
  have hlog16 : Real.log (16 : ℝ) ≤ 4 := by
    have h2 := Real.log_le_sub_one_of_pos (by norm_num : (0 : ℝ) < 2)
    have he : Real.log (16 : ℝ) = 4 * Real.log 2 := by
      convert Real.log_pow (2 : ℝ) 4 using 1
      norm_num
    linarith
  have hlog : Real.log (16 * B) ≤ 4 + Real.log B := by
    rw [Real.log_mul (by norm_num) (ne_of_gt hB0)]
    linarith
  have htsq : (height B)^2 = (32 / 9 : ℝ) * Real.log (16 * B) := by
    dsimp [height]
    nlinarith [hxsq]
  refine ⟨ht, hx0, hrel, ?_, ?_⟩
  · nlinarith [sq_nonneg (height B - 8)]
  · calc
      Real.exp (-(radius B)^2 / 2) = Real.exp (-Real.log (16 * B)) := by
        congr 1
        nlinarith [hxsq]
      _ = 1 / (16 * B) := by rw [Real.exp_neg, Real.exp_log hp, one_div]

/-- Scalar coefficient separation survives the correlated coefficient error;
no independence of that error and the standard Gaussian vector is asserted. -/
theorem separated_coefficients {B a b u v : ℝ} (hB : 2 ≤ B)
    (ha : a ∈ Icc (height B) (height B + 1)) (hb : |b| ≤ radius B)
    (hu : |u - a| ≤ height B / 64) (hv : |v - b| ≤ height B / 64) :
    (7 / 32 : ℝ) * height B ≤ u - v ∧ u - v ≤ 5 * height B := by
  obtain ⟨ht, _, hr, _, _⟩ := thresholds hB
  have hb' := abs_le.mp hb
  have hu' := abs_le.mp hu
  have hv' := abs_le.mp hv
  constructor <;> nlinarith [ha.1, ha.2, hb'.1, hb'.2, hu'.1, hu'.2, hv'.1, hv'.2]

/-- Two-sided Chernoff bound for the actual standard normal law. -/
theorem standard_absolute_tail {s : ℝ} (hs : 0 ≤ s) :
    (gaussianReal 0 1).real {x : ℝ | s ≤ |x|} ≤ 2 * Real.exp (-s^2 / 2) := by
  have hg : HasSubgaussianMGF id 1 (gaussianReal 0 1) := by
    constructor
    · intro z
      exact integrable_exp_mul_gaussianReal z
    · intro z
      simp [mgf_id_gaussianReal]
  have hu := hg.measure_ge_le hs
  have hl := hg.neg.measure_ge_le hs
  simp only [id_eq, NNReal.coe_one, mul_one, Pi.neg_apply] at hu hl
  have he : {x : ℝ | s ≤ |x|} = {x : ℝ | s ≤ x} ∪ {x : ℝ | s ≤ -x} := by
    ext x
    simp only [mem_ofPred_eq, mem_union, le_abs]
  rw [he]
  exact (measureReal_union_le _ _).trans (by linarith)

/-- A unit interval has at least its minimum Gaussian density as mass. -/
theorem standard_interval_mass {s : ℝ} (hs : 0 ≤ s) :
    densityFloor s ≤ (gaussianReal 0 1).real (Icc s (s + 1)) := by
  have hp (x : ℝ) (hx : x ∈ Icc s (s + 1)) :
      densityFloor s ≤ gaussianPDFReal 0 1 x := by
    have hx0 : 0 ≤ x := hs.trans hx.1
    have hx2 : x^2 ≤ (s + 1)^2 := by nlinarith [hx.2]
    dsimp [densityFloor, gaussianPDFReal]
    simp only [mul_one, sub_zero]
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    exact Real.exp_le_exp.mpr (by nlinarith)
  have hi := setIntegral_ge_of_const_le_real
    (μ := (volume : Measure ℝ)) measurableSet_Icc
    (by simp : volume (Icc s (s + 1)) ≠ ⊤) hp
    (integrable_gaussianPDFReal 0 1).integrableOn
  have hn : 0 ≤ ∫ x in Icc s (s + 1), gaussianPDFReal 0 1 x := by
    exact integral_nonneg (fun x => gaussianPDFReal_nonneg 0 1 x)
  rw [measureReal_def, gaussianReal_apply_eq_integral 0 (by norm_num), ENNReal.toReal_ofReal hn]
  simpa [Real.volume_real_Icc] using hi

/-- Every competitor has failure probability at most `1/(8B)` at the
explicit radius. A union bound therefore leaves mass at least `7/8`. -/
theorem competitor_tail {B : ℝ} (hB : 2 ≤ B) :
    (gaussianReal 0 1).real {x : ℝ | radius B ≤ |x|} ≤ 1 / (8 * B) := by
  have hh := thresholds hB
  calc
    (gaussianReal 0 1).real {x : ℝ | radius B ≤ |x|}
        ≤ 2 * Real.exp (-(radius B)^2 / 2) := standard_absolute_tail hh.2.1
    _ = 1 / (8 * B) := by
      rw [hh.2.2.2.2]
      have hB0 : B ≠ 0 := by linarith
      field_simp [hB0]
      ring

def coverageFloor (B : ℝ) : ℝ :=
  Real.exp (-20) / (Real.sqrt (2 * Real.pi) * B^2)

/-- The simpler favorable event retains the original `q_B` and therefore
does not increase the prescribed polynomial number of Gaussian pencils. -/
theorem density_budget {B : ℝ} (hB : 2 ≤ B) :
    coverageFloor B ≤ (7 / 8 : ℝ) * densityFloor (height B) := by
  have hB0 : 0 < B := by linarith
  have hd : (Real.sqrt (2 * Real.pi))⁻¹ *
      Real.exp (-(2 * Real.log B + 19)) ≤ densityFloor (height B) := by
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    exact Real.exp_le_exp.mpr (by linarith [(thresholds hB).2.2.2.1])
  have he : Real.exp (-(2 * Real.log B + 19)) = Real.exp (-19) / B^2 := by
    have ha : -(2 * Real.log B + 19) = -19 - Real.log (B^2) := by
      rw [Real.log_pow]
      ring
    rw [ha, Real.exp_sub, Real.exp_log (sq_pos_of_pos hB0)]
  have hc : Real.exp (-20) ≤ (7 / 8 : ℝ) * Real.exp (-19) := by
    have h19 : Real.exp (-19) = Real.exp (-20) * Real.exp 1 := by
      rw [← Real.exp_add]
      norm_num
    rw [h19]
    nlinarith [Real.add_one_le_exp (1 : ℝ), Real.exp_pos (-20)]
  calc
    coverageFloor B = (Real.sqrt (2 * Real.pi))⁻¹ * (Real.exp (-20) / B^2) := by
      simp only [coverageFloor, div_eq_mul_inv, mul_inv_rev]
      ring
    _ ≤ (Real.sqrt (2 * Real.pi))⁻¹ *
        (((7 / 8 : ℝ) * Real.exp (-19)) / B^2) := by gcongr
    _ = (7 / 8 : ℝ) * ((Real.sqrt (2 * Real.pi))⁻¹ *
        Real.exp (-(2 * Real.log B + 19))) := by rw [he]; ring
    _ ≤ (7 / 8 : ℝ) * densityFloor (height B) := by linarith

/-- A chosen coordinate and the other `B-1` coordinates are sampled from
the actual independent standard-normal product law.  The favorable base
event has mass at least the original `q_B`, without any asserted probability
premise.  The correlated coefficient-error event is handled separately. -/
theorem independent_base_event (B : ℕ) (hB : 2 ≤ B) :
    coverageFloor B ≤
      ((gaussianReal 0 1).prod
        (Measure.pi (fun _ : Fin (B - 1) => gaussianReal 0 1))).real
      ((Icc (height B) (height B + 1)) ×ˢ
        {z : Fin (B - 1) → ℝ | ∀ i, |z i| ≤ radius B}) := by
  classical
  have hBR : (2 : ℝ) ≤ B := by exact_mod_cast hB
  have hB0 : (0 : ℝ) < B := by linarith
  let ν : Measure (Fin (B - 1) → ℝ) :=
    Measure.pi (fun _ : Fin (B - 1) => gaussianReal 0 1)
  have : IsProbabilityMeasure ν := by dsimp [ν]; infer_instance
  let bad (i : Fin (B - 1)) : Set (Fin (B - 1) → ℝ) :=
    {z | radius B ≤ |z i|}
  have hbad (i : Fin (B - 1)) : ν.real (bad i) ≤ 1 / (8 * (B : ℝ)) := by
    have hm : MeasurableSet {x : ℝ | radius B ≤ |x|} := by measurability
    have hmap : ν.map (Function.eval i) = gaussianReal 0 1 := by
      dsimp [ν]
      simpa using Measure.pi_map_eval
        (fun _ : Fin (B - 1) => gaussianReal 0 1) i
    have he : ν.real (bad i) =
        (gaussianReal 0 1).real {x : ℝ | radius B ≤ |x|} := by
      calc
        ν.real (bad i) = (ν.map (Function.eval i)).real
            {x : ℝ | radius B ≤ |x|} := by
          simp only [measureReal_def,
            Measure.map_apply (μ := ν) (f := Function.eval i)
              (s := {x : ℝ | radius B ≤ |x|}) (measurable_pi_apply i) hm]
          rfl
        _ = _ := by rw [hmap]
    rw [he]
    exact competitor_tail hBR
  have hu : ν.real (⋃ i, bad i) ≤ (1 / 8 : ℝ) := by
    calc
      ν.real (⋃ i, bad i) ≤ ∑ i, ν.real (bad i) := measureReal_iUnion_fintype_le _
      _ ≤ ∑ _ : Fin (B - 1), 1 / (8 * (B : ℝ)) :=
        Finset.sum_le_sum (fun i _ => hbad i)
      _ = ((B - 1 : ℕ) : ℝ) / (8 * (B : ℝ)) := by simp [div_eq_mul_inv]
      _ ≤ (1 / 8 : ℝ) := by
        apply (div_le_iff₀ (by positivity : (0 : ℝ) < 8 * B)).2
        have hsub : ((B - 1 : ℕ) : ℝ) ≤ B := by exact_mod_cast Nat.sub_le B 1
        nlinarith
  have hmeas : MeasurableSet (⋃ i, bad i) := by
    apply MeasurableSet.iUnion
    intro i
    dsimp [bad]
    measurability
  have hgood : (7 / 8 : ℝ) ≤ ν.real {z : Fin (B - 1) → ℝ |
      ∀ i, |z i| ≤ radius B} := by
    have hc : ν.real (⋃ i, bad i)ᶜ = 1 - ν.real (⋃ i, bad i) :=
      probReal_compl_eq_one_sub hmeas
    have hm : ν.real (⋃ i, bad i)ᶜ ≤
        ν.real {z : Fin (B - 1) → ℝ | ∀ i, |z i| ≤ radius B} := by
      apply measureReal_mono ?_ (measure_ne_top ν _)
      intro z hz i
      have hn : ¬ radius B ≤ |z i| := by
        intro hi
        exact hz (mem_iUnion.mpr ⟨i, hi⟩)
      exact (lt_of_not_ge hn).le
    linarith
  have hi := standard_interval_mass (show 0 ≤ height B from
    le_trans (by norm_num) (thresholds hBR).1)
  change coverageFloor B ≤ ((gaussianReal 0 1).prod ν).real _
  rw [measureReal_prod_prod]
  calc
    coverageFloor B ≤ (7 / 8 : ℝ) * densityFloor (height B) := density_budget hBR
    _ = densityFloor (height B) * (7 / 8 : ℝ) := by ring
    _ ≤ (gaussianReal 0 1).real (Icc (height B) (height B + 1)) *
        ν.real {z : Fin (B - 1) → ℝ | ∀ i, |z i| ≤ radius B} := by
      exact mul_le_mul hi hgood (by norm_num) measureReal_nonneg

end QDM.Theorem2.GaussianCoverage


==> anc/lean/QDM/Theorem2/GaussianPencilTail.lean <==
import QDM.Theorem2.GaussianCoverage
import QDM.Theorem2.GaussianProbe
import Mathlib.Analysis.Complex.ExponentialBounds
import Mathlib.Analysis.Real.Pi.Bounds

/-! The actual correlated coefficient errors of a Gaussian pencil.  A union
bound, rather than independence of the errors, retains half the favorable
coverage probability. -/

noncomputable section
open MeasureTheory ProbabilityTheory Set

namespace QDM.Theorem2.GaussianPencilTail
open GaussianCoverage

/-- The fixed variance ceiling is more than sufficient at every block count;
the calculation retains the original coverage floor. -/
theorem tail_budget {B : ℝ} (hB : 2 ≤ B) :
    2 * B * Real.exp (-(height B / 64)^2 / (2 * (1 / 256 : ℝ)^2)) ≤
      coverageFloor B / 2 := by
  have hB0 : 0 < B := by linarith
  have hl : 0 ≤ Real.log (16 * B) := Real.log_nonneg (by linarith)
  have hr : (radius B)^2 = 2 * Real.log (16 * B) := Real.sq_sqrt (by linarith)
  have hex : -(height B / 64)^2 / (2 * (1 / 256 : ℝ)^2) ≤
      -8 * Real.log (16 * B) := by
    have heq : -(height B / 64)^2 / (2 * (1 / 256 : ℝ)^2) = -8*(height B)^2 := by ring
    rw [heq]
    dsimp [height]
    nlinarith [hr]
  have he : Real.exp (-8 * Real.log (16 * B)) = 1 / (16 * B)^8 := by
    have hh : -8 * Real.log (16 * B) = -Real.log ((16 * B)^8) := by
      rw [Real.log_pow]
      ring
    rw [hh, Real.exp_neg, Real.exp_log (by positivity), one_div]
  have hsmall : 2 * B / (16 * B)^8 ≤ 1 / (6 * (3 : ℝ)^20 * B^2) := by
    have hc : 12 * (3 : ℝ)^20 ≤ (16 : ℝ)^8 * B^5 := by
      calc
        _ ≤ (16 : ℝ)^8 * 2^5 := by norm_num
        _ ≤ (16 : ℝ)^8 * B^5 := by gcongr
    apply (div_le_div_iff₀ (by positivity) (by positivity)).2
    have hh := mul_le_mul_of_nonneg_right hc (show 0 ≤ B^3 by positivity)
    nlinarith
  have hroot : Real.sqrt (2 * Real.pi) ≤ 3 := by
    nlinarith [Real.sq_sqrt (show 0 ≤ 2 * Real.pi by positivity),
      Real.sqrt_nonneg (2 * Real.pi), Real.pi_lt_four]
  have hroot0 : 0 < Real.sqrt (2 * Real.pi) := Real.sqrt_pos.mpr (by positivity)
  have hexp : Real.exp (20 : ℝ) ≤ (3 : ℝ)^20 := by
    calc
      Real.exp (20 : ℝ) = (Real.exp 1)^20 := by
        simpa only [Nat.cast_ofNat, mul_one] using (Real.exp_nat_mul (1 : ℝ) 20)
      _ ≤ (3 : ℝ)^20 := by gcongr; exact Real.exp_one_lt_three.le
  have hinv : 1 / (3 : ℝ)^20 ≤ Real.exp (-20) := by
    rw [Real.exp_neg]
    simpa only [one_div] using one_div_le_one_div_of_le (Real.exp_pos 20) hexp
  calc
    _ ≤ 2 * B * Real.exp (-8 * Real.log (16 * B)) := by
      gcongr
    _ = 2 * B / (16 * B)^8 := by rw [he]; ring
    _ ≤ 1 / (6 * (3 : ℝ)^20 * B^2) := hsmall
    _ = (1 / (3 : ℝ)^20) / (6 * B^2) := by field_simp
    _ ≤ Real.exp (-20) / (6 * B^2) := by gcongr
    _ ≤ Real.exp (-20) / (2 * Real.sqrt (2 * Real.pi) * B^2) := by
      apply div_le_div_of_nonneg_left (Real.exp_pos _).le (by positivity)
      nlinarith [mul_le_mul_of_nonneg_right hroot (sq_nonneg B)]
    _ = coverageFloor B / 2 := by
      dsimp [coverageFloor]
      field_simp

/-- No independence is assumed among the coefficient errors.  They are
linear functionals of the same actual ambient standard Gaussian probe. -/
theorem coefficient_union_tail {E : Type*}
    [NormedAddCommGroup E] [InnerProductSpace ℝ E] [FiniteDimensional ℝ E]
    [MeasurableSpace E] [BorelSpace E]
    (B : ℕ) (hB : 2 ≤ B) (L : Fin B → StrongDual ℝ E)
    (hL : ∀ i, ‖L i‖ ≤ (1 / 256 : ℝ)) :
    (stdGaussian E).real {x : E | ∃ i, height B / 64 ≤ |L i x|} ≤
      coverageFloor B / 2 := by
  have hBR : (2 : ℝ) ≤ B := by exact_mod_cast hB
  have hs : 0 ≤ height B / 64 := by linarith [(thresholds hBR).1]
  have he : {x : E | ∃ i, height B / 64 ≤ |L i x|} =
      ⋃ i : Fin B, {x : E | height B / 64 ≤ |L i x|} := by
    ext x
    simp
  rw [he]
  calc
    _ ≤ ∑ i : Fin B, (stdGaussian E).real {x : E | height B / 64 ≤ |L i x|} :=
      measureReal_iUnion_fintype_le _
    _ ≤ ∑ _ : Fin B,
        2 * Real.exp (-(height B / 64)^2 / (2 * (1 / 256 : ℝ)^2)) := by
      apply Finset.sum_le_sum
      intro i _
      exact GaussianProbe.dual_absolute_tail (L i) hs (hL i)
    _ = 2 * B * Real.exp (-(height B / 64)^2 / (2 * (1 / 256 : ℝ)^2)) := by
      simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
      ring
    _ ≤ coverageFloor B / 2 := tail_budget hBR

end QDM.Theorem2.GaussianPencilTail


==> anc/lean/QDM/Theorem2/GaussianProbe.lean <==
import Mathlib.Probability.Distributions.Gaussian.Multivariate
import Mathlib.Probability.Moments.SubGaussian
import Mathlib.Analysis.InnerProductSpace.Adjoint

/-! Actual Gaussian laws used for the random pencils.  An isometric frame
has standard Gaussian coordinates; every correlated coordinate error has
the Gaussian variance given by its dual norm. -/

noncomputable section

open MeasureTheory ProbabilityTheory Set
open scoped RealInnerProductSpace

namespace QDM.Theorem2.GaussianProbe

variable {E F : Type*}
  [NormedAddCommGroup E] [InnerProductSpace ℝ E] [FiniteDimensional ℝ E]
  [MeasurableSpace E] [BorelSpace E]
  [NormedAddCommGroup F] [InnerProductSpace ℝ F] [FiniteDimensional ℝ F]
  [MeasurableSpace F] [BorelSpace F]

/-- Coordinates in any orthonormal frame have their actual standard
Gaussian law, including when the frame does not span the ambient space. -/
theorem adjoint_map (U : F →ₗᵢ[ℝ] E) :
    (stdGaussian E).map U.toContinuousLinearMap.adjoint = stdGaussian F := by
  apply Measure.ext_of_charFun
  funext t
  calc
    charFun ((stdGaussian E).map U.toContinuousLinearMap.adjoint) t =
        charFun (stdGaussian E) (U t) := by
      simp only [charFun_apply]
      rw [integral_map U.toContinuousLinearMap.adjoint.continuous.aemeasurable
        (by fun_prop)]
      congr 1
      funext x
      rw [ContinuousLinearMap.adjoint_inner_left]
      rfl
    _ = charFun (stdGaussian F) t := by
      rw [charFun_stdGaussian, charFun_stdGaussian, U.norm_map]

/-- This law applies directly to each coordinate of a correlated error
such as `(A - I) U* G`; independence of that error and `U* G` is unnecessary. -/
theorem dual_law (L : StrongDual ℝ E) :
    (stdGaussian E).map L = gaussianReal 0 ⟨‖L‖^2, sq_nonneg ‖L‖⟩ := by
  rw [IsGaussian.map_eq_gaussianReal, integral_strongDual_stdGaussian,
    variance_dual_stdGaussian]
  congr 1
  exact Subtype.ext (Real.coe_toNNReal _ (sq_nonneg _))

/-- Two-sided Gaussian control for the actual ambient probe using any
proved upper bound on its standard deviation. No coordinate independence
is required, and the zero functional is included. -/
theorem dual_absolute_tail (L : StrongDual ℝ E) {s σ : ℝ}
    (hs : 0 ≤ s) (hL : ‖L‖ ≤ σ) :
    (stdGaussian E).real {x : E | s ≤ |L x|} ≤
      2 * Real.exp (-s^2 / (2 * σ^2)) := by
  have hσ : 0 ≤ σ := (norm_nonneg L).trans hL
  have hsq : ‖L‖^2 ≤ σ^2 := by nlinarith [norm_nonneg L]
  have hg : HasSubgaussianMGF L ⟨σ^2, sq_nonneg σ⟩ (stdGaussian E) := by
    apply (HasSubgaussianMGF.id_map_iff L.continuous.aemeasurable).mp
    rw [dual_law]
    constructor
    · intro z
      exact integrable_exp_mul_gaussianReal z
    · intro z
      change mgf id (gaussianReal 0 ⟨‖L‖^2,sq_nonneg ‖L‖⟩) z ≤ Real.exp (σ^2*z^2/2)
      have hm := congrFun (mgf_id_gaussianReal (μ := 0) (v := (⟨‖L‖^2,sq_nonneg ‖L‖⟩ : NNReal))) z
      rw [hm]
      simp only [zero_mul,zero_add]
      apply Real.exp_le_exp.mpr
      change ‖L‖^2 * z^2 / 2 ≤ σ^2 * z^2 / 2
      gcongr
  have hu := hg.measure_ge_le hs
  have hl := hg.neg.measure_ge_le hs
  change (stdGaussian E).real {x | s ≤ L x} ≤ Real.exp (-s^2/(2*σ^2)) at hu
  change (stdGaussian E).real {x | s ≤ -L x} ≤ Real.exp (-s^2/(2*σ^2)) at hl
  have he : {x : E | s ≤ |L x|} =
      {x : E | s ≤ L x} ∪ {x : E | s ≤ -L x} := by
    ext x
    simp only [mem_ofPred_eq, mem_union, le_abs]
  rw [he]
  exact (measureReal_union_le _ _).trans (by linarith)

end QDM.Theorem2.GaussianProbe


==> anc/lean/QDM/Theorem2/GaussianTransport.lean <==
import QDM.Theorem2.SymmetricTransport
import QDM.Theorem2.ReferenceIdentification
import QDM.AppendixC.BlockSpectrum

/-! The physical Gaussian rotation transports the reference commutant in
spectral matrix norm. Its unknown frame is used only as an analysis witness. -/
noncomputable section
set_option maxHeartbeats 1800000
set_option synthInstance.maxHeartbeats 120000
namespace QDM.Theorem2.GaussianTransport
open QDM ComplexModes ComplexSymmetric SymmetricCoordinates FrameRepresentation
local instance {ι : Type*} [Fintype ι] [DecidableEq ι] : NormedAddCommGroup (Space ι) := inferInstance
local instance {ι : Type*} [Fintype ι] [DecidableEq ι] : NormedSpace ℂ (Space ι) := inferInstance
local instance {ι : Type*} [Fintype ι] [DecidableEq ι] : IsTopologicalAddGroup (Space ι) := inferInstance

/-- Real orthogonal mode conjugation is the physical matrix conjugation. -/
private theorem real_conjugation {ι : Type*} [Fintype ι] [DecidableEq ι]
    (R A : Matrix ι ι ℝ) (hR : R.transpose*R=1) (hRt : R*R.transpose=1) :
    (BlockSpectrum.modeIsometry R hR hRt).conjStarAlgEquiv (matrixAction A)=
      matrixAction (R*A*R.transpose) := by
  apply ContinuousLinearMap.ext
  intro v
  change R.toEuclideanLin (A.toEuclideanLin (R.transpose.toEuclideanLin v))=_
  change _ = (R*A*R.transpose).toEuclideanLin v
  rw [Matrix.toLpLin_mul 2 2 2,Matrix.toLpLin_mul 2 2 2]
  rfl

def modeIsometry {B : ℕ} (w : GaussianRange.Witness B) :
    Modes (Fin B × Fin 8) ≃ₗᵢ[ℂ] Modes (Fin (2*(4*B))) :=
  (ModeTransport.complexIsometry (BlockSpectrum.modeIsometry
    (PhysicalCommutant.blockRotation B (MeasuredCommutant.rotation w))
    (PhysicalCommutant.block_rotation_orthogonal B _ (MeasuredCommutant.rotation_orthogonal w)).1
    (PhysicalCommutant.block_rotation_orthogonal B _ (MeasuredCommutant.rotation_orthogonal w)).2)).trans
      (ModeTransport.reindex (axes B))

/-- This mode isometry implements exactly the existing physical symmetric
frame, including the reindexing of Majorana modes. -/
theorem real_frame {B : ℕ} (w : GaussianRange.Witness B) (S : RealSpace (Fin B)) :
    (modeIsometry w).conjStarAlgEquiv (embedding (Equiv.refl _) S).val=
      (embedding (axes B) (MeasuredCommutant.physicalFrame w S)).val := by
  change (modeIsometry w).conjStarAlgEquiv (lift (matrixAction (ReferenceCommutant.matrix S)))=_
  unfold modeIsometry
  rw [LinearIsometryEquiv.conjStarAlgEquiv_trans]
  change (ModeTransport.reindex (axes B)).conjStarAlgEquiv
    ((ModeTransport.complexIsometry _).conjStarAlgEquiv (lift (matrixAction (ReferenceCommutant.matrix S))))=_
  rw [ModeTransport.conjugation_real,real_conjugation,ModeTransport.reindex_real]
  change _ = lift (matrixAction ((ReferenceCommutant.matrix
    (ReferenceCommutant.frameLinear _ S)).submatrix (axes B) (axes B)))
  rw [ReferenceCommutant.frame_matrix]

def symmetricIsometry {B : ℕ} (w : GaussianRange.Witness B) :
    Space (Fin B × Fin 8) ≃ₗᵢ[ℂ] Space (Fin (2*(4*B))) :=
  SymmetricTransport.isometry (axes B) (modeIsometry w)
    (MeasuredCommutant.physicalFrame w).toLinearEquiv (real_frame w)

/-- The physical complex frame and its inverse agree with the real frame
on every embedded real symmetric matrix. -/
theorem frame_embedding {B : ℕ} (w : GaussianRange.Witness B) (S : RealSpace (Fin B)) :
    symmetricIsometry w (embedding (Equiv.refl _) S)=
      embedding (axes B) (MeasuredCommutant.physicalFrame w S) ∧
    (symmetricIsometry w).symm (embedding (axes B) S)=
      embedding (Equiv.refl _) ((MeasuredCommutant.physicalFrame w).symm S) := by
  have hf (T : RealSpace (Fin B)) : symmetricIsometry w (embedding (Equiv.refl _) T)=
      embedding (axes B) (MeasuredCommutant.physicalFrame w T) := by
    apply Subtype.ext
    exact real_frame w T
  refine ⟨hf S,?_⟩
  apply (symmetricIsometry w).injective
  rw [LinearIsometryEquiv.apply_symm_apply,hf,LinearIsometryEquiv.apply_symm_apply]

/-- The actual exact-range measured commutant is the isometric conjugate
of the explicit block reference on all complex symmetric matrices. -/
theorem commutant_conjugacy {B q : ℕ} (w : GaussianRange.Witness B)
    (U : NoiseGeometry.E (Fin q) →ₗᵢ[ℝ] GaussianRange.Space B)
    (hr : LinearMap.range U.toLinearMap=LinearMap.range (GaussianRange.hiddenProjector w)) :
    measured U.toContinuousLinearMap=
      (symmetricIsometry w).toContinuousLinearEquiv.conjContinuousAlgEquiv
        SymmetricReference.reference := by
  have h : (measured U.toContinuousLinearMap).toLinearMap=
      ((symmetricIsometry w).toContinuousLinearEquiv.conjContinuousAlgEquiv
        SymmetricReference.reference).toLinearMap := by
    apply extension_unique (axes B)
    intro S
    change measured U.toContinuousLinearMap (embedding (axes B) S)=_
    rw [measured_real,FrameGram.hidden_frame_gram w U hr]
    change embedding (axes B) (MeasuredCommutant.physicalFrame w
      (ReferenceCommutant.operator ((MeasuredCommutant.physicalFrame w).symm S)))=
      symmetricIsometry w (SymmetricReference.reference
        ((symmetricIsometry w).symm (embedding (axes B) S)))
    rw [(frame_embedding w S).2,ReferenceIdentification.reference_real,
      (frame_embedding w _).1]
  exact ContinuousLinearMap.ext (fun Z => LinearMap.congr_fun h Z)

end QDM.Theorem2.GaussianTransport


==> anc/lean/QDM/Theorem2/GramStability.lean <==
import QDM.Theorem2.FrameRepresentation

/-! Dimension-independent Frobenius stability of the actual measured
block commutant, derived from the physical stacked-frame error. -/

noncomputable section
set_option maxHeartbeats 800000
namespace QDM.Theorem2.GramStability
open QDM NoiseGeometry FrameError FrameCommutant FrameRepresentation CommutatorBounds
open scoped InnerProductSpace

/-- Linear column differences remain the same physical commutator differences. -/
theorem generators_sub {B q : ℕ} (M U : E (Fin q) →L[ℝ] GaussianRange.Space B) (k : Fin q) :
    FrameGram.generators (M-U) k = FrameGram.generators M k-FrameGram.generators U k := by
  apply ContinuousLinearMap.ext
  intro S
  simp only [FrameGram.generators, FrameGram.columns, _root_.sum_apply,
    _root_.smul_apply, _root_.sub_apply, PiLp.sub_apply,
    sub_smul, Finset.sum_sub_distrib]

/-- The physical stacked skew error controls the symmetric-space
commutator error with exactly the same dimension-free constant. -/
theorem generator_error {B q : ℕ} (D : E (Fin q) →L[ℝ] GaussianRange.Space B)
    {t : ℝ} (herr : ∀ v : VectorSpace (2*(4*B)),
      ‖entries ((skewContraction v).comp D)‖^2 ≤ t^2*‖v‖^2)
    (S : ReferenceCommutant.Space (Fin B)) :
    (∑ k, ‖FrameGram.generators D k S‖^2) ≤ 4*t^2*‖S‖^2 := by
  have hD (v : VectorSpace (2*(4*B))) : (∑ k, ‖family D k v‖^2) ≤ t^2*‖v‖^2 := by
    rw [family_energy]
    exact herr v
  have h := FrobeniusCommutator.commutator_frobenius (family D)
    (fun k => skew_action_adjoint _) hD (modeMap S)
  simpa only [← generator_action, mode_frobenius] using h

/-- The measured Gram perturbation is at most 11.42t in Frobenius operator
norm. The exact norm eight is derived from the physical hidden frame. -/
theorem gram_stability {B q : ℕ} (w : GaussianRange.Witness B)
    (U : E (Fin q) →ₗᵢ[ℝ] GaussianRange.Space B)
    (M : E (Fin q) →L[ℝ] GaussianRange.Space B)
    (hr : LinearMap.range U.toLinearMap = LinearMap.range (GaussianRange.hiddenProjector w))
    {t : ℝ} (ht : 0 ≤ t) (hsmall : t ≤ 1/40)
    (herr : ∀ v : VectorSpace (2*(4*B)),
      ‖entries ((skewContraction v).comp (M-U.toContinuousLinearMap))‖^2 ≤ t^2*‖v‖^2) :
    ‖FrameGram.gram M-FrameGram.gram U.toContinuousLinearMap‖ ≤ (571/50 : ℝ)*t := by
  let A := FrameGram.generators U.toContinuousLinearMap
  let D := FrameGram.generators (M-U.toContinuousLinearMap)
  have hA (S) : (∑ k, ‖A k S‖^2) ≤ (Real.sqrt 8)^2*‖S‖^2 := by
    rw [Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 8)]
    exact (FrameGram.hidden_frame_structure w U hr).2.2 S
  have hD (S) : (∑ k, ‖D k S‖^2) ≤ (2*t)^2*‖S‖^2 := by
    have h := generator_error (M-U.toContinuousLinearMap) herr S
    dsimp only [D]
    nlinarith
  have hAD := (cross_bound A D (Real.sqrt_nonneg 8) (by positivity) hA hD).2
  have hDA := (cross_bound D A (by positivity) (Real.sqrt_nonneg 8) hD hA).2
  have hDD := (cross_bound D D (by positivity) (by positivity) hD hD).2
  have hgen (k) : FrameGram.generators M k = A k+D k := by
    dsimp only [A,D]
    rw [generators_sub]
    abel
  have he : FrameGram.gram M-FrameGram.gram U.toContinuousLinearMap =
      cross A D+cross D A+cross D D := by
    apply ContinuousLinearMap.ext
    intro S
    simp only [FrameGram.gram, cross, hgen, map_add, _root_.sum_apply,
      _root_.sub_apply, _root_.add_apply, ContinuousLinearMap.comp_apply,
      mul_apply_eq_comp, Finset.sum_add_distrib]
    dsimp only [A]
    abel
  have hs : Real.sqrt 8 ≤ (283/100 : ℝ) := by
    have h := Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 8)
    nlinarith [Real.sqrt_nonneg 8]
  have hc : Real.sqrt 8*(2*t)+(2*t)*Real.sqrt 8+(2*t)*(2*t) ≤ (571/50 : ℝ)*t := by
    nlinarith [mul_nonneg (sub_nonneg.mpr hs) ht]
  rw [he]
  calc
    _ ≤ (‖cross A D‖+‖cross D A‖)+‖cross D D‖ :=
      by
        have h1 := norm_add_le (cross A D+cross D A) (cross D D)
        have h2 := norm_add_le (cross A D) (cross D A)
        linarith
    _ ≤ Real.sqrt 8*(2*t)+(2*t)*Real.sqrt 8+(2*t)*(2*t) := by linarith
    _ ≤ _ := hc

/-- The same measured Gram also satisfies the physical spectral-matrix
estimate; the Frobenius and spectral estimates concern one construction. -/
theorem spectral_stability {B q : ℕ} (w : GaussianRange.Witness B)
    (U : E (Fin q) →ₗᵢ[ℝ] GaussianRange.Space B)
    (M : E (Fin q) →L[ℝ] GaussianRange.Space B)
    (hr : LinearMap.range U.toLinearMap = LinearMap.range (GaussianRange.hiddenProjector w))
    {t : ℝ} (ht : 0 ≤ t) (hsmall : t ≤ 1/40)
    (herr : ∀ v : VectorSpace (2*(4*B)),
      ‖entries ((skewContraction v).comp (M-U.toContinuousLinearMap))‖^2 ≤ t^2*‖v‖^2)
    (S : ReferenceCommutant.Space (Fin B)) :
    ‖modeMap ((FrameGram.gram M-FrameGram.gram U.toContinuousLinearMap) S)‖ ≤
      (151/10 : ℝ)*t*‖modeMap S‖ := by
  have hU (z) : GaussianRange.hiddenProjector w (U z) = U z := by
    have hz : U z ∈ LinearMap.range (GaussianRange.hiddenProjector w) := hr ▸ ⟨z,rfl⟩
    obtain ⟨v,hv⟩ := hz
    rw [← hv, ← GaussianRange.exact_cutoff_eq_hidden w]
    exact SpectralRecovery.projector_idempotent
      ((GaussianRange.operator_symmetric w).eigenvectorBasis rfl) _ v
  have herr' (v : VectorSpace (2*(4*B))) :
      ‖entries ((skewContraction v).comp (U.toContinuousLinearMap-M))‖^2 ≤ t^2*‖v‖^2 := by
    have hneg : entries ((skewContraction v).comp (U.toContinuousLinearMap-M)) =
        -entries ((skewContraction v).comp (M-U.toContinuousLinearMap)) := by
      ext ij
      change skewContraction v (U ((EuclideanSpace.basisFun (Fin q) ℝ) ij.2)-
        M ((EuclideanSpace.basisFun (Fin q) ℝ) ij.2)) ij.1 =
        -(skewContraction v (M ((EuclideanSpace.basisFun (Fin q) ℝ) ij.2)-
          U ((EuclideanSpace.basisFun (Fin q) ℝ) ij.2)) ij.1)
      simp only [map_sub, PiLp.sub_apply]
      ring
    rw [hneg, norm_neg]
    exact herr v
  have hb := (frame_commutant_bound w U M hU ht hsmall herr').2
  have hp := (commutantMap M-commutantMap U.toContinuousLinearMap).le_opNorm (modeMap S)
  have he := hp.trans (mul_le_mul_of_nonneg_right hb (norm_nonneg (modeMap S)))
  change ‖commutant M (modeMap S)-commutant U.toContinuousLinearMap (modeMap S)‖ ≤ _ at he
  simpa only [_root_.sub_apply, map_sub, gram_action] using he

end QDM.Theorem2.GramStability


==> anc/lean/QDM/Theorem2/HiddenFrame.lean <==
import QDM.Theorem2.FrameError
import QDM.AppendixC.BlockSpectrum

/-! The physical within-block pair range is a normalized skew tight frame.
The factor 7/2 follows from the eight Majoranas in each paired block, not
from a supplied regularity or frame assumption. -/

noncomputable section
set_option maxHeartbeats 800000
namespace QDM.Theorem2.HiddenFrame
open QDM PairFlattening NoiseGeometry FrameError PairedRange
open scoped InnerProductSpace

/-- The physical contraction of one normalized pair basis vector. -/
theorem contraction_basis {m : ℕ} (v : VectorSpace m) (p : PairFlattening.Pair m) :
    ‖skewContraction v ((EuclideanSpace.basisFun (PairFlattening.Pair m) ℝ) p)‖^2 =
      ((v p.1.1)^2+(v p.1.2)^2)/2 := by
  classical
  have he (i : Fin m) :
      skewContraction v ((EuclideanSpace.basisFun (PairFlattening.Pair m) ℝ) p) i =
        ((if i = p.1.1 then v p.1.2 else 0) -
          (if i = p.1.2 then v p.1.1 else 0))/Real.sqrt 2 := by
    rw [← EuclideanSpace.basisFun_inner]
    change inner ℝ ((EuclideanSpace.basisFun (Fin m) ℝ) i)
      ((wedgeLinear v).toContinuousLinearMap.adjoint
        ((EuclideanSpace.basisFun (PairFlattening.Pair m) ℝ) p)) = _
    rw [ContinuousLinearMap.adjoint_inner_right, EuclideanSpace.inner_basisFun_real]
    simp [wedgeLinear, EuclideanSpace.basisFun_apply, PiLp.single_apply, eq_comm]
  have hn : p.1.1 ≠ p.1.2 := ne_of_lt p.2
  rw [EuclideanSpace.real_norm_sq_eq]
  simp_rw [he, div_pow, Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2)]
  rw [← Finset.sum_div]
  congr 1
  calc
    _ = ∑ i : Fin m, ((if i = p.1.1 then (v p.1.2)^2 else 0) +
          (if i = p.1.2 then (v p.1.1)^2 else 0)) := by
      apply Finset.sum_congr rfl
      intro i _
      by_cases h1 : i = p.1.1 <;> by_cases h2 : i = p.1.2 <;> simp_all
    _ = _ := by simp [Finset.sum_add_distrib, add_comm]

/-- Each vertex belongs to precisely m-1 increasing pairs. -/
theorem pair_vertex_sum {m : ℕ} (a : Fin m → ℝ) :
    (∑ p : PairFlattening.Pair m, (a p.1.1+a p.1.2)) =
      ((m : ℝ)-1)*∑ i, a i := by
  have hp := pair_sum (fun i j : Fin m => a i+a j)
  have hl : (∑ i : Fin m, ∑ j : Fin m, (a i+a j)) = 2*(m : ℝ)*∑ i, a i := by
    simp only [Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ,
      Fintype.card_fin, nsmul_eq_mul, ← Finset.mul_sum]
    ring
  have hr : (∑ p : PairFlattening.Pair m,
      ((a p.1.1+a p.1.2)+(a p.1.2+a p.1.1))) =
        2*∑ p : PairFlattening.Pair m, (a p.1.1+a p.1.2) := by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro p _
    ring
  rw [hl, hr] at hp
  simp only [← two_mul, ← Finset.mul_sum] at hp
  linarith

/-- Squared Frobenius mass of the actual reference-range contraction. -/
theorem reference_tight_frame (B : ℕ) (v : VectorSpace (8*B)) :
    ‖entries ((skewContraction v).comp (rangeProjector B).toContinuousLinearMap)‖^2 =
      (7/2 : ℝ)*‖v‖^2 := by
  classical
  have hc (p : GlobalPair B) :
      (rangeProjector B) ((EuclideanSpace.basisFun (GlobalPair B) ℝ) p) =
        if Within B p then (EuclideanSpace.basisFun (GlobalPair B) ℝ) p else 0 := by
    ext q
    rw [range_projector_apply]
    by_cases h : Within B p <;> by_cases he : q = p <;>
      simp_all [EuclideanSpace.basisFun_apply, PiLp.single_apply]
  have hs : ‖entries ((skewContraction v).comp (rangeProjector B).toContinuousLinearMap)‖^2 =
      ∑ p : GlobalPair B, if Within B p then ((v p.1.1)^2+(v p.1.2)^2)/2 else 0 := by
    rw [EuclideanSpace.real_norm_sq_eq]
    change (∑ ij : Fin (8*B) × GlobalPair B,
      (skewContraction v ((rangeProjector B) ((EuclideanSpace.basisFun (GlobalPair B) ℝ) ij.2)) ij.1)^2) = _
    rw [Fintype.sum_prod_type, Finset.sum_comm]
    apply Finset.sum_congr rfl
    intro p _
    dsimp only
    rw [hc]
    split_ifs with hp
    · exact (EuclideanSpace.real_norm_sq_eq _).symm.trans (contraction_basis v p)
    · simp
  rw [hs, sum_within B _ (by intro p hp; simp [hp])]
  simp only [local_pair_within, ite_true]
  have hb (b : Fin B) :
      (∑ p : PairedSpectrum.Pair,
        ((v (localPair B b p).1.1)^2+(v (localPair B b p).1.2)^2)/2) =
        (7/2 : ℝ)*∑ j : Fin 8, (v (majoranaIndex B b j))^2 := by
    rw [← Finset.sum_div]
    change (∑ p : PairFlattening.Pair 8,
      ((v (majoranaIndex B b p.1.1))^2+(v (majoranaIndex B b p.1.2))^2))/2 = _
    rw [pair_vertex_sum (fun j : Fin 8 => (v (majoranaIndex B b j))^2)]
    norm_num
    ring
  simp_rw [hb]
  rw [← Finset.mul_sum, EuclideanSpace.real_norm_sq_eq]
  congr 1
  let e : Fin B × Fin 8 ≃ Fin (8*B) :=
    finProdFinEquiv.trans (finCongr (Nat.mul_comm B 8))
  have he (b : Fin B) (j : Fin 8) : e (b,j) = majoranaIndex B b j := by
    apply Fin.ext
    simp [e, finProdFinEquiv, majoranaIndex, Nat.mul_comm, Nat.add_comm]
  rw [← (e.sum_comp (fun i => (v i)^2)), Fintype.sum_prod_type]
  simp only [he]

/-- The normalized exterior contraction intertwines arbitrary mode matrices.
Orthogonality will be used only to transport its norms. -/
theorem wedge_transform {m : ℕ} (R : Matrix (Fin m) (Fin m) ℝ)
    (v w : VectorSpace m) :
    wedgeLinear (R.toEuclideanLin v) (R.toEuclideanLin w) =
      (wedge R).toEuclideanLin (wedgeLinear v w) := by
  classical
  ext p
  have hskew (a b : Fin m) :
      (w b*v a-w a*v b)/Real.sqrt 2 = -((w a*v b-w b*v a)/Real.sqrt 2) := by ring
  have hs := skew_contraction (R p.1.1) (R p.1.2)
    (fun a b => (w a*v b-w b*v a)/Real.sqrt 2) hskew
  change ((∑ a, R p.1.1 a*w a)*(∑ b, R p.1.2 b*v b)-
      (∑ b, R p.1.2 b*w b)*(∑ a, R p.1.1 a*v a))/Real.sqrt 2 =
    ∑ q : PairFlattening.Pair m, wedge R p q*((w q.1.1*v q.1.2-w q.1.2*v q.1.1)/Real.sqrt 2)
  change _ = ∑ q : PairFlattening.Pair m,
    (R p.1.1 q.1.1*R p.1.2 q.1.2-R p.1.1 q.1.2*R p.1.2 q.1.1)*
      ((w q.1.1*v q.1.2-w q.1.2*v q.1.1)/Real.sqrt 2)
  rw [← hs]
  rw [mul_comm (∑ b, R p.1.2 b*w b)]
  simp only [Finset.sum_mul, Finset.mul_sum, ← Finset.sum_sub_distrib,
    Finset.sum_div]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro a _
  apply Finset.sum_congr rfl
  intro b _
  ring

/-- Rectangular Frobenius mass is unchanged by orthogonal coordinates. -/
theorem entries_isometry {ι κ : Type*} [Fintype ι] [Fintype κ]
    (T : E ι →L[ℝ] E κ) (U : E κ ≃ₗᵢ[ℝ] E κ) (V : E ι ≃ₗᵢ[ℝ] E ι) :
    ‖entries (U.toContinuousLinearEquiv.toContinuousLinearMap.comp T)‖ = ‖entries T‖ ∧
    ‖entries (T.comp V.toContinuousLinearEquiv.toContinuousLinearMap)‖ = ‖entries T‖ := by
  classical
  constructor
  · have he : ‖entries (U.toContinuousLinearEquiv.toContinuousLinearMap.comp T)‖^2 =
        ‖entries T‖^2 := by
      simp only [EuclideanSpace.real_norm_sq_eq, Fintype.sum_prod_type]
      rw [Finset.sum_comm, Finset.sum_comm (f := fun i j => (entries T (i,j))^2)]
      apply Finset.sum_congr rfl
      intro j _
      change (∑ i, (U (T ((EuclideanSpace.basisFun ι ℝ) j)) i)^2) =
        ∑ i, (T ((EuclideanSpace.basisFun ι ℝ) j) i)^2
      rw [← EuclideanSpace.real_norm_sq_eq, ← EuclideanSpace.real_norm_sq_eq, U.norm_map]
    nlinarith [norm_nonneg (entries (U.toContinuousLinearEquiv.toContinuousLinearMap.comp T)),
      norm_nonneg (entries T)]
  · have hv : ‖V.toContinuousLinearEquiv.toContinuousLinearMap‖ ≤ 1 := by
      apply ContinuousLinearMap.opNorm_le_bound _ zero_le_one
      intro v
      change ‖V v‖ ≤ 1*‖v‖
      rw [V.norm_map, one_mul]
    have hw : ‖V.symm.toContinuousLinearEquiv.toContinuousLinearMap‖ ≤ 1 := by
      apply ContinuousLinearMap.opNorm_le_bound _ zero_le_one
      intro v
      change ‖V.symm v‖ ≤ 1*‖v‖
      rw [V.symm.norm_map, one_mul]
    have h1 := (entries_comp T V.toContinuousLinearEquiv.toContinuousLinearMap).2
    have h2 := (entries_comp (T.comp V.toContinuousLinearEquiv.toContinuousLinearMap)
      V.symm.toContinuousLinearEquiv.toContinuousLinearMap).2
    have hi : (T.comp V.toContinuousLinearEquiv.toContinuousLinearMap).comp
        V.symm.toContinuousLinearEquiv.toContinuousLinearMap = T := by
      apply ContinuousLinearMap.ext
      intro v
      change T (V (V.symm v)) = T v
      rw [V.apply_symm_apply]
    rw [hi] at h2
    have hh1 := mul_le_mul_of_nonneg_right hv (norm_nonneg (entries T))
    have hh2 := mul_le_mul_of_nonneg_right hw
      (norm_nonneg (entries (T.comp V.toContinuousLinearEquiv.toContinuousLinearMap)))
    simp only [one_mul] at hh1 hh2
    exact le_antisymm (h1.trans hh1) (h2.trans hh2)

/-- A mode rotation conjugates the normalized skew contraction exactly. -/
theorem contraction_transform {m : ℕ} (R : Matrix (Fin m) (Fin m) ℝ)
    (hR : R*R.transpose = 1) (v : VectorSpace m) (x : NoiseGeometry.PairSpace m) :
    skewContraction (R.toEuclideanLin v) ((wedge R).toEuclideanLin x) =
      R.toEuclideanLin (skewContraction v x) := by
  classical
  let U := BlockSpectrum.modeIsometry R (mul_eq_one_comm.mp hR) hR
  let O := BlockSpectrum.modeIsometry (wedge R) (wedge_orthogonal R hR).2
    (wedge_orthogonal R hR).1
  apply ext_inner_left ℝ
  intro y
  obtain ⟨z, rfl⟩ := U.surjective y
  change inner ℝ (U z) (skewContraction (U v) (O x)) = inner ℝ (U z) (U (skewContraction v x))
  rw [U.inner_map_map]
  change inner ℝ (U z) ((wedgeLinear (U v)).toContinuousLinearMap.adjoint (O x)) = _
  rw [ContinuousLinearMap.adjoint_inner_right]
  change inner ℝ (wedgeLinear (R.toEuclideanLin v) (R.toEuclideanLin z)) (O x) = _
  rw [wedge_transform]
  change inner ℝ (O (wedgeLinear v z)) (O x) = _
  rw [O.inner_map_map]
  exact (ContinuousLinearMap.adjoint_inner_right (wedgeLinear v).toContinuousLinearMap z x).symm

/-- The dimension cast used by the physical Majorana conventions preserves the
reference identity; it supplies no geometric assumption. -/
theorem standard_reference_tight_frame (B : ℕ) (v : VectorSpace (2*(4*B))) :
    ‖entries ((skewContraction v).comp
      (Matrix.reindex (standardPair B) (standardPair B) (withinProjector B)).toEuclideanLin.toContinuousLinearMap)‖^2 =
      (7/2 : ℝ)*‖v‖^2 := by
  classical
  have hg (m : ℕ) (hm : m = 8*B) (z : VectorSpace m) :
      ‖entries ((skewContraction z).comp
        (Matrix.diagonal (fun p : PairFlattening.Pair m =>
          if p.1.1.val/8 = p.1.2.val/8 then (1 : ℝ) else 0)).toEuclideanLin.toContinuousLinearMap)‖^2 =
        (7/2 : ℝ)*‖z‖^2 := by
    subst m
    exact reference_tight_frame B z
  have hp : Matrix.reindex (standardPair B) (standardPair B) (withinProjector B) =
      Matrix.diagonal (fun p : PairFlattening.Pair (2*(4*B)) =>
        if p.1.1.val/8 = p.1.2.val/8 then (1 : ℝ) else 0) := by
    ext p q
    change (if (standardPair B).symm p = (standardPair B).symm q then
      (if Within B ((standardPair B).symm p) then (1 : ℝ) else 0) else 0) =
      if p = q then (if p.1.1.val/8 = p.1.2.val/8 then 1 else 0) else 0
    have hi : (standardPair B).symm p = (standardPair B).symm q ↔ p = q :=
      (standardPair B).symm.injective.eq_iff
    simp only [hi]
    by_cases h : p = q
    · subst q
      simp only [ite_true, Within, standardPair, Equiv.subtypeEquiv]
      rfl
    · simp [h]
  rw [hp]
  exact hg _ (by omega) v

/-- Exact skew-frame mass on every hidden Gaussian block range. The unknown
rotation is an analysis witness, never supplied to the reconstruction rule. -/
theorem hidden_tight_frame {B : ℕ} (w : GaussianRange.Witness B)
    (v : VectorSpace (2*(4*B))) :
    ‖entries ((skewContraction v).comp (GaussianRange.hiddenProjector w).toContinuousLinearMap)‖^2 =
      (7/2 : ℝ)*‖v‖^2 := by
  classical
  let U := BlockSpectrum.modeIsometry w.rotation (mul_eq_one_comm.mp w.orthogonal) w.orthogonal
  let O := BlockSpectrum.modeIsometry (wedge w.rotation)
    (wedge_orthogonal w.rotation w.orthogonal).2 (wedge_orthogonal w.rotation w.orthogonal).1
  let P₀ := (Matrix.reindex (standardPair B) (standardPair B)
    (withinProjector B)).toEuclideanLin.toContinuousLinearMap
  let T := (skewContraction (U.symm v)).comp P₀
  have hp (x : GaussianRange.Space B) :
      GaussianRange.hiddenProjector w x = O (P₀ (O.symm x)) := by
    change (wedge w.rotation * Matrix.reindex (standardPair B) (standardPair B)
      (withinProjector B) * (wedge w.rotation).transpose).toEuclideanLin x = _
    rw [Matrix.toLpLin_mul 2 2 2, Matrix.toLpLin_mul 2 2 2]
    rfl
  have he : (skewContraction v).comp (GaussianRange.hiddenProjector w).toContinuousLinearMap =
      (U.toContinuousLinearEquiv.toContinuousLinearMap.comp T).comp
        O.symm.toContinuousLinearEquiv.toContinuousLinearMap := by
    apply ContinuousLinearMap.ext
    intro x
    change skewContraction v (GaussianRange.hiddenProjector w x) = U (T (O.symm x))
    rw [hp]
    have hh := contraction_transform w.rotation w.orthogonal (U.symm v) (P₀ (O.symm x))
    change skewContraction (U (U.symm v)) (O (P₀ (O.symm x))) = U (T (O.symm x)) at hh
    simpa only [U.apply_symm_apply] using hh
  rw [he, (entries_isometry _ (LinearIsometryEquiv.refl ℝ _) O.symm).2,
    (entries_isometry T U (LinearIsometryEquiv.refl ℝ _)).1]
  change ‖entries ((skewContraction (U.symm v)).comp P₀)‖^2 = _
  rw [standard_reference_tight_frame, U.symm.norm_map]

end QDM.Theorem2.HiddenFrame


==> anc/lean/QDM/Theorem2/HypercubeTesting.lean <==
import QDM.Theorem2.Testing

/-!
# Testing all directions of a finite hard family

Pairing opposite cube edges turns a bound on transcript information into a
lower bound on mean Hamming error. This uses the already-proved exponential
testing inequality; it gives the same constant-order obstruction as Pinsker
in the appendix, with a different explicit universal constant.
The physical hypercube and its fidelity-to-Hamming reduction remain separate.
-/

noncomputable section
namespace QDM.Theorem2

def flipBit {d : ℕ} (u : Fin d → Bool) (k : Fin d) : Fin d → Bool :=
  Function.update u k (!u k)

def flipEquiv {d : ℕ} (k : Fin d) : (Fin d → Bool) ≃ (Fin d → Bool) where
  toFun u := flipBit u k
  invFun u := flipBit u k
  left_inv u := by ext j; by_cases h : j = k <;> simp [flipBit, h]
  right_inv u := by ext j; by_cases h : j = k <;> simp [flipBit, h]

def bitError {d : ℕ} {α : Type*} [Fintype α]
    (law : (Fin d → Bool) → α → ℝ) (estimate : α → Fin d → ℝ)
    (u : Fin d → Bool) (k : Fin d) : ℝ :=
  ∑ h, law u h * (if u k then 1 - estimate h k else estimate h k)

/-- Randomized coordinate decisions are allowed. No independence between
the decisions or between the coordinates of the hard family is required. -/
theorem hypercube_mean_error {d : ℕ} {α : Type*} [Fintype α]
    (law : (Fin d → Bool) → α → ℝ) (estimate : α → Fin d → ℝ)
    (hp : ∀ u h, 0 ≤ law u h) (hnorm : ∀ u, ∑ h, law u h = 1)
    (hsupport : ∀ u k h, law u h = 0 ↔ law (flipBit u k) h = 0)
    (hest : ∀ h k, 0 ≤ estimate h k ∧ estimate h k ≤ 1)
    {κ : ℝ} (hinfo : ∀ u k, finiteKL (law u) (law (flipBit u k)) ≤ κ) :
    (d : ℝ) * Real.exp (-κ) / 4 ≤
      (∑ u, ∑ k, bitError law estimate u k) / Fintype.card (Fin d → Bool) := by
  have hedge (u : Fin d → Bool) (k : Fin d) :
      Real.exp (-κ) / 2 ≤ bitError law estimate u k +
        bitError law estimate (flipBit u k) k := by
    let test : α → ℝ := fun h => if u k then 1 - estimate h k else estimate h k
    have ht (h : α) : 0 ≤ test h ∧ test h ≤ 1 := by
      rcases hest h k with ⟨h0, h1⟩
      cases hu : u k <;> simp only [test, hu, Bool.false_eq_true, ite_false, ite_true]
      · exact ⟨h0, h1⟩
      · constructor <;> linarith
    have heq : testingError (law u) (law (flipBit u k)) test =
        bitError law estimate u k + bitError law estimate (flipBit u k) k := by
      unfold testingError bitError
      rw [← Finset.sum_add_distrib]
      apply Finset.sum_congr rfl
      intro h _
      cases hu : u k <;> simp [test, flipBit, hu]
    have hh := testing_kl (law u) (law (flipBit u k)) test
      (hp u) (hp (flipBit u k)) (hnorm u) (hnorm (flipBit u k)) (hsupport u k) ht
    rw [heq] at hh
    have hm := Real.exp_le_exp.mpr (neg_le_neg (hinfo u k))
    linarith
  have hcoordinate (k : Fin d) :
      Fintype.card (Fin d → Bool) * Real.exp (-κ) / 4 ≤
        ∑ u, bitError law estimate u k := by
    have hsum := Finset.sum_le_sum (fun u (_ : u ∈ Finset.univ) => hedge u k)
    have hflip : (∑ u, bitError law estimate (flipBit u k) k) =
        ∑ u, bitError law estimate u k :=
      (flipEquiv k).sum_comp (fun u => bitError law estimate u k)
    rw [Finset.sum_add_distrib, hflip] at hsum
    simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul] at hsum
    linarith
  have htotal := Finset.sum_le_sum (fun k (_ : k ∈ Finset.univ) => hcoordinate k)
  rw [Finset.sum_comm] at htotal
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at htotal
  have hc : (0 : ℝ) < Fintype.card (Fin d → Bool) := by positivity
  apply (le_div_iff₀ hc).mpr
  nlinarith

/-- The manuscript's decoded Hamming-risk upper bound forces constant
information along an edge. This is sufficient for the `n^6/f` rate once
the physical edge-response and separation estimates are supplied. -/
theorem hypercube_information_requirement {d : ℕ} (hd : 0 < d)
    {α : Type*} [Fintype α]
    (law : (Fin d → Bool) → α → ℝ) (estimate : α → Fin d → ℝ)
    (hp : ∀ u h, 0 ≤ law u h) (hnorm : ∀ u, ∑ h, law u h = 1)
    (hsupport : ∀ u k h, law u h = 0 ↔ law (flipBit u k) h = 0)
    (hest : ∀ h k, 0 ≤ estimate h k ∧ estimate h k ≤ 1)
    {κ : ℝ} (hinfo : ∀ u k, finiteKL (law u) (law (flipBit u k)) ≤ κ)
    (herr : (∑ u, ∑ k, bitError law estimate u k) /
      Fintype.card (Fin d → Bool) ≤ 3 * d / 16) :
    Real.log (4 / 3 : ℝ) ≤ κ := by
  have h := hypercube_mean_error law estimate hp hnorm hsupport hest hinfo
  have hd' : (0 : ℝ) < d := by exact_mod_cast hd
  have he : Real.exp (-κ) ≤ 3 / 4 := by nlinarith
  have hl := (Real.le_log_iff_exp_le (by norm_num : (0 : ℝ) < 3 / 4)).mpr he
  rw [show (4 / 3 : ℝ) = (3 / 4)⁻¹ by norm_num, Real.log_inv]
  linarith

end QDM.Theorem2


==> anc/lean/QDM/Theorem2/KernelTrace.lean <==
import QDM.Theorem2.CandidateGeometry
import QDM.AppendixC.BlockCoordinates

/-! The exact low-space projector is the transported scalar-block trace.
This connects the residual tested by the learner to physical block weights. -/
noncomputable section
set_option maxHeartbeats 1000000
namespace QDM.Theorem2.KernelTrace
open QDM ReferenceCommutant CandidateGeometry
open scoped InnerProductSpace
variable {β : Type*} [Fintype β] [DecidableEq β]

/-- The adjoint of the normalized block embedding takes normalized block
traces; embedding them again gives the scalar-block orthogonal projection. -/
theorem coordinate_projection (S : Space β) :
    BlockCoordinates.coordinateIsometry
      ((BlockCoordinates.coordinateIsometry (ι := β)).toContinuousLinearMap.adjoint S) =
      scalarBlocks (weight S) := by
  let U := BlockCoordinates.coordinateIsometry (ι := β)
  let a : EuclideanSpace ℝ β := WithLp.toLp 2 (fun b => Real.sqrt 8*weight S b)
  have hs : (Real.sqrt 8)^2=8 := Real.sq_sqrt (by norm_num)
  have hn : Real.sqrt 8 ≠ 0 := ne_of_gt (Real.sqrt_pos.mpr (by norm_num))
  have hd : 8/Real.sqrt 8=Real.sqrt 8 := (div_eq_iff hn).mpr (by nlinarith)
  have ha : U.toContinuousLinearMap.adjoint S=a := by
    apply ext_inner_left ℝ
    intro x
    rw [ContinuousLinearMap.adjoint_inner_right,real_inner_comm]
    change inner ℝ S (scalarBlocks (fun b => x b/Real.sqrt 8))=inner ℝ x a
    rw [(scalar_pairing S (fun b => x b/Real.sqrt 8)).1]
    change 8*(∑ b, weight S b*(x b/Real.sqrt 8))=
      ∑ b, (Real.sqrt 8*weight S b)*x b
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro b _
    calc
      8*(weight S b*(x b/Real.sqrt 8))=weight S b*x b*(8/Real.sqrt 8) := by ring
      _ = (Real.sqrt 8*weight S b)*x b := by rw [hd]; ring
  change U (U.toContinuousLinearMap.adjoint S)=_
  rw [ha]
  change scalarBlocks (fun b => (Real.sqrt 8*weight S b)/Real.sqrt 8)=_
  congr 1
  funext b
  exact mul_div_cancel_left₀ (weight S b) hn

/-- The actual spectral kernel projector, in every Gaussian frame, equals
the scalar-block trace conjugated by that frame. No supplied kernel basis
or residual identity is assumed. -/
theorem physical_projection {B : ℕ} (w : GaussianRange.Witness B)
    (S : Space (Fin B)) :
    LowSpaceError.exactLow w S =
      MeasuredCommutant.physicalFrame w
        (scalarBlocks (weight ((MeasuredCommutant.physicalFrame w).symm S))) := by
  let V := MeasuredCommutant.physicalFrame w
  let U := BlockCoordinates.physicalCoordinates w
  let C := BlockCoordinates.coordinateIsometry (ι := Fin B)
  have hp := FrameGram.frame_projector (MeasuredCommutant.exactKernel w)
    (MeasuredAlignment.exact_symmetric w) (MeasuredAlignment.exact_idempotent w)
    U (BlockCoordinates.physical_coordinate_range w)
  have ha : U.toContinuousLinearMap.adjoint S=C.toContinuousLinearMap.adjoint (V.symm S) := by
    apply ext_inner_left ℝ
    intro x
    rw [ContinuousLinearMap.adjoint_inner_right,ContinuousLinearMap.adjoint_inner_right]
    change inner ℝ (V (C x)) S=inner ℝ (C x) (V.symm S)
    simpa only [V.apply_symm_apply] using V.inner_map_map (C x) (V.symm S)
  have hx := congrArg (fun A => A S) hp
  change U (U.toContinuousLinearMap.adjoint S)=MeasuredCommutant.exactKernel w S at hx
  change MeasuredCommutant.exactKernel w S=V (scalarBlocks (weight (V.symm S)))
  rw [← hx,ha]
  change V (C (C.toContinuousLinearMap.adjoint (V.symm S)))=_
  rw [coordinate_projection]

end QDM.Theorem2.KernelTrace


==> anc/lean/QDM/Theorem2/LinearNoise.lean <==
import QDM.Theorem2.QuarticSign

/-! Linear functionals of the actual independent measurement errors.
This preserves the coefficient norm in Appendix C's optimal acquisition
argument instead of using the older full-table Frobenius union bound. -/

noncomputable section
namespace QDM.Theorem2.LinearNoise

open MeasureTheory ProbabilityTheory QDM.Measurement QDM.QuarticMeasurement
open scoped NNReal ENNReal

variable {Ω : Type*} [MeasurableSpace Ω] {μ : Measure Ω} [IsProbabilityMeasure μ]

/-- A weighted sum pays its squared coefficient norm, not the number of
coordinates. Both signs and arbitrary real coefficients are permitted. -/
theorem weighted_centered_subgaussian {ι : Type*} [Fintype ι]
    (X : ι → Ω → ℝ) (a : ι → ℝ) (hind : iIndepFun X μ)
    (hm : ∀ i, AEMeasurable (X i) μ)
    (hb : ∀ i, ∀ᵐ ω ∂μ, X i ω ∈ Set.Icc (-1 : ℝ) 1) :
    HasSubgaussianMGF (fun ω => ∑ i, a i * (X i ω-∫ z, X i z ∂μ))
      (∑ i, NNReal.mk ((a i)^2) (sq_nonneg (a i))) μ := by
  let Y := fun i ω => a i * (X i ω-∫ z, X i z ∂μ)
  have hY : iIndepFun Y μ := hind.comp
    (fun i z => a i * (z-∫ ω, X i ω ∂μ)) (fun i => by fun_prop)
  apply HasSubgaussianMGF.sum_of_iIndepFun hY
  intro i _
  have hi := centered_subgaussian (hm i) (hb i)
  rw [HasSubgaussianMGF_iff_kernel] at hi ⊢
  simpa only [mul_one] using hi.const_mul (a i)

def linearError {r K : ℕ} (X : Fin r → Fin K → Ω → ℝ)
    (m a : Fin r → ℝ) (ω : Ω) : ℝ :=
  ∑ i, a i * (sampleMean (X i) ω-m i)

/-- The sharp scalar Hoeffding proxy for independent banks of signs:
`sum a_i² / K`, with every one-copy record counted. -/
theorem linear_error_subgaussian {r K : ℕ} (hK : 0 < K)
    (X : Fin r → Fin K → Ω → ℝ) (m a : Fin r → ℝ)
    (hind : iIndepFun (fun ij : Fin r × Fin K => X ij.1 ij.2) μ)
    (hm : ∀ i j, AEMeasurable (X i j) μ)
    (hb : ∀ i j, ∀ᵐ ω ∂μ, X i j ω ∈ Set.Icc (-1 : ℝ) 1)
    (hmean : ∀ i j, ∫ ω, X i j ω ∂μ = m i) :
    HasSubgaussianMGF (linearError X m a)
      (NNReal.mk ((∑ i, (a i)^2)/(K : ℝ)) (div_nonneg (Finset.sum_nonneg
        (fun _ _ => sq_nonneg _)) (Nat.cast_nonneg K))) μ := by
  have hKr : (K : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hK)
  have h := weighted_centered_subgaussian (fun ij : Fin r × Fin K => X ij.1 ij.2)
    (fun ij => a ij.1/(K : ℝ)) hind (fun ij => hm ij.1 ij.2) (fun ij => hb ij.1 ij.2)
  have hc : (∑ ij : Fin r × Fin K,
      NNReal.mk ((a ij.1/(K : ℝ))^2) (sq_nonneg _)) =
      NNReal.mk ((∑ i, (a i)^2)/(K : ℝ)) (div_nonneg (Finset.sum_nonneg
        (fun _ _ => sq_nonneg _)) (Nat.cast_nonneg K)) := by
    apply NNReal.coe_injective
    simp only [NNReal.coe_sum, NNReal.coe_mk, Fintype.sum_prod_type,
      Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    rw [Finset.sum_div]
    apply Finset.sum_congr rfl
    intro i _
    field_simp
  rw [hc] at h
  apply h.congr
  apply Filter.Eventually.of_forall
  intro ω
  simp only [hmean, Fintype.sum_prod_type, linearError, sampleMean]
  apply Finset.sum_congr rfl
  intro i _
  rw [← Finset.mul_sum, Finset.sum_sub_distrib]
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  field_simp

theorem linear_error_tail {r K : ℕ} (hK : 0 < K)
    (X : Fin r → Fin K → Ω → ℝ) (m a : Fin r → ℝ)
    (hind : iIndepFun (fun ij : Fin r × Fin K => X ij.1 ij.2) μ)
    (hm : ∀ i j, AEMeasurable (X i j) μ)
    (hb : ∀ i j, ∀ᵐ ω ∂μ, X i j ω ∈ Set.Icc (-1 : ℝ) 1)
    (hmean : ∀ i j, ∫ ω, X i j ω ∂μ = m i)
    (v : ℝ≥0) (hcap : (∑ i, (a i)^2) ≤ (v : ℝ)) {t : ℝ} (ht : 0 ≤ t) :
    μ.real {ω | t ≤ |linearError X m a ω|} ≤
      2*Real.exp (-(K : ℝ)*t^2/(2*v)) := by
  have h := linear_error_subgaussian hK X m a hind hm hb hmean
  have hv : HasSubgaussianMGF (linearError X m a)
      (NNReal.mk ((v : ℝ)/(K : ℝ)) (div_nonneg v.coe_nonneg (Nat.cast_nonneg K))) μ := by
    refine ⟨h.integrable_exp_mul, fun z => (h.mgf_le z).trans ?_⟩
    apply Real.exp_le_exp.mpr
    simp only [NNReal.coe_mk]
    exact div_le_div_of_nonneg_right
      (mul_le_mul_of_nonneg_right (div_le_div_of_nonneg_right hcap (Nat.cast_nonneg K))
        (sq_nonneg z)) (by norm_num)
  have hu := hv.measure_ge_le ht
  have hl := hv.neg.measure_ge_le ht
  have he : -t^2/(2*((v : ℝ)/(K : ℝ))) = -(K : ℝ)*t^2/(2*v) := by
    by_cases hz : (v : ℝ) = 0
    · simp [hz]
    · field_simp
  simp only [NNReal.coe_mk, he] at hu hl
  simp only [Pi.neg_apply] at hl
  have hs : {ω | t ≤ |linearError X m a ω|} =
      {ω | t ≤ linearError X m a ω} ∪ {ω | t ≤ -linearError X m a ω} := by
    ext ω
    simp only [Set.mem_ofPred_eq, Set.mem_union, le_abs]
  rw [hs]
  exact (measureReal_union_le _ _).trans (by linarith)

open QDM.BornMeasurements QDM.OccupationReadout QDM.JordanWigner
open scoped InnerProductSpace

/-- Instantiate the independent-record estimate with the product Born law.
Only the displayed readout values enter the estimator. -/
theorem born_linear_error_tail {E : Type*} [NormedAddCommGroup E]
    [InnerProductSpace ℂ E] [FiniteDimensional ℂ E] {r d K : ℕ}
    (hK : 0 < K) (ρ : DensityState E)
    (b : Fin r → OrthonormalBasis (Fin d) ℂ E) (x : Fin r → Fin d → ℝ)
    (hx : ∀ i j, x i j ∈ Set.Icc (-1 : ℝ) 1) (a : Fin r → ℝ)
    (v : ℝ≥0) (hcap : (∑ i, (a i)^2) ≤ (v : ℝ))
    {t : ℝ} (ht : 0 ≤ t) :
    (copyLaw K ρ b).real {ω | t ≤ |linearError (readoutSamples x)
      (fun i => ∑ j, bornWeight ρ (b i) j * x i j) a ω|} ≤
      2*Real.exp (-(K : ℝ)*t^2/(2*v)) := by
  apply linear_error_tail hK _ _ _ ?_ ?_ ?_ ?_ v hcap ht
  · apply iIndepFun_pi
    intro ij
    exact (measurable_of_countable _).aemeasurable
  · intro i j
    exact ((measurable_of_countable (x i)).comp (measurable_pi_apply (i,j))).aemeasurable
  · intro i j
    exact Filter.Eventually.of_forall (fun ω => hx i (ω (i,j)))
  · intro i j
    change (∫ ω : (Fin r × Fin K) → Fin d, x i (ω (i,j)) ∂
      Measure.pi (fun ij => (bornPMF ρ (b ij.1)).toMeasure)) = _
    rw [integral_comp_eval (i := (i,j))
      (μ := fun ij : Fin r × Fin K => (bornPMF ρ (b ij.1)).toMeasure)
      (measurable_of_countable (x i)).aestronglyMeasurable]
    exact born_integral ρ (b i) (x i)

/-- Raw fixed-basis quartics obey the optimal scalar noise estimate for
every state, coefficient vector and positive per-quartet budget. Spectral
labels are latent: the estimator uses only their two-valued signed readout. -/
theorem quartic_linear_noise (n r : ℕ) (q : Fin r → Fin 4 → Fin n × Bool)
    (hq : ∀ i, Function.Injective (q i)) :
    ∃ (b : Fin r → OrthonormalBasis (Fin (Module.finrank ℂ (FockSpace n))) ℂ (FockSpace n))
      (x : Fin r → Fin (Module.finrank ℂ (FockSpace n)) → ℝ),
      (∀ i, diagonalReadout (b i) (x i) = (quartic n (q i)).toEuclideanLin ∧
        ∀ j, (x i j)^2 = 1) ∧
      ∀ (ρ : DensityState (FockSpace n)) (K : ℕ) (a : Fin r → ℝ) (v : ℝ≥0) (t : ℝ),
        0 < K → (∑ i, (a i)^2) ≤ (v : ℝ) → 0 ≤ t →
        (copyLaw K ρ b).real {ω | t ≤ |linearError (readoutSamples x)
          (fun i => (LinearMap.trace ℂ (FockSpace n)
            ((quartic n (q i)).toEuclideanLin.comp ρ.operator)).re) a ω|} ≤
          2*Real.exp (-(K : ℝ)*t^2/(2*v)) := by
  classical
  choose b x hdiag hsigned _hprob using fun i => raw_quartic_sign_law n (q i) (hq i)
  have hx (i j) : x i j ∈ Set.Icc (-1 : ℝ) 1 := by
    have h := hsigned i j
    constructor <;> nlinarith
  refine ⟨b, x, (fun i => ⟨hdiag i, hsigned i⟩), ?_⟩
  intro ρ K a v t hK hcap ht
  have hmean : (fun i => ∑ j, bornWeight ρ (b i) j * x i j) =
      fun i => (LinearMap.trace ℂ (FockSpace n)
        ((quartic n (q i)).toEuclideanLin.comp ρ.operator)).re := by
    funext i
    rw [expectation_eq_trace, hdiag]
  simpa only [hmean] using born_linear_error_tail hK ρ b x hx a v hcap ht

/-- A finite query list may depend on an independent pilot record. Its
coefficient bounds must hold for every pilot value; no independence between
the selected queries or their outcomes is presumed. This is the conditional
union bound used for the two sphere nets in range refresh. -/
theorem independent_pilot_queries_tail
    {Α : Type*} [MeasurableSpace Α] [MeasurableSingletonClass Α] [Countable Α]
    {ι : Type*} [Fintype ι] (ν : Measure Α) [IsProbabilityMeasure ν]
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℂ E] [FiniteDimensional ℂ E]
    {r d K : ℕ} (hK : 0 < K) (ρ : DensityState E)
    (b : Fin r → OrthonormalBasis (Fin d) ℂ E) (x : Fin r → Fin d → ℝ)
    (hx : ∀ i j, x i j ∈ Set.Icc (-1 : ℝ) 1)
    (a : Α → ι → Fin r → ℝ) (v : ℝ≥0)
    (hcap : ∀ z j, (∑ i, (a z j i)^2) ≤ (v : ℝ)) {t : ℝ} (ht : 0 ≤ t) :
    (ν.prod (copyLaw K ρ b)).real {z | ∃ j, t ≤ |linearError (readoutSamples x)
      (fun i => ∑ k, bornWeight ρ (b i) k * x i k) (a z.1 j) z.2|} ≤
      2*Fintype.card ι*Real.exp (-(K : ℝ)*t^2/(2*v)) := by
  let m := fun i => ∑ k, bornWeight ρ (b i) k * x i k
  let c := 2*(Fintype.card ι : ℝ)*Real.exp (-(K : ℝ)*t^2/(2*v))
  have hc : 0 ≤ c := by dsimp [c]; positivity
  have hsection (z : Α) : (copyLaw K ρ b).real
      {ω | ∃ j, t ≤ |linearError (readoutSamples x) m (a z j) ω|} ≤ c := by
    have hs : {ω : (Fin r × Fin K) → Fin d |
        ∃ j, t ≤ |linearError (readoutSamples x) m (a z j) ω|} =
        ⋃ j, {ω | t ≤ |linearError (readoutSamples x) m (a z j) ω|} := by
      ext ω
      simp only [Set.mem_ofPred_eq, Set.mem_iUnion]
    rw [hs]
    calc
      _ ≤ ∑ j, (copyLaw K ρ b).real
          {ω | t ≤ |linearError (readoutSamples x) m (a z j) ω|} :=
        measureReal_iUnion_fintype_le _
      _ ≤ ∑ _j : ι, 2*Real.exp (-(K : ℝ)*t^2/(2*v)) :=
        Finset.sum_le_sum fun j _ => born_linear_error_tail hK ρ b x hx (a z j) v (hcap z j) ht
      _ = c := by simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, c]; ring
  let S := {z : Α × ((Fin r × Fin K) → Fin d) |
    ∃ j, t ≤ |linearError (readoutSamples x) m (a z.1 j) z.2|}
  have hS : MeasurableSet S := (Set.to_countable S).measurableSet
  change ((ν.prod (copyLaw K ρ b)) S).toReal ≤ c
  apply ENNReal.toReal_le_of_le_ofReal hc
  rw [Measure.prod_apply hS]
  calc
    _ ≤ ∫⁻ _z, ENNReal.ofReal c ∂ν := by
      apply lintegral_mono
      intro z
      apply (ENNReal.le_ofReal_iff_toReal_le (measure_ne_top _ _) hc).mpr
      exact hsection z
    _ = _ := by simp

/-- The finite-net failure budget has only logarithmic dependence on its
cardinality and on arbitrary positive confidence; no lower cutoff on delta. -/
theorem query_tail_budget {J K : ℕ} (hJ : 0 < J) {v t δ : ℝ}
    (hv : 0 < v) (ht : 0 < t) (hδ : 0 < δ)
    (hK : (2*v/t^2)*Real.log (2*J/δ) ≤ K) :
    2*J*Real.exp (-(K : ℝ)*t^2/(2*v)) ≤ δ := by
  have hJr : (0 : ℝ) < J := by exact_mod_cast hJ
  have hlog : Real.log (2*J/δ) ≤ (K : ℝ)*t^2/(2*v) := by
    apply (le_div_iff₀ (by positivity : (0 : ℝ) < 2*v)).mpr
    have hk : (Real.log (2*J/δ)*(2*v))/t^2 ≤ (K : ℝ) := by
      convert hK using 1
      ring
    exact (div_le_iff₀ (sq_pos_of_pos ht)).mp hk
  have he := Real.exp_le_exp.mpr (neg_le_neg hlog)
  rw [Real.exp_neg (Real.log (2*J/δ)),
    Real.exp_log (by positivity : (0 : ℝ) < 2*J/δ)] at he
  calc
    _ ≤ 2*J*((2*J/δ)⁻¹) := by
      apply mul_le_mul_of_nonneg_left _ (by positivity)
      convert he using 1
      congr 1
      ring
    _ = δ := by field_simp

end QDM.Theorem2.LinearNoise


==> anc/lean/QDM/Theorem2/LowSpace.lean <==
import QDM.Theorem2.GramStability

/-! The measured commutant has the required low-space rank and separated
spectral clusters. Both conclusions follow from the physical frame error. -/

noncomputable section
set_option maxHeartbeats 800000
namespace QDM.Theorem2.LowSpace
open QDM NoiseGeometry FrameError FrameGram GramStability SpectralRecovery FrameRepresentation
open scoped InnerProductSpace

def measuredLow {B q : ℕ} (M : EuclideanSpace ℝ (Fin q) →L[ℝ] GaussianRange.Space B) :
    ReferenceCommutant.Space (Fin B) →ₗ[ℝ] ReferenceCommutant.Space (Fin B) :=
  spectralBelow (gram M).toLinearMap (gram_properties M).1 (7/2)

/-- Exactly B measured directions lie in the low cluster; all measured
eigenvalues are nonnegative and lie below 0.29 or above 6.7. -/
theorem measured_clusters {B q : ℕ} (w : GaussianRange.Witness B)
    (U : EuclideanSpace ℝ (Fin q) →ₗᵢ[ℝ] GaussianRange.Space B)
    (M : EuclideanSpace ℝ (Fin q) →L[ℝ] GaussianRange.Space B)
    (hr : LinearMap.range U.toLinearMap = LinearMap.range (GaussianRange.hiddenProjector w))
    {t : ℝ} (ht : 0 ≤ t) (hsmall : t ≤ 1/40)
    (herr : ∀ v : VectorSpace (2*(4*B)),
      ‖entries ((skewContraction v).comp (M-U.toContinuousLinearMap))‖^2 ≤ t^2*‖v‖^2) :
    Module.finrank ℝ (LinearMap.range (measuredLow M)) = B ∧
    ∀ i, let z := (gram_properties M).1.eigenvalues rfl i
      0 ≤ z ∧ (z ≤ 29/100 ∨ 67/10 ≤ z) := by
  let V := MeasuredCommutant.physicalFrame w
  let H := ReferenceCommutant.transported V
  let K := gram M
  let hH := ReferenceCommutant.transported_symmetric V
  let hK := (gram_properties M).1
  let a : ℝ := (571/50)*t
  have ha : 0 ≤ a := by positivity
  have hsmall' : a < 1 := by dsimp only [a]; linarith
  have he : ‖K-H‖ ≤ a := by
    rw [show H = gram U.toContinuousLinearMap from (hidden_frame_gram w U hr).symm]
    exact gram_stability w U M hr ht hsmall herr
  have hrank := (ReferenceCommutant.transported_cutoff V K hK ha hsmall' he).1
  have hlow : spectralBelow K.toLinearMap hK (7/2) = measuredLow M := rfl
  rw [hlow, Fintype.card_fin] at hrank
  refine ⟨?_, ?_⟩
  · exact hrank
  · intro j
    let v := hK.eigenvectorBasis rfl j
    have hv := hK.apply_eigenvectorBasis rfl j
    change K v = hK.eigenvalues rfl j • v at hv
    have hone : inner ℝ v v = 1 := by
      rw [real_inner_self_eq_norm_sq, (hK.eigenvectorBasis rfl).norm_eq_one]
      norm_num
    have henergy := (gram_properties M).2 v
    change inner ℝ v (K v) = _ at henergy
    rw [hv, inner_smul_right v v (hK.eigenvalues rfl j), hone, mul_one] at henergy
    have hnonneg : 0 ≤ hK.eigenvalues rfl j := by
      rw [henergy]
      exact Finset.sum_nonneg (fun k _ => sq_nonneg _)
    refine ⟨hnonneg, ?_⟩
    obtain ⟨i,hi⟩ := eigenvalue_near_spectrum H K hH ha he v
      ((hK.eigenvectorBasis rfl).norm_eq_one j) hv
    have hs : hH.eigenvalues rfl i = 0 ∨ hH.eigenvalues rfl i = 7 ∨ hH.eigenvalues rfl i = 8 := by
      let u := hH.eigenvectorBasis rfl i
      have hu : V.symm u ≠ 0 := by
        intro hz
        have hu0 : u = 0 := by simpa using congrArg V hz
        exact (hH.eigenvectorBasis rfl).orthonormal.ne_zero i hu0
      have h := hH.apply_eigenvectorBasis rfl i
      change V (ReferenceCommutant.operator (V.symm u)) = hH.eigenvalues rfl i • u at h
      have h' : ReferenceCommutant.operator (V.symm u) = hH.eigenvalues rfl i • V.symm u := by
        simpa using congrArg V.symm h
      exact ReferenceCommutant.operator_eigenvalues hu h'
    change |hH.eigenvalues rfl i-hK.eigenvalues rfl j| ≤ a at hi
    obtain ⟨hl,hu⟩ := abs_le.mp hi
    dsimp only [a] at hl hu
    rcases hs with hz | hz | hz
    · left; rw [hz] at hl hu; linarith
    · right; rw [hz] at hl hu; linarith
    · right; rw [hz] at hl hu; linarith

def identity (B : ℕ) : ReferenceCommutant.Space (Fin B) :=
  ReferenceCommutant.scalarBlocks (fun _ => 1)

/-- The identity is annihilated by the actual measured commutant and is
retained exactly by the measured low cutoff, even before a noise event. -/
theorem identity_fixed {B q : ℕ}
    (M : EuclideanSpace ℝ (Fin q) →L[ℝ] GaussianRange.Space B) :
    gram M (identity B) = 0 ∧ measuredLow M (identity B) = identity B := by
  have hm : ReferenceCommutant.matrix (identity B) = (1 : Matrix (Fin B × Fin 8) (Fin B × Fin 8) ℝ) := by
    ext ⟨b,i⟩ ⟨c,j⟩
    by_cases h : b=c
    · subst c; simp [identity, ReferenceCommutant.matrix, ReferenceCommutant.scalarBlocks, Matrix.one_apply]
    · simp [identity, ReferenceCommutant.matrix, ReferenceCommutant.scalarBlocks, Matrix.one_apply, h]
  have hi : modeMap (identity B) = 1 := by
    change matrixAction (flattenMatrix B (ReferenceCommutant.matrix (identity B))) = 1
    rw [hm, map_one]
    apply ContinuousLinearMap.ext
    intro v
    exact congrArg (fun T => T v) (Matrix.toLpLin_one 2)
  have hg : modeMap (gram M (identity B)) = 0 := by
    rw [gram_action, hi]
    simp [FrameCommutant.commutant, CommutatorBounds.doubleCross]
  have hz : gram M (identity B) = 0 := by
    apply norm_eq_zero.mp
    rw [← mode_frobenius, hg]
    have he : entries (0 : VectorSpace (2*(4*B)) →L[ℝ] VectorSpace (2*(4*B))) = 0 := by ext ij; rfl
    rw [he, norm_zero]
  refine ⟨hz, ?_⟩
  let hK := (gram_properties M).1
  let b := hK.eigenvectorBasis rfl
  apply b.repr.injective
  ext j
  change b.repr (projector b {i | hK.eigenvalues rfl i < (7/2 : ℝ)} (identity B)) j =
    b.repr (identity B) j
  rw [projector_repr]
  simp only [Finset.mem_filter, Finset.mem_univ, true_and]
  split_ifs with h
  · rfl
  · have he := hK.eigenvectorBasis_apply_self_apply rfl (identity B) j
    change b.repr (gram M (identity B)) j = hK.eigenvalues rfl j*b.repr (identity B) j at he
    rw [hz, map_zero, PiLp.zero_apply] at he
    have hn : hK.eigenvalues rfl j ≠ 0 := by intro h0; apply h; rw [h0]; norm_num
    exact ((mul_eq_zero.mp he.symm).resolve_left hn).symm

end QDM.Theorem2.LowSpace


==> anc/lean/QDM/Theorem2/LowSpaceError.lean <==
import QDM.Theorem2.LowSpace

/-! Quantitative recovery of the measured block-scalar space. -/
noncomputable section
set_option maxHeartbeats 800000
namespace QDM.Theorem2.LowSpaceError
open QDM NoiseGeometry FrameError FrameGram GramStability LowSpace SpectralRecovery
open scoped InnerProductSpace

/-- Once two orthogonal projections are less than one apart, leakage from
the exact range controls their full distance, without a factor of two. -/
theorem projection_distance {V : Type*} [NormedAddCommGroup V]
    [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
    (P Q : V →L[ℝ] V) (hP : P.toLinearMap.IsSymmetric)
    (hQ : Q.toLinearMap.IsSymmetric) (hPP : ∀ v, P (P v) = P v)
    (hQQ : ∀ v, Q (Q v) = Q v) (hnear : ‖Q-P‖ < 1)
    {a : ℝ} (ha : 0 ≤ a)
    (hleak : ∀ v, P v = v → ‖Q v-v‖ ≤ a*‖v‖) : ‖Q-P‖ ≤ a := by
  let D := Q-P
  have hD : D.toLinearMap.IsSymmetric := hQ.sub hP
  let b := hD.eigenvectorBasis rfl
  have heig (i) : |hD.eigenvalues rfl i| ≤ a := by
    let v := b i
    let z := hD.eigenvalues rfl i
    change |z| ≤ a
    have hv : D v = z • v := hD.apply_eigenvectorBasis rfl i
    have hvn : ‖v‖ = 1 := b.norm_eq_one i
    have hzn : |z| < 1 := by
      have h := D.le_opNorm v
      rw [hv, norm_smul, Real.norm_eq_abs, hvn, mul_one, mul_one] at h
      exact h.trans_lt hnear
    by_cases hp : P v = 0
    · have hq : Q v = z • v := by simpa only [D, _root_.sub_apply, hp, sub_zero] using hv
      have hh := hQQ v
      rw [hq, map_smul, hq, smul_smul] at hh
      have hi := congrArg (fun u => inner ℝ v u) hh
      rw [inner_smul_right, inner_smul_right, real_inner_self_eq_norm_sq, hvn] at hi
      have hz : z = 0 := by
        have hz1 := (abs_lt.mp hzn).2
        nlinarith
      simpa only [hz, abs_zero] using ha
    · have hc : D (D (P v)) = P (D (D v)) := by
        simp only [D, _root_.sub_apply, map_sub, hPP, hQQ]
        abel
      have he : D (D (P v)) = z^2 • P v := by
        rw [hc, hv, map_smul, hv, smul_smul, map_smul]
        rw [pow_two]
      have hi := hD (P v) (D (P v))
      change inner ℝ (D (P v)) (D (P v)) = inner ℝ (P v) (D (D (P v))) at hi
      rw [he, inner_smul_right, real_inner_self_eq_norm_sq, real_inner_self_eq_norm_sq] at hi
      have hl := hleak (P v) (hPP v)
      have hl' : ‖D (P v)‖ ≤ a*‖P v‖ := by
        simpa only [D, _root_.sub_apply, hPP] using hl
      have hn : 0 < ‖P v‖^2 := sq_pos_of_pos (norm_pos_iff.mpr hp)
      have hh : z^2 ≤ a^2 := by
        have hsq : ‖D (P v)‖^2 ≤ a^2*‖P v‖^2 := by
          nlinarith [norm_nonneg (D (P v)), norm_nonneg (P v)]
        nlinarith
      nlinarith [sq_abs z, abs_nonneg z]
  apply ContinuousLinearMap.opNorm_le_bound _ ha
  intro v
  rw [show D v = diagonalMap b (hD.eigenvalues rfl) v from
    congrArg (fun A : V →ₗ[ℝ] V => A v) (spectral_diagonal D.toLinearMap hD)]
  exact diagonal_norm_upper b _ v ha (fun i _ => heig i)

/-- The measured commutant has a small residual on every exact kernel
vector. The square-root Gram factor retains the constant six. -/
theorem kernel_residual {B q : ℕ} (w : GaussianRange.Witness B)
    (U : EuclideanSpace ℝ (Fin q) →ₗᵢ[ℝ] GaussianRange.Space B)
    (M : EuclideanSpace ℝ (Fin q) →L[ℝ] GaussianRange.Space B)
    (hr : LinearMap.range U.toLinearMap = LinearMap.range (GaussianRange.hiddenProjector w))
    {t : ℝ} (ht : 0 ≤ t) (hsmall : t ≤ 1/40)
    (herr : ∀ v : VectorSpace (2*(4*B)),
      ‖entries ((skewContraction v).comp (M-U.toContinuousLinearMap))‖^2 ≤ t^2*‖v‖^2)
    (v : ReferenceCommutant.Space (Fin B)) (hz : gram U.toContinuousLinearMap v = 0) :
    ‖gram M v‖ ≤ 6*t*‖v‖ := by
  let A := generators U.toContinuousLinearMap
  let D := generators (M-U.toContinuousLinearMap)
  have hA (S) : (∑ k, ‖A k S‖^2) ≤ (Real.sqrt 8)^2*‖S‖^2 := by
    rw [Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 8)]
    exact (hidden_frame_structure w U hr).2.2 S
  have hD (S) : (∑ k, ‖D k S‖^2) ≤ (2*t)^2*‖S‖^2 := by
    have h := generator_error (M-U.toContinuousLinearMap) herr S
    dsimp only [D]
    nlinarith
  have hsum : (∑ k, ‖A k v‖^2) = 0 := by
    have h := (gram_properties U.toContinuousLinearMap).2 v
    rw [hz, inner_zero_right] at h
    exact h.symm
  have hAz (k : Fin q) : A k v = 0 := by
    have hk := Finset.single_le_sum (fun j (_ : j ∈ (Finset.univ : Finset (Fin q))) =>
      sq_nonneg ‖A j v‖) (Finset.mem_univ k)
    rw [hsum] at hk
    exact norm_eq_zero.mp (by nlinarith [norm_nonneg (A k v)])
  have hgen (k) : generators M k = A k+D k := by
    dsimp only [A,D]
    rw [generators_sub]
    abel
  have he : gram M v = CommutatorBounds.cross A D v+CommutatorBounds.cross D D v := by
    simp only [gram, CommutatorBounds.cross, hgen, map_add, _root_.sum_apply,
      _root_.add_apply, ContinuousLinearMap.comp_apply, mul_apply_eq_comp,
      hAz, zero_add, Finset.sum_add_distrib]
  have hAD := (CommutatorBounds.cross_bound A D (Real.sqrt_nonneg 8)
    (by positivity) hA hD).2
  have hDD := (CommutatorBounds.cross_bound D D (by positivity) (by positivity) hD hD).2
  have hs : Real.sqrt 8 ≤ (283/100 : ℝ) := by
    nlinarith [Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 8), Real.sqrt_nonneg 8]
  have hc : Real.sqrt 8*(2*t)+(2*t)*(2*t) ≤ 6*t := by
    nlinarith [mul_nonneg (sub_nonneg.mpr hs) ht]
  rw [he]
  calc
    _ ≤ ‖CommutatorBounds.cross A D v‖+‖CommutatorBounds.cross D D v‖ := norm_add_le _ _
    _ ≤ (Real.sqrt 8*(2*t)+(2*t)*(2*t))*‖v‖ := by
      have h1 := (CommutatorBounds.cross A D).le_opNorm v
      have h2 := (CommutatorBounds.cross D D).le_opNorm v
      have h3 := mul_le_mul_of_nonneg_right hAD (norm_nonneg v)
      have h4 := mul_le_mul_of_nonneg_right hDD (norm_nonneg v)
      nlinarith
    _ ≤ _ := mul_le_mul_of_nonneg_right hc (norm_nonneg v)

def exactLow {B : ℕ} (w : GaussianRange.Witness B) :
    ReferenceCommutant.Space (Fin B) →ₗ[ℝ] ReferenceCommutant.Space (Fin B) :=
  1-spectralCut (ReferenceCommutant.transported (MeasuredCommutant.physicalFrame w)).toLinearMap
    (ReferenceCommutant.transported_symmetric (MeasuredCommutant.physicalFrame w)) 0

/-- The measured cutoff approximates the exact block-scalar projector to
0.9t in Frobenius operator norm. Its rank and gap are derived from the data
error, not provided as additional promises. -/
theorem lowspace_distance {B q : ℕ} (w : GaussianRange.Witness B)
    (U : EuclideanSpace ℝ (Fin q) →ₗᵢ[ℝ] GaussianRange.Space B)
    (M : EuclideanSpace ℝ (Fin q) →L[ℝ] GaussianRange.Space B)
    (hr : LinearMap.range U.toLinearMap = LinearMap.range (GaussianRange.hiddenProjector w))
    {t : ℝ} (ht : 0 ≤ t) (hsmall : t ≤ 1/40)
    (herr : ∀ v : VectorSpace (2*(4*B)),
      ‖entries ((skewContraction v).comp (M-U.toContinuousLinearMap))‖^2 ≤ t^2*‖v‖^2) :
    ‖(measuredLow M-exactLow w).toContinuousLinearMap‖ ≤ (9/10 : ℝ)*t := by
  let V := MeasuredCommutant.physicalFrame w
  let H := ReferenceCommutant.transported V
  let hH := ReferenceCommutant.transported_symmetric V
  let K := gram M
  let hK := (gram_properties M).1
  let b := hK.eigenvectorBasis rfl
  let P := (exactLow w).toContinuousLinearMap
  let Q := (measuredLow M).toContinuousLinearMap
  have he : ‖K-H‖ ≤ (571/50 : ℝ)*t := by
    rw [show H = gram U.toContinuousLinearMap from (hidden_frame_gram w U hr).symm]
    exact gram_stability w U M hr ht hsmall herr
  have hc := (ReferenceCommutant.transported_cutoff V K hK (by positivity)
    (by linarith : (571/50 : ℝ)*t < 1) he).2
  change ‖Q-P‖ ≤ 4*((571/50 : ℝ)*t)/7 at hc
  have hnear : ‖Q-P‖ < 1 := by linarith
  have hP : P.toLinearMap.IsSymmetric :=
    LinearMap.IsSymmetric.id.sub (diagonalMap_symmetric _ _)
  have hQ : Q.toLinearMap.IsSymmetric := diagonalMap_symmetric _ _
  have hPP (v) : P (P v) = P v := by
    change (v-spectralCut H.toLinearMap hH 0 v)-
      spectralCut H.toLinearMap hH 0 (v-spectralCut H.toLinearMap hH 0 v) =
      v-spectralCut H.toLinearMap hH 0 v
    have hh := projector_idempotent (hH.eigenvectorBasis rfl)
      {i | (0 : ℝ) < |hH.eigenvalues rfl i|} v
    change spectralCut H.toLinearMap hH 0 (spectralCut H.toLinearMap hH 0 v) =
      spectralCut H.toLinearMap hH 0 v at hh
    rw [map_sub, hh]
    simp
  have hQQ (v) : Q (Q v) = Q v := projector_idempotent _ _ v
  have qrepr (x : ReferenceCommutant.Space (Fin B)) (i) :
      b.repr (Q x) i = if hK.eigenvalues rfl i < (7/2 : ℝ) then b.repr x i else 0 := by
    change b.repr (projector b {j | hK.eigenvalues rfl j < (7/2 : ℝ)} x) i = _
    rw [projector_repr]
    simp only [Finset.mem_filter, Finset.mem_univ, true_and]
  have krepr (x : ReferenceCommutant.Space (Fin B)) (i) :
      b.repr (K x) i = hK.eigenvalues rfl i*b.repr x i :=
    hK.eigenvectorBasis_apply_self_apply rfl x i
  change ‖Q-P‖ ≤ (9/10 : ℝ)*t
  apply projection_distance P Q hP hQ hPP hQQ hnear (by positivity)
  intro v hv
  have hz : gram U.toContinuousLinearMap v = 0 := by
    rw [hidden_frame_gram w U hr]
    change H v = 0
    rw [← hv]
    change H (v-spectralCut H.toLinearMap hH 0 v) = 0
    have hh := (spectral_support H.toLinearMap hH v).1
    change H (spectralCut H.toLinearMap hH 0 v) = H v at hh
    rw [map_sub, hh, sub_self]
  have hres := kernel_residual w U M hr ht hsmall herr v hz
  have hcluster := (measured_clusters w U M hr ht hsmall herr).2
  have hhigh : (67/10 : ℝ)*‖v-Q v‖ ≤ ‖K (v-Q v)‖ := by
    rw [show K (v-Q v) = diagonalMap b (hK.eigenvalues rfl) (v-Q v) from
      congrArg (fun A : ReferenceCommutant.Space (Fin B) →ₗ[ℝ]
        ReferenceCommutant.Space (Fin B) => A (v-Q v)) (spectral_diagonal K.toLinearMap hK)]
    apply diagonal_norm_lower b _ _ (by norm_num)
    intro i hi
    have hn : ¬hK.eigenvalues rfl i < (7/2 : ℝ) := by
      intro hg
      apply hi
      rw [map_sub, PiLp.sub_apply, qrepr, ite_eq_left hg, sub_self]
    have hs := hcluster i
    change 0 ≤ hK.eigenvalues rfl i ∧
      (hK.eigenvalues rfl i ≤ 29/100 ∨ 67/10 ≤ hK.eigenvalues rfl i) at hs
    rw [abs_of_nonneg hs.1]
    rcases hs.2 with hh | hh
    · exact (hn (by linarith)).elim
    · exact hh
  have hcomm : K (v-Q v) = K v-Q (K v) := by
    apply b.repr.injective
    ext i
    simp only [map_sub, PiLp.sub_apply, krepr, qrepr]
    split_ifs <;> ring
  rw [hcomm] at hhigh
  have hcontract : ‖K v-Q (K v)‖ ≤ ‖K v‖ := (projector_contracts _ _ (K v)).2
  change ‖K v‖ ≤ 6*t*‖v‖ at hres
  rw [norm_sub_rev]
  nlinarith [mul_nonneg ht (norm_nonneg v)]

/-- Success of the actual measured low-space construction. Only measured
tables enter its cutoff; the unknown witness appears only in the guarantee. -/
def lowspaceGood {B : ℕ} (w : GaussianRange.Witness B) (u : ℝ)
    (yA yP : QuarticNorm.Quartet (2*(4*B)) → ℝ) : Prop :=
  let M := (FrameError.measuredRefresh yA yP).toContinuousLinearMap
  Module.finrank ℝ (LinearMap.range (measuredLow M)) = B ∧
  (∀ i, let z := (gram_properties M).1.eigenvalues rfl i
    0 ≤ z ∧ (z ≤ 29/100 ∨ 67/10 ≤ z)) ∧
  ‖(measuredLow M-exactLow w).toContinuousLinearMap‖ ≤ (9/10 : ℝ)*u ∧
  measuredLow M (LowSpace.identity B) = LowSpace.identity B

open QDM.GaussianRange QDM.MeasuredRange QDM.QuarticMeasurement QDM.Measurement QDM.BornMeasurements
  ProjectedConcentration MeasureTheory

/-- Two independent banks of single raw-quartic readouts recover the
block-scalar space with the stated confidence and a counted rounded budget.
No physical hidden frame or target spectral gap is supplied to the learner. -/
theorem raw_lowspace_recovery (B : ℕ) :
    ∃ (b : Fin (coordinateCount B) → OrthonormalBasis (Fin (outcomeCount B)) ℂ
        (QDM.OccupationReadout.FockSpace (4*B)))
      (x : Fin (coordinateCount B) → Fin (outcomeCount B) → ℝ),
      (∀ i, diagonalReadout (b i) (x i) =
        (QDM.JordanWigner.quartic (4*B)
          (observableAxes ((coordinateIndex B).symm i))).toEuclideanLin ∧
        ∀ j, (x i j)^2 = 1) ∧
      ∀ (w : Witness B) (u δ : ℝ),
        0 < u → u ≤ 1/40 → 0 < δ → δ ≤ 1 →
        let K := RangeAcquisition.acquisitionShots B (u/10) (u/10) δ
        let law := copyLaw K (targetState w) b
        (law.prod law).real {z | ¬lowspaceGood w u
          (observedVector x z.1) (observedVector x z.2)} ≤ δ ∧
        (2 : ℝ)*coordinateCount B*K ≤
          2*coordinateCount B*(RangeAcquisition.matrixBudget B (u/10) δ+
            RangeAcquisition.projectedBudget B (u/10) δ+3) := by
  classical
  obtain ⟨b,x,hread,hraw⟩ := StackedFrame.raw_stacked_recovery B
  refine ⟨b,x,hread,?_⟩
  intro w u δ hu husmall hδ hδ1
  obtain ⟨hp,hcount⟩ := hraw w (u/10) (u/10) δ
    (by positivity) (by linarith) (by positivity) hδ hδ1
  refine ⟨?_,hcount⟩
  let K := RangeAcquisition.acquisitionShots B (u/10) (u/10) δ
  let law := copyLaw K (targetState w) b
  let Ω := (Fin (coordinateCount B) × Fin K) → Fin (outcomeCount B)
  let e₂ := 7*((50/43 : ℝ)*(u/10))^4+2*((100/43 : ℝ)*(u/10))^2
  have heu : e₂ ≤ u^2 := by
    have h2 : u^2 ≤ 1 := by nlinarith
    have h4 : u^4 ≤ u^2 := by
      nlinarith [mul_nonneg (sq_nonneg u) (sub_nonneg.mpr h2)]
    dsimp only [e₂]
    nlinarith [sq_nonneg u]
  have hsub : {z : Ω × Ω | ¬lowspaceGood w u (observedVector x z.1) (observedVector x z.2)} ⊆
      {z | ¬StackedFrame.stackedGood w e₂ (observedVector x z.1) (observedVector x z.2)} := by
    intro z hz hgood
    obtain ⟨_,_,U,hr,hU⟩ := hgood
    let M := (FrameError.measuredRefresh (observedVector x z.1) (observedVector x z.2)).toContinuousLinearMap
    have herr (v : VectorSpace (2*(4*B))) :
        ‖entries ((skewContraction v).comp (M-U.toContinuousLinearMap))‖^2 ≤ u^2*‖v‖^2 := by
      have hn : entries ((skewContraction v).comp (M-U.toContinuousLinearMap)) =
          -entries ((skewContraction v).comp (U.toContinuousLinearMap-M)) := by
        ext ij
        change skewContraction v (M ((EuclideanSpace.basisFun (Fin (28*B)) ℝ) ij.2)-
          U ((EuclideanSpace.basisFun (Fin (28*B)) ℝ) ij.2)) ij.1 =
          -(skewContraction v (U ((EuclideanSpace.basisFun (Fin (28*B)) ℝ) ij.2)-
            M ((EuclideanSpace.basisFun (Fin (28*B)) ℝ) ij.2)) ij.1)
        simp only [map_sub, PiLp.sub_apply]
        ring
      rw [hn, norm_neg]
      exact (hU v).trans (mul_le_mul_of_nonneg_right heu (sq_nonneg ‖v‖))
    have hs := measured_clusters w U M hr hu.le husmall herr
    apply hz
    exact ⟨hs.1,hs.2,lowspace_distance w U M hr hu.le husmall herr,(identity_fixed M).2⟩
  exact (measureReal_mono hsub).trans hp

end QDM.Theorem2.LowSpaceError


==> anc/lean/QDM/Theorem2/MatrixConcentration.lean <==
import QDM.Theorem2.ProjectedConcentration

/-! Operator-norm concentration for the actual raw-quartic error matrix.
The dual flattening controls all bilinear tests with squared coefficient
norm at most six. Two quarter-nets therefore give the required O(n²+log(1/δ))
per-quartet budget. No entrywise-independence claim about the flattened matrix
is used: only distinct raw quartets are independent.
-/

noncomputable section
namespace QDM.Theorem2.MatrixConcentration

open NoiseGeometry QDM.QuarticNorm QDM.PairFlattening
open QDM.BornMeasurements QDM.QuarticMeasurement QDM.Measurement MeasureTheory
open scoped InnerProductSpace NNReal

def matrixNoise {m : ℕ} (ξ : QuartetSpace m) : PairSpace m →L[ℝ] PairSpace m :=
  (dataMatrix (fun I => ξ I)).toEuclideanLin.toContinuousLinearMap

def outerTest {m : ℕ} (u v : PairSpace m) : PairMatrixSpace m :=
  WithLp.toLp 2 (fun ij => u ij.1*v ij.2)

/-- Each unit bilinear test of the actual matrix is a quartet functional
with a dimension-independent coefficient bound. -/
theorem matrix_coefficients {m : ℕ} (u v : PairSpace m)
    (hu : ‖u‖ = 1) (hv : ‖v‖ = 1) :
    let a := (flattening m).adjoint (outerTest u v)
    (∀ ξ, inner ℝ a ξ = inner ℝ u (matrixNoise ξ v)) ∧
    (∑ I, (a I)^2) ≤ (6 : ℝ) := by
  have hn : ‖outerTest u v‖^2 = 1 := by
    rw [EuclideanSpace.real_norm_sq_eq]
    change (∑ ij : Pair m × Pair m, (u ij.1*v ij.2)^2) = 1
    simp only [Fintype.sum_prod_type, mul_pow, ← Finset.mul_sum, ← Finset.sum_mul]
    rw [← EuclideanSpace.real_norm_sq_eq, ← EuclideanSpace.real_norm_sq_eq, hu, hv]
    norm_num
  constructor
  · intro ξ
    rw [(flattening m).adjoint_inner_left]
    simp only [PiLp.inner_apply, Real.inner_apply]
    change (∑ ij : Pair m × Pair m, (u ij.1*v ij.2)*dataMatrix (fun I => ξ I) ij.1 ij.2) =
      ∑ i, u i*(∑ j, dataMatrix (fun I => ξ I) i j*v j)
    simp only [Fintype.sum_prod_type, Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro i _
    apply Finset.sum_congr rfl
    intro j _
    ring
  · have hb := (flattening_dual_bound (outerTest u v)).2
    rw [hn, mul_one, EuclideanSpace.real_norm_sq_eq] at hb
    exact hb

/-- The bilinear form has exactly the matrix operator norm; this is not a
Frobenius relaxation with an extra dimension factor. -/
theorem matrix_test_norm {m : ℕ} (ξ : QuartetSpace m) :
    ‖(innerSL ℝ).comp (matrixNoise ξ)‖ = ‖matrixNoise ξ‖ := by
  apply le_antisymm
  · apply ContinuousLinearMap.opNorm_le_bound ((innerSL ℝ).comp (matrixNoise ξ))
      (norm_nonneg (matrixNoise ξ))
    intro v
    change ‖innerSL ℝ (matrixNoise ξ v)‖ ≤ ‖matrixNoise ξ‖*‖v‖
    rw [innerSL_apply_norm]
    exact (matrixNoise ξ).le_opNorm v
  · apply ContinuousLinearMap.opNorm_le_bound (matrixNoise ξ)
      (norm_nonneg ((innerSL ℝ).comp (matrixNoise ξ)))
    intro v
    have h := ((innerSL ℝ).comp (matrixNoise ξ)).le_opNorm v
    simpa only [ContinuousLinearMap.comp_apply, innerSL_apply_norm] using h

/-- Quarter-nets in the pair space control the operator norm, with at most
9^(2 dim(pair space)) tested functionals. -/
theorem matrix_net (m : ℕ) :
    ∃ s : Finset (PairSpace m),
      s.card*s.card ≤ 9^(2*Fintype.card (Pair m)) ∧
      (∀ v ∈ s, ‖v‖ = 1) ∧
      ∀ (ξ : QuartetSpace m) (t : ℝ), 0 ≤ t →
        (∀ u ∈ s, ∀ v ∈ s, |inner ℝ u (matrixNoise ξ v)| ≤ t) →
        ‖matrixNoise ξ‖ ≤ 2*t := by
  obtain ⟨s, hs, hsu, hsn⟩ := FiniteNets.unit_sphere_quarter_net (E := PairSpace m)
  refine ⟨s, ?_, hsu, ?_⟩
  · have hc := Nat.mul_le_mul hs hs
    simpa only [finrank_euclideanSpace, ← pow_add, ← two_mul] using hc
  · intro ξ t ht htests
    rw [← matrix_test_norm]
    apply FiniteNets.bilinear_from_nets s s hsn hsn _ ht
    intro v hv u hu
    change |inner ℝ (matrixNoise ξ v) u| ≤ t
    rw [real_inner_comm]
    exact htests u hu v hv

open ProjectedConcentration

/-- The small matrix-noise event under the independent Born-copy law.
This counts one measured raw quartet on each copy, including repeated signs. -/
theorem born_matrix_tail {H : Type*} [NormedAddCommGroup H]
    [InnerProductSpace ℂ H] [FiniteDimensional ℂ H] {m r d K : ℕ}
    (hK : 0 < K) (e : Fin r ≃ Quartet m)
    (ρ : DensityState H) (b : Fin r → OrthonormalBasis (Fin d) ℂ H)
    (x : Fin r → Fin d → ℝ) (hx : ∀ i j, x i j ∈ Set.Icc (-1 : ℝ) 1)
    {t : ℝ} (ht : 0 ≤ t) :
    let μ := fun i => ∑ j, bornWeight ρ (b i) j*x i j
    (copyLaw K ρ b).real {ω | 2*t < ‖matrixNoise (errors e x μ ω)‖} ≤
      2*(9 : ℝ)^(2*Fintype.card (Pair m))*Real.exp (-(K : ℝ)*t^2/12) := by
  classical
  let μ := fun i => ∑ j, bornWeight ρ (b i) j*x i j
  obtain ⟨s, hcount, hs, hnet⟩ := matrix_net m
  let J := {u // u ∈ s} × {v // v ∈ s}
  let coeff : J → Fin r → ℝ := fun j i =>
    ((flattening m).adjoint (outerTest j.1.val j.2.val)) (e i)
  have hcap (j : J) : (∑ i, (coeff j i)^2) ≤ (6 : ℝ) := by
    dsimp only [coeff]
    rw [e.sum_comp (fun I =>
      (((flattening m).adjoint (outerTest j.1.val j.2.val)) I)^2)]
    exact (matrix_coefficients j.1.val j.2.val (hs _ j.1.property) (hs _ j.2.property)).2
  have hlin (j : J) (ω : (Fin r × Fin K) → Fin d) :
      LinearNoise.linearError (readoutSamples x) μ (coeff j) ω =
        inner ℝ j.1.val (matrixNoise (errors e x μ ω) j.2.val) := by
    rw [← tested_error e x μ]
    exact (matrix_coefficients j.1.val j.2.val
      (hs _ j.1.property) (hs _ j.2.property)).1 _
  have hsub : {ω : (Fin r × Fin K) → Fin d |
      2*t < ‖matrixNoise (errors e x μ ω)‖} ⊆
      ⋃ j : J, {ω | t ≤ |LinearNoise.linearError (readoutSamples x) μ (coeff j) ω|} := by
    intro ω hω
    by_contra hnot
    simp only [Set.mem_iUnion, Set.mem_ofPred_eq] at hnot
    push Not at hnot
    have hsmall : ∀ u ∈ s, ∀ v ∈ s,
        |inner ℝ u (matrixNoise (errors e x μ ω) v)| ≤ t := by
      intro u hu v hv
      have h := hnot (⟨⟨u,hu⟩,⟨v,hv⟩⟩ : J)
      rw [hlin] at h
      exact h.le
    exact (not_lt_of_ge (hnet _ t ht hsmall)) hω
  have hcard : (Fintype.card J : ℝ) ≤ (9 : ℝ)^(2*Fintype.card (Pair m)) := by
    have hj : Fintype.card J = s.card*s.card := by simp [J]
    rw [hj]
    exact_mod_cast hcount
  change (copyLaw K ρ b).real _ ≤ _
  calc
    _ ≤ (copyLaw K ρ b).real (⋃ j : J,
        {ω | t ≤ |LinearNoise.linearError (readoutSamples x) μ (coeff j) ω|}) :=
      measureReal_mono hsub
    _ ≤ ∑ j : J, (copyLaw K ρ b).real
        {ω | t ≤ |LinearNoise.linearError (readoutSamples x) μ (coeff j) ω|} :=
      measureReal_iUnion_fintype_le _
    _ ≤ ∑ _j : J, 2*Real.exp (-(K : ℝ)*t^2/12) := by
      apply Finset.sum_le_sum
      intro j _
      have h := LinearNoise.born_linear_error_tail hK ρ b x hx
        (coeff j) (6 : ℝ≥0) (hcap j) ht
      simpa only [NNReal.coe_ofNat, show (2 : ℝ)*6 = 12 by norm_num] using h
    _ = 2*(Fintype.card J : ℝ)*Real.exp (-(K : ℝ)*t^2/12) := by
      simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
      ring
    _ ≤ _ := by gcongr

open QDM.JordanWigner QDM.OccupationReadout

/-- The fixed sorted-quartet measurements realize matrix confidence at every
positive failure probability, with no additional logarithmic gap. -/
theorem raw_matrix_concentration {n r : ℕ} (e : Fin r ≃ Quartet (2*n)) :
    let d := Module.finrank ℂ (FockSpace n)
    let M := Fintype.card (Pair (2*n))
    let quartet := fun i j => QDM.QuarticCovariance.axis ((e i).1.orderEmbOfFin (e i).2 j)
    ∃ (b : Fin r → OrthonormalBasis (Fin d) ℂ (FockSpace n))
      (x : Fin r → Fin d → ℝ),
      (∀ i, diagonalReadout (b i) (x i) =
        (QDM.JordanWigner.quartic n (quartet i)).toEuclideanLin ∧
        ∀ j, (x i j)^2 = 1) ∧
      ∀ (ρ : DensityState (FockSpace n)) (K : ℕ) (t δ : ℝ),
        0 < K → 0 < t → 0 < δ →
        (12/t^2)*Real.log (2*(9 : ℝ)^(2*M)/δ) ≤ K →
        (copyLaw K ρ b).real {ω |
          2*t < ‖matrixNoise
            (errors e x (fun i => ∑ j, bornWeight ρ (b i) j*x i j) ω)‖} ≤ δ := by
  classical
  dsimp only
  let quartet := fun (i : Fin r) (j : Fin 4) =>
    QDM.QuarticCovariance.axis ((e i).1.orderEmbOfFin (e i).2 j)
  have hi (i : Fin r) : Function.Injective (quartet i) :=
    QDM.QuarticCovariance.axis_injective.comp ((e i).1.orderEmbOfFin (e i).2).injective
  choose b x hdiag hsigned _hprob using
    fun i => raw_quartic_sign_law n (quartet i) (hi i)
  refine ⟨b, x, (fun i => ⟨hdiag i, hsigned i⟩), ?_⟩
  intro ρ K t δ hK ht hδ hbudget
  have hx (i j) : x i j ∈ Set.Icc (-1 : ℝ) 1 := by
    have h := hsigned i j
    constructor <;> nlinarith
  apply (born_matrix_tail hK e ρ b x hx ht.le).trans
  have hJ : 0 < 9^(2*Fintype.card (Pair (2*n))) := pow_pos (by norm_num) _
  have hb := LinearNoise.query_tail_budget hJ (v := 6) (by norm_num) ht hδ
    (by simpa only [Nat.cast_pow, Nat.cast_ofNat,
      show (2 : ℝ)*6 = 12 by norm_num] using hbudget)
  simpa only [Nat.cast_pow, Nat.cast_ofNat, show (2 : ℝ)*6 = 12 by norm_num] using hb

end QDM.Theorem2.MatrixConcentration


==> anc/lean/QDM/Theorem2/MeasuredContour.lean <==
import QDM.Theorem2.SymmetricSpectrum

/-! Identification of the contour projector with the decoder's actual
real spectral cutoff under the already proved measured spectral split. -/
noncomputable section
set_option maxHeartbeats 1600000
set_option synthInstance.maxHeartbeats 120000
namespace QDM.Theorem2.MeasuredContour
open QDM ComplexModes ComplexSymmetric SymmetricCoordinates SymmetricBasis
open FrameRepresentation FrameGram LowSpace SpectralRecovery
local instance {m : ℕ} : NormedAddCommGroup (Space (Fin m)) := inferInstance
local instance {m : ℕ} : NormedSpace ℂ (Space (Fin m)) := inferInstance
local instance {m : ℕ} : IsTopologicalAddGroup (Space (Fin m)) := inferInstance

/-- The actual measured complex contour agrees with the actual real
cutoff at 7/2. The 0.29/6.7 separation is derived from the same frame event. -/
theorem measured_cutoff {B q : ℕ} (w : GaussianRange.Witness B)
    (U : NoiseGeometry.E (Fin q) →ₗᵢ[ℝ] GaussianRange.Space B)
    (M : NoiseGeometry.E (Fin q) →L[ℝ] GaussianRange.Space B)
    (hr : LinearMap.range U.toLinearMap=LinearMap.range (GaussianRange.hiddenProjector w))
    {t : ℝ} (ht : 0 ≤ t) (hs : t ≤ 1/40)
    (herr : ∀ v : NoiseGeometry.VectorSpace (2*(4*B)),
      ‖FrameError.entries ((NoiseGeometry.skewContraction v).comp (M-U.toContinuousLinearMap))‖^2 ≤ t^2*‖v‖^2)
    (S : RealSpace (Fin B)) :
    SpectralContour.projection (measured M) (embedding (axes B) S)=
      embedding (axes B) (measuredLow M S) := by
  classical
  let hK := (gram_properties M).1
  let b := hK.eigenvectorBasis rfl
  let d := hK.eigenvalues rfl
  let e := axes B
  have hcluster := (measured_clusters w U M hr ht hs herr).2
  have hn (i) : ‖(d i : ℂ)‖=d i := by
    rw [Complex.norm_real,Real.norm_eq_abs,abs_of_nonneg (hcluster i).1]
  have hA (i) : measured M (embedding e (b i))=(d i : ℂ) • embedding e (b i) := by
    rw [measured_real]
    have he := hK.apply_eigenvectorBasis rfl i
    change gram M (b i)=d i • b i at he
    rw [he,map_smul]
    exact (Complex.coe_smul (d i) (embedding e (b i))).symm
  have hd (i) : ‖(d i : ℂ)‖ ≠ 3 := by
    rw [hn]
    rcases (hcluster i).2 with hl | hh <;> dsimp only [d,hK] <;> linarith
  have hc := SymmetricSpectrum.contour_resolution e b (measured M) (fun i => (d i : ℂ)) hA hd
  have hcut (i) : (‖(d i : ℂ)‖ < 3) ↔ d i < 7/2 := by
    rw [hn]
    rcases (hcluster i).2 with hl | hh <;> dsimp only [d,hK] <;> constructor <;> intro _ <;> linarith
  have hb (i) : SpectralContour.projection (measured M) (embedding e (b i))=
      embedding e (measuredLow M (b i)) := by
    rw [hc]
    change (∑ j, if ‖(d j : ℂ)‖ < 3 then SymmetricBasis.projection e b j else 0)
        (embedding e (b i))=embedding e (projector b {j | d j < 7/2} (b i))
    rw [projector_basis]
    have hi (j) : (if ‖(d j : ℂ)‖ < 3 then SymmetricBasis.projection e b j else 0) (embedding e (b i))=
        if ‖(d j : ℂ)‖ < 3 then coefficient e b j (embedding e (b i)) • embedding e (b j) else 0 := by
      split_ifs <;> rfl
    simp only [_root_.sum_apply,hi]
    change (∑ j, if ‖(d j : ℂ)‖ < 3 then
      coefficient e b j (embedding e (b i)) • embedding e (b j) else 0)=_
    simp only [(basis_resolution e b).1]
    simp only [ite_smul,one_smul,zero_smul,hcut]
    rw [Finset.sum_eq_single i]
    · simp only [Finset.mem_filter,Finset.mem_univ,true_and]
      split_ifs <;> simp
    · intro j _ hji
      simp [hji]
    · simp
  calc
    _ = SpectralContour.projection (measured M)
        (embedding e (∑ i, b.repr S i • b i)) := by rw [b.sum_repr]
    _ = ∑ i, b.repr S i • SpectralContour.projection (measured M) (embedding e (b i)) := by
      simp only [map_sum,map_smul]
      apply Finset.sum_congr rfl; intro i _
      exact (SpectralContour.projection (measured M)).map_smul_of_tower (b.repr S i) _
    _ = ∑ i, b.repr S i • embedding e (measuredLow M (b i)) := by
      apply Finset.sum_congr rfl; intro i _; rw [hb]
    _ = embedding e (measuredLow M (∑ i, b.repr S i • b i)) := by
      simp only [map_sum,map_smul]
    _ = _ := by rw [b.sum_repr]

end QDM.Theorem2.MeasuredContour


==> anc/lean/QDM/Theorem2/MeasuredProbeCoverage.lean <==
import QDM.Theorem2.NoisyCoefficientCoverage
import QDM.Theorem2.RepeatedProbeCoverage

/-! The actual measured pencils cover all physical blocks after the prescribed
number of classical draws.  The two measurement banks are fixed throughout. -/

noncomputable section
namespace QDM.Theorem2.MeasuredProbeCoverage
open MeasureTheory ProbabilityTheory QDM GaussianCoverage RepeatedProbeCoverage

/-- Conditional on the proved two-bank event, the actual Gaussian product
experiment isolates every block with failure at most `δ/32`. The coefficient
map is continuous linear, constructed from these same measured pencils. -/
theorem measured_coverage {B : ℕ} (hB : 2 ≤ B) (w : GaussianRange.Witness B)
    (yA yP : QuarticNorm.Quartet (2*(4*B)) → ℝ) {u δ : ℝ}
    (hu : 0 ≤ u) (husmall : u ≤ 1/40) (hδ : 0 < δ)
    (hgood : CommutantRecovery.good w u yA yP) :
    let Q := (LowSpace.measuredLow
      (FrameError.measuredRefresh yA yP).toContinuousLinearMap).toContinuousLinearMap
    let T := Q.comp (BlockCoordinates.physicalCoordinates w).toContinuousLinearMap
    ∃ mu : ReferenceCommutant.Space (Fin B) →L[ℝ] EuclideanSpace ℝ (Fin B),
      (∀ g, Q g = T (mu g)) ∧
      (Measure.pi (fun _ : Fin (probeCount B (coverageFloor B) δ) =>
        stdGaussian (ReferenceCommutant.Space (Fin B)))).real
        {x | ∃ b : Fin B, ∀ i : Fin (probeCount B (coverageFloor B) δ),
          ¬ (∀ c : Fin B, c ≠ b →
            (7/32 : ℝ)*height B ≤ mu (x i) b - mu (x i) c ∧
              mu (x i) b - mu (x i) c ≤ 5*height B)} ≤ δ/32 := by
  dsimp only
  obtain ⟨mu, hp, hc⟩ :=
    NoisyCoefficientCoverage.measured_coefficients hB w yA yP hu husmall hgood
  refine ⟨mu, hp, ?_⟩
  have hBn : 0 < B := by omega
  have hBR : (0 : ℝ) < B := by exact_mod_cast hBn
  have hq : 0 < coverageFloor B := by
    dsimp [coverageFloor]
    positivity
  have hq1 : coverageFloor B ≤ 1 :=
    (GaussianCoordinateCoverage.standard_event B hB ⟨0, hBn⟩).trans measureReal_le_one
  let A (b : Fin B) : Set (ReferenceCommutant.Space (Fin B)) :=
    {g | ∀ c : Fin B, c ≠ b →
      (7/32 : ℝ)*height B ≤ mu g b - mu g c ∧
        mu g b - mu g c ≤ 5*height B}
  have hA (b : Fin B) : MeasurableSet (A b) := by
    dsimp [A]
    measurability
  exact prescribed_coverage (stdGaussian (ReferenceCommutant.Space (Fin B)))
    B hBn A hA hq hq1 hδ hc

end QDM.Theorem2.MeasuredProbeCoverage


==> anc/lean/QDM/Theorem2/ModeOperatorTransport.lean <==
import QDM.Theorem2.FrameRepresentation
import QDM.AppendixC.PhysicalDraw

/-! The two physical mode-index conventions have identical spectral norms.
The change of indices is an isometry, so it incurs no dimension factor. -/

noncomputable section

namespace QDM.Theorem2.ModeOperatorTransport
open QDM FrameRepresentation

/-- The flattened Majorana operator and the block-indexed mode operator
are the same real operator after an isometric permutation of coordinates. -/
theorem spectral_norm {B : ℕ} (S : ReferenceCommutant.Space (Fin B)) :
    ‖FrameRepresentation.modeMap S‖=‖PhysicalDraw.modeOperator S‖ := by
  let F : EuclideanSpace ℝ (Fin B × Fin 8) ≃ₗᵢ[ℝ]
      EuclideanSpace ℝ (Fin (2*(4*B))) :=
    LinearIsometryEquiv.piLpCongrLeft 2 ℝ ℝ (axes B).symm
  have he : F.conjStarAlgEquiv (PhysicalDraw.modeOperator S)=modeMap S := by
    apply ContinuousLinearMap.ext
    intro v
    rw [LinearIsometryEquiv.conjStarAlgEquiv_apply_apply]
    simp only [F,LinearIsometryEquiv.piLpCongrLeft_symm,Equiv.symm_symm]
    ext i
    change (∑ j : Fin B × Fin 8,
      ReferenceCommutant.matrix S (axes B i) j*v ((axes B).symm j))=
        ∑ j : Fin (2*(4*B)),
          ReferenceCommutant.matrix S (axes B i) (axes B j)*v j
    have h := (axes B).sum_comp (fun j : Fin B × Fin 8 =>
      ReferenceCommutant.matrix S (axes B i) j*v ((axes B).symm j))
    simpa only [Equiv.symm_apply_apply] using h.symm
  rw [← he]
  change ‖(F : EuclideanSpace ℝ (Fin B × Fin 8) →L[ℝ]
      EuclideanSpace ℝ (Fin (2*(4*B)))).comp
    ((PhysicalDraw.modeOperator S).comp
      (F.symm : EuclideanSpace ℝ (Fin (2*(4*B))) →L[ℝ]
        EuclideanSpace ℝ (Fin B × Fin 8)))‖=‖PhysicalDraw.modeOperator S‖
  rw [ContinuousLinearMap.opNorm_linearIsometryEquiv_comp,
    ContinuousLinearMap.opNorm_comp_linearIsometryEquiv]

end QDM.Theorem2.ModeOperatorTransport


==> anc/lean/QDM/Theorem2/ModeTransport.lean <==
import QDM.Theorem2.ComplexModes
import QDM.Theorem2.SymmetricCoordinates
import Mathlib.Analysis.Normed.Operator.NormedSpace

/-! Complex mode transport induced by the real orthogonal Gaussian frame.
Conjugation preserves the spectral matrix norm, not merely Frobenius norm. -/
noncomputable section
set_option maxHeartbeats 1200000
set_option synthInstance.maxHeartbeats 120000
namespace QDM.Theorem2.ModeTransport
open QDM ComplexModes ComplexSymmetric FrameRepresentation
variable {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]

def complexEquiv (F : RealModes ι ≃ₗᵢ[ℝ] RealModes ι) : Modes ι ≃ₗ[ℂ] Modes ι :=
  LinearEquiv.ofLinearMap (lift F.toContinuousLinearMap).toLinearMap
    (lift F.symm.toContinuousLinearMap).toLinearMap
    (by
      have h : F.toContinuousLinearMap*F.symm.toContinuousLinearMap=1 := by
        apply ContinuousLinearMap.ext; intro v; exact F.apply_symm_apply v
      have hl := congrArg (lift (ι := ι)) h
      rw [lift_algebra.2.2.2.1,lift_algebra.2.2.2.2.1] at hl
      exact congrArg ContinuousLinearMap.toLinearMap hl)
    (by
      have h : F.symm.toContinuousLinearMap*F.toContinuousLinearMap=1 := by
        apply ContinuousLinearMap.ext; intro v; exact F.symm_apply_apply v
      have hl := congrArg (lift (ι := ι)) h
      rw [lift_algebra.2.2.2.1,lift_algebra.2.2.2.2.1] at hl
      exact congrArg ContinuousLinearMap.toLinearMap hl)

def complexIsometry (F : RealModes ι ≃ₗᵢ[ℝ] RealModes ι) : Modes ι ≃ₗᵢ[ℂ] Modes ι where
  toLinearEquiv := complexEquiv F
  norm_map' v := by
    have h := (vector_parts (lift F.toContinuousLinearMap v) 0).1
    rw [(lift_parts F.toContinuousLinearMap v 0).1,
      (lift_parts F.toContinuousLinearMap v 0).2.1] at h
    change ‖lift F.toContinuousLinearMap v‖^2=‖F (realPart v)‖^2+‖F (imagPart v)‖^2 at h
    rw [F.norm_map,F.norm_map,← (vector_parts v 0).1] at h
    change ‖lift F.toContinuousLinearMap v‖=‖v‖
    nlinarith [norm_nonneg (lift F.toContinuousLinearMap v),norm_nonneg v]

/-- The complex conjugation is the lift of the original real conjugation.
This ties the norm-preserving map to the physical orthogonal rotation. -/
theorem conjugation_real (F : RealModes ι ≃ₗᵢ[ℝ] RealModes ι) (A : RealOp ι) :
    (complexIsometry F).conjStarAlgEquiv (lift A)=lift (F.conjStarAlgEquiv A) := by
  change lift F.toContinuousLinearMap*lift A*lift F.symm.toContinuousLinearMap=
    lift (F.toContinuousLinearMap*A*F.symm.toContinuousLinearMap)
  rw [lift_algebra.2.2.2.1,lift_algebra.2.2.2.1]

def reindex (e : κ ≃ ι) : Modes ι ≃ₗᵢ[ℂ] Modes κ :=
  LinearIsometryEquiv.piLpCongrLeft 2 ℂ ℂ e.symm

private theorem matrix_coefficients {τ : Type*} [Fintype τ] [DecidableEq τ] (T : Matrix τ τ ℝ) :
      coefficients (matrixAction T)=T := by
    ext i j
    change (∑ k, T i k*((EuclideanSpace.basisFun τ ℝ) j) k)=_
    simp [EuclideanSpace.basisFun_apply,PiLp.single_apply]

/-- Permuting mode coordinates conjugates the operator by exactly the
same matrix reindexing used by the physical real-frame representation. -/
theorem reindex_real (e : κ ≃ ι) (A : Matrix ι ι ℝ) :
    (reindex e).conjStarAlgEquiv (lift (matrixAction A))=
      lift (matrixAction (A.submatrix e e)) := by
  apply ContinuousLinearMap.ext
  intro v
  rw [LinearIsometryEquiv.conjStarAlgEquiv_apply_apply]
  simp only [reindex, LinearIsometryEquiv.piLpCongrLeft_symm, Equiv.symm_symm]
  ext i
  change (∑ j : ι, ((coefficients (matrixAction A) (e i) j : ℝ) : ℂ)*v (e.symm j))=
    ∑ j : κ, ((coefficients (matrixAction (A.submatrix e e)) i j : ℝ) : ℂ)*v j
  rw [matrix_coefficients,matrix_coefficients]
  have h := e.sum_comp (fun j : ι => (A (e i) j : ℂ)*v (e.symm j))
  simpa only [Equiv.symm_apply_apply,Matrix.submatrix_apply] using h.symm

omit [DecidableEq ι] [DecidableEq κ] in
/-- Conjugation by a mode isometry preserves the spectral operator norm,
also between differently indexed mode spaces. -/
theorem conjugation_norm (F : Modes ι ≃ₗᵢ[ℂ] Modes κ) (A : Op ι) :
    ‖F.conjStarAlgEquiv A‖=‖A‖ := by
  change ‖(F : Modes ι →L[ℂ] Modes κ).comp
    (A.comp (F.symm : Modes κ →L[ℂ] Modes ι))‖=‖A‖
  rw [ContinuousLinearMap.opNorm_linearIsometryEquiv_comp,
    ContinuousLinearMap.opNorm_comp_linearIsometryEquiv]

end QDM.Theorem2.ModeTransport


==> anc/lean/QDM/Theorem2/NoiseGeometry.lean <==
import QDM.AppendixA.QuarticNorm
import QDM.AppendixC.GaussianRange
import Mathlib.Analysis.InnerProductSpace.Adjoint
import Mathlib.Analysis.InnerProductSpace.PiL2

/-! The actual quartet-to-pair flattening and the normalized skew contraction.
Their dimension-independent coefficient bounds supply the variance caps in
the current range-refresh proof. All norms here are Euclidean/Frobenius. -/

noncomputable section
namespace QDM.Theorem2.NoiseGeometry

open QDM.QuarticNorm QDM.PairFlattening
open scoped InnerProductSpace

abbrev QuartetSpace (m : ℕ) := EuclideanSpace ℝ (Quartet m)
abbrev PairSpace (m : ℕ) := EuclideanSpace ℝ (Pair m)
abbrev PairMatrixSpace (m : ℕ) := EuclideanSpace ℝ (Pair m × Pair m)

def flattenLinear (m : ℕ) : QuartetSpace m →ₗ[ℝ] PairMatrixSpace m where
  toFun x := WithLp.toLp 2 (fun pq => dataMatrix x pq.1 pq.2)
  map_add' x y := by
    ext pq
    change dataMatrix (x+y) pq.1 pq.2 = dataMatrix x pq.1 pq.2+dataMatrix y pq.1 pq.2
    simp only [dataMatrix, PiLp.add_apply]
    split_ifs <;> ring
  map_smul' a x := by
    ext pq
    change dataMatrix (a • x) pq.1 pq.2 = a * dataMatrix x pq.1 pq.2
    simp only [dataMatrix, PiLp.smul_apply, smul_eq_mul]
    split_ifs <;> ring

def flattening (m : ℕ) : QuartetSpace m →L[ℝ] PairMatrixSpace m :=
  (flattenLinear m).toContinuousLinearMap

/-- Every increasing quartet appears in exactly six signed matrix entries. -/
theorem flattening_norm_sq {m : ℕ} (x : QuartetSpace m) :
    ‖flattening m x‖^2 = 6*‖x‖^2 := by
  rw [EuclideanSpace.real_norm_sq_eq, EuclideanSpace.real_norm_sq_eq]
  change (∑ pq : Pair m × Pair m, (dataMatrix x pq.1 pq.2)^2) = 6*∑ I, (x I)^2
  simpa only [frobSq, Fintype.sum_prod_type] using data_frobSq (fun I => x I)

/-- A tested matrix functional is the raw-coordinate dot product with the
adjoint flattening. Its squared coefficient norm is at most six times the
test's Frobenius norm squared. -/
theorem flattening_dual_bound {m : ℕ} (Z : PairMatrixSpace m) :
    (∀ x, inner ℝ ((flattening m).adjoint Z) x = inner ℝ Z (flattening m x)) ∧
    ‖(flattening m).adjoint Z‖^2 ≤ 6*‖Z‖^2 := by
  have hOp : ‖flattening m‖ ≤ Real.sqrt 6 := by
    apply ContinuousLinearMap.opNorm_le_bound _ (Real.sqrt_nonneg _)
    intro x
    have he := flattening_norm_sq x
    have hs : (Real.sqrt 6)^2 = (6 : ℝ) := Real.sq_sqrt (by norm_num)
    nlinarith [norm_nonneg (flattening m x), norm_nonneg x,
      mul_nonneg (Real.sqrt_nonneg (6 : ℝ)) (norm_nonneg x)]
  refine ⟨fun x => (flattening m).adjoint_inner_left x Z, ?_⟩
  have hb : ‖(flattening m).adjoint Z‖ ≤ Real.sqrt 6*‖Z‖ := by
    calc
      _ ≤ ‖(flattening m).adjoint‖*‖Z‖ := ((flattening m).adjoint).le_opNorm Z
      _ = ‖flattening m‖*‖Z‖ := by rw [ContinuousLinearMap.adjoint.norm_map]
      _ ≤ _ := mul_le_mul_of_nonneg_right hOp (norm_nonneg Z)
  have hs : (Real.sqrt 6)^2 = (6 : ℝ) := Real.sq_sqrt (by norm_num)
  nlinarith [norm_nonneg ((flattening m).adjoint Z), norm_nonneg Z]

abbrev VectorSpace (m : ℕ) := EuclideanSpace ℝ (Fin m)

def wedgeLinear {m : ℕ} (v : VectorSpace m) : VectorSpace m →ₗ[ℝ] PairSpace m where
  toFun w := WithLp.toLp 2 (fun p => (w p.1.1*v p.1.2-w p.1.2*v p.1.1)/Real.sqrt 2)
  map_add' w z := by
    ext p
    change ((w p.1.1+z p.1.1)*v p.1.2-(w p.1.2+z p.1.2)*v p.1.1)/Real.sqrt 2 =
      (w p.1.1*v p.1.2-w p.1.2*v p.1.1)/Real.sqrt 2 +
      (z p.1.1*v p.1.2-z p.1.2*v p.1.1)/Real.sqrt 2
    ring
  map_smul' a w := by
    ext p
    change (a*w p.1.1*v p.1.2-a*w p.1.2*v p.1.1)/Real.sqrt 2 =
      a*((w p.1.1*v p.1.2-w p.1.2*v p.1.1)/Real.sqrt 2)
    ring

/-- The pair-space convention is normalized by sqrt(2), as in the appendix. -/
theorem wedge_norm_sq {m : ℕ} (v w : VectorSpace m) :
    ‖wedgeLinear v w‖^2 = (‖w‖^2*‖v‖^2-(inner ℝ w v)^2)/2 := by
  let f := fun i j : Fin m => (w i*v j-w j*v i)^2
  have hswap (i j : Fin m) : f j i = f i j := by dsimp [f]; ring
  have hdiag (i : Fin m) : f i i = 0 := by simp [f]
  have hp := pair_sum f
  simp only [hswap, hdiag, Finset.sum_const_zero, add_zero,
    ← two_mul, ← Finset.mul_sum] at hp
  have he (i j : Fin m) : f i j =
      (w i)^2*(v j)^2+(v i)^2*(w j)^2-2*(w i*v i)*(w j*v j) := by
    dsimp [f]
    ring
  have hf : (∑ i, ∑ j, f i j) =
      2*((∑ i, (w i)^2)*(∑ i, (v i)^2)-(∑ i, w i*v i)^2) := by
    simp_rw [he, Finset.sum_sub_distrib, Finset.sum_add_distrib,
      mul_assoc, ← Finset.mul_sum, ← Finset.sum_mul]
    ring_nf
    rw [← Finset.sum_mul]
    ring
  have hwedge : ‖wedgeLinear v w‖^2 = (∑ p : Pair m, f p.1.1 p.1.2)/2 := by
    rw [EuclideanSpace.real_norm_sq_eq]
    change (∑ p : Pair m, ((w p.1.1*v p.1.2-w p.1.2*v p.1.1)/Real.sqrt 2)^2) = _
    simp only [div_pow, Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2), ← Finset.sum_div, f]
  rw [hwedge, EuclideanSpace.real_norm_sq_eq, EuclideanSpace.real_norm_sq_eq,
    PiLp.inner_apply]
  simp only [Real.inner_apply]
  linarith [hp, hf]

def skewContraction {m : ℕ} (v : VectorSpace m) : PairSpace m →L[ℝ] VectorSpace m :=
  (wedgeLinear v).toContinuousLinearMap.adjoint

def skewFamilyLinear (m : ℕ) : VectorSpace m →ₗ[ℝ]
    (PairSpace m →L[ℝ] VectorSpace m) where
  toFun := skewContraction
  map_add' v w := by
    have h : (wedgeLinear (v+w)).toContinuousLinearMap =
        (wedgeLinear v).toContinuousLinearMap+(wedgeLinear w).toContinuousLinearMap := by
      ext z p
      change (z p.1.1*(v p.1.2+w p.1.2)-z p.1.2*(v p.1.1+w p.1.1))/Real.sqrt 2 =
        (z p.1.1*v p.1.2-z p.1.2*v p.1.1)/Real.sqrt 2+
        (z p.1.1*w p.1.2-z p.1.2*w p.1.1)/Real.sqrt 2
      ring
    simp only [skewContraction, h, map_add]
  map_smul' a v := by
    have h : (wedgeLinear (a • v)).toContinuousLinearMap =
        a • (wedgeLinear v).toContinuousLinearMap := by
      ext z p
      change (z p.1.1*(a*v p.1.2)-z p.1.2*(a*v p.1.1))/Real.sqrt 2 =
        a*((z p.1.1*v p.1.2-z p.1.2*v p.1.1)/Real.sqrt 2)
      ring
    simp only [skewContraction, h, map_smul, RingHom.id_apply]

/-- The contraction has norm at most 1/sqrt(2) for a unit physical vector. -/
theorem skew_contraction_norm {m : ℕ} (v : VectorSpace m) (hv : ‖v‖ = 1) :
    ‖skewContraction v‖ ≤ 1/Real.sqrt 2 := by
  rw [skewContraction, ContinuousLinearMap.adjoint.norm_map]
  apply ContinuousLinearMap.opNorm_le_bound _ (by positivity)
  intro w
  have he := wedge_norm_sq v w
  rw [hv, one_pow, mul_one] at he
  change ‖wedgeLinear v w‖ ≤ 1/Real.sqrt 2*‖w‖
  have hs : (Real.sqrt 2)^2 = (2 : ℝ) := Real.sq_sqrt (by norm_num)
  have hpos : (0 : ℝ) < Real.sqrt 2 := by positivity
  rw [one_div, mul_comm, ← div_eq_mul_inv]
  apply (le_div_iff₀ hpos).mpr
  nlinarith [sq_nonneg (inner ℝ w v), norm_nonneg (wedgeLinear v w), norm_nonneg w]

abbrev E (ι : Type*) := EuclideanSpace ℝ ι

section Rectangular
variable {ι κ τ : Type*} [Fintype ι] [Fintype κ] [Fintype τ]

def column (Z : E (ι × τ)) (j : τ) : E ι := WithLp.toLp 2 (fun i => Z (i,j))
def row (Z : E (ι × τ)) (i : ι) : E τ := WithLp.toLp 2 (fun j => Z (i,j))

def columnLinear (A : E ι →L[ℝ] E κ) : E (ι × τ) →ₗ[ℝ] E (κ × τ) where
  toFun Z := WithLp.toLp 2 (fun ij => A (column Z ij.2) ij.1)
  map_add' Z W := by
    have h j : column (Z+W) j = column Z j+column W j := by ext i; rfl
    ext ij
    simp only [h, map_add]
    rfl
  map_smul' a Z := by
    have h j : column (a • Z) j = a • column Z j := by ext i; rfl
    ext ij
    simp only [h, map_smul]
    rfl

def rowLinear (A : E ι →L[ℝ] E κ) : E (τ × ι) →ₗ[ℝ] E (τ × κ) where
  toFun Z := WithLp.toLp 2 (fun ij => A (row Z ij.1) ij.2)
  map_add' Z W := by
    have h i : row (Z+W) i = row Z i+row W i := by ext j; rfl
    ext ij
    simp only [h, map_add]
    rfl
  map_smul' a Z := by
    have h i : row (a • Z) i = a • row Z i := by ext j; rfl
    ext ij
    simp only [h, map_smul]
    rfl

def onColumns (A : E ι →L[ℝ] E κ) : E (ι × τ) →L[ℝ] E (κ × τ) :=
  (columnLinear A).toContinuousLinearMap

def onRows (A : E ι →L[ℝ] E κ) : E (τ × ι) →L[ℝ] E (τ × κ) :=
  (rowLinear A).toContinuousLinearMap

private theorem norm_columns (Z : E (ι × τ)) : ‖Z‖^2 = ∑ j, ‖column Z j‖^2 := by
  simp only [EuclideanSpace.real_norm_sq_eq, Fintype.sum_prod_type]
  exact Finset.sum_comm

private theorem norm_rows (Z : E (ι × τ)) : ‖Z‖^2 = ∑ i, ‖row Z i‖^2 := by
  simp only [EuclideanSpace.real_norm_sq_eq, Fintype.sum_prod_type]
  rfl

/-- Rectangular Frobenius transport pays only the operator norm, not a
number-of-columns or number-of-rows factor. -/
theorem rectangular_norm (A : E ι →L[ℝ] E κ) :
    ‖onColumns (τ := τ) A‖ ≤ ‖A‖ ∧ ‖onRows (τ := τ) A‖ ≤ ‖A‖ := by
  constructor
  · apply ContinuousLinearMap.opNorm_le_bound _ (norm_nonneg _)
    intro Z
    have hs : ‖onColumns A Z‖^2 ≤ ‖A‖^2*‖Z‖^2 := by
      rw [norm_columns, norm_columns, Finset.mul_sum]
      apply Finset.sum_le_sum
      intro j _
      have he : column (onColumns A Z) j = A (column Z j) := by ext i; rfl
      rw [he]
      have h := A.le_opNorm (column Z j)
      nlinarith [norm_nonneg (A (column Z j)), norm_nonneg (column Z j)]
    nlinarith [norm_nonneg (onColumns A Z), norm_nonneg Z,
      mul_nonneg (norm_nonneg A) (norm_nonneg Z)]
  · apply ContinuousLinearMap.opNorm_le_bound _ (norm_nonneg _)
    intro Z
    have hs : ‖onRows A Z‖^2 ≤ ‖A‖^2*‖Z‖^2 := by
      rw [norm_rows, norm_rows, Finset.mul_sum]
      apply Finset.sum_le_sum
      intro i _
      have he : row (onRows A Z) i = A (row Z i) := by ext j; rfl
      rw [he]
      have h := A.le_opNorm (row Z i)
      nlinarith [norm_nonneg (A (row Z i)), norm_nonneg (row Z i)]
    nlinarith [norm_nonneg (onRows A Z), norm_nonneg Z,
      mul_nonneg (norm_nonneg A) (norm_nonneg Z)]

end Rectangular

/-- The actual projected matrix `V_v C Q(x) A`, with `C=I-P` in the
range-refresh application. Row transport by the adjoint is right matrix
multiplication by the pilot frame. -/
def projectedNoise {m q : ℕ} (C : PairSpace m →L[ℝ] PairSpace m)
    (A : E (Fin q) →L[ℝ] PairSpace m) (v : VectorSpace m) :
    QuartetSpace m →L[ℝ] E (Fin m × Fin q) :=
  (onRows A.adjoint).comp
    ((onColumns ((skewContraction v).comp C)).comp (flattening m))

/-- For a fixed measured error table, the projected matrix is linear in
the physical vector. This is the first factor in the two-net argument. -/
def projectedVectorLinear {m q : ℕ} (C : PairSpace m →L[ℝ] PairSpace m)
    (A : E (Fin q) →L[ℝ] PairSpace m) (x : QuartetSpace m) :
    VectorSpace m →ₗ[ℝ] E (Fin m × Fin q) where
  toFun v := projectedNoise C A v x
  map_add' v w := by
    have hs : skewContraction (v+w) = skewContraction v+skewContraction w :=
      (skewFamilyLinear m).map_add v w
    have hc : onColumns ((skewContraction (v+w)).comp C) (flattening m x) =
        onColumns ((skewContraction v).comp C) (flattening m x)+
        onColumns ((skewContraction w).comp C) (flattening m x) := by
      ext ij
      change skewContraction (v+w) (C (column (flattening m x) ij.2)) ij.1 = _
      rw [hs]
      rfl
    change onRows A.adjoint
      (onColumns ((skewContraction (v+w)).comp C) (flattening m x)) = _
    rw [hc, map_add]
    rfl
  map_smul' a v := by
    have hs : skewContraction (a • v) = a • skewContraction v :=
      (skewFamilyLinear m).map_smul a v
    have hc : onColumns ((skewContraction (a • v)).comp C) (flattening m x) =
        a • onColumns ((skewContraction v).comp C) (flattening m x) := by
      ext ij
      change skewContraction (a • v) (C (column (flattening m x) ij.2)) ij.1 = _
      rw [hs]
      rfl
    change onRows A.adjoint
      (onColumns ((skewContraction (a • v)).comp C) (flattening m x)) = _
    rw [hc, map_smul]
    rfl

def projectedTest {m q : ℕ} (C : PairSpace m →L[ℝ] PairSpace m)
    (A : E (Fin q) →L[ℝ] PairSpace m) (x : QuartetSpace m) :
    VectorSpace m →L[ℝ] E (Fin m × Fin q) →L[ℝ] ℝ :=
  (innerSL ℝ).comp (projectedVectorLinear C A x).toContinuousLinearMap

/-- Each Frobenius test of the projected noise is one raw-quartet linear
query, with squared coefficient norm at most 3 for a unit test. -/
theorem projected_coefficient_bound {m q : ℕ}
    (C : PairSpace m →L[ℝ] PairSpace m) (hC : ‖C‖ ≤ 1)
    (A : E (Fin q) →L[ℝ] PairSpace m) (hA : ‖A‖ ≤ 1)
    (v : VectorSpace m) (hv : ‖v‖ = 1) (Z : E (Fin m × Fin q)) :
    let a := (projectedNoise C A v).adjoint Z
    (∀ x, inner ℝ a x = inner ℝ Z (projectedNoise C A v x)) ∧
      ‖a‖^2 ≤ 3*‖Z‖^2 := by
  dsimp only
  have hV := skew_contraction_norm v hv
  have hVC : ‖(skewContraction v).comp C‖ ≤ 1/Real.sqrt 2 := by
    calc
      _ ≤ ‖skewContraction v‖*‖C‖ := ContinuousLinearMap.opNorm_comp_le _ _
      _ ≤ (1/Real.sqrt 2)*1 := mul_le_mul hV hC (norm_nonneg C) (by positivity)
      _ = _ := mul_one _
  have hrow : ‖onRows (τ := Fin m) A.adjoint‖ ≤ 1 :=
    (rectangular_norm A.adjoint).2.trans (by simpa using hA)
  have hcol : ‖onColumns (τ := Pair m) ((skewContraction v).comp C)‖ ≤
      1/Real.sqrt 2 := (rectangular_norm _).1.trans hVC
  have hflat : ‖flattening m‖ ≤ Real.sqrt 6 := by
    apply ContinuousLinearMap.opNorm_le_bound _ (by positivity)
    intro x
    have he := flattening_norm_sq x
    have hs : (Real.sqrt 6)^2 = (6 : ℝ) := Real.sq_sqrt (by norm_num)
    nlinarith [norm_nonneg (flattening m x), norm_nonneg x,
      mul_nonneg (Real.sqrt_nonneg (6 : ℝ)) (norm_nonneg x)]
  have hn : ‖projectedNoise C A v‖ ≤ Real.sqrt 3 := by
    unfold projectedNoise
    calc
      _ ≤ ‖onRows (τ := Fin m) A.adjoint‖ *
          ‖(onColumns ((skewContraction v).comp C)).comp (flattening m)‖ :=
        ContinuousLinearMap.opNorm_comp_le _ _
      _ ≤ 1 * ((1/Real.sqrt 2)*Real.sqrt 6) := by
        apply mul_le_mul hrow _ (norm_nonneg _) (by norm_num)
        exact (ContinuousLinearMap.opNorm_comp_le _ _).trans
          (mul_le_mul hcol hflat (norm_nonneg _) (by positivity))
      _ = Real.sqrt 3 := by
        rw [one_mul, one_div, mul_comm, ← div_eq_mul_inv, ← Real.sqrt_div (by norm_num)]
        norm_num
  refine ⟨fun x => (projectedNoise C A v).adjoint_inner_left x Z, ?_⟩
  have ha : ‖(projectedNoise C A v).adjoint Z‖ ≤ Real.sqrt 3*‖Z‖ := by
    calc
      _ ≤ ‖(projectedNoise C A v).adjoint‖*‖Z‖ :=
        (projectedNoise C A v).adjoint.le_opNorm Z
      _ ≤ _ := mul_le_mul_of_nonneg_right (by simpa using hn) (norm_nonneg Z)
  have hs : (Real.sqrt 3)^2 = (3 : ℝ) := Real.sq_sqrt (by norm_num)
  nlinarith [norm_nonneg ((projectedNoise C A v).adjoint Z), norm_nonneg Z]

/-- The physical hidden-range complement is a contraction, by the actual
paired spectral calculation, rather than an additional target promise. -/
theorem physical_projected_coefficients {B q : ℕ} (w : QDM.GaussianRange.Witness B)
    (A : E (Fin q) →ₗᵢ[ℝ] PairSpace (2*(4*B)))
    (v : VectorSpace (2*(4*B))) (hv : ‖v‖ = 1)
    (Z : E (Fin (2*(4*B)) × Fin q)) (hZ : ‖Z‖ = 1) :
    let C := (LinearMap.id - QDM.GaussianRange.hiddenProjector w).toContinuousLinearMap
    let a := (projectedNoise C A.toContinuousLinearMap v).adjoint Z
    (∀ x, inner ℝ a x = inner ℝ Z (projectedNoise C A.toContinuousLinearMap v x)) ∧
      (∑ I, (a I)^2) ≤ 3 := by
  let C := (LinearMap.id - QDM.GaussianRange.hiddenProjector w).toContinuousLinearMap
  have hC : ‖C‖ ≤ 1 := by
    apply ContinuousLinearMap.opNorm_le_bound _ (by norm_num)
    intro x
    change ‖x-QDM.GaussianRange.hiddenProjector w x‖ ≤ 1*‖x‖
    rw [← QDM.GaussianRange.exact_cutoff_eq_hidden w, one_mul]
    exact (QDM.SpectralRecovery.projector_contracts _ _ x).2
  have hA : ‖A.toContinuousLinearMap‖ ≤ 1 := by
    apply ContinuousLinearMap.opNorm_le_bound _ (by norm_num)
    intro x
    simp only [LinearIsometry.coe_toContinuousLinearMap, A.norm_map, one_mul, le_refl]
  have h := projected_coefficient_bound C hC A.toContinuousLinearMap hA v hv Z
  refine ⟨h.1, ?_⟩
  simpa only [EuclideanSpace.real_norm_sq_eq, hZ, one_pow, mul_one] using h.2

end QDM.Theorem2.NoiseGeometry


==> anc/lean/QDM/Theorem2/NoisyCoefficientCoverage.lean <==
import QDM.Theorem2.PencilCoefficientError
import QDM.Theorem2.GaussianCoordinateCoverage

/-! Block-isolating coefficients of the actual noisy pencil, with the
original polynomial coverage probability. All coefficient errors come from
the same ambient probe; their tail is subtracted, never made independent. -/
noncomputable section
namespace QDM.Theorem2.NoisyCoefficientCoverage
open MeasureTheory ProbabilityTheory Set QDM ProjectionAlignment GaussianCoverage

/-- On the already counted two-bank event, every physical block is isolated
by the actual measured pencil with probability at least `q_B/2`. This is the
coefficient stage; the associated spectral projector is a separate step. -/
theorem measured_coefficients {B : ℕ} (hB : 2 ≤ B) (w : GaussianRange.Witness B)
    (yA yP : QuarticNorm.Quartet (2*(4*B)) → ℝ) {u : ℝ}
    (hu : 0 ≤ u) (husmall : u ≤ 1/40)
    (hgood : CommutantRecovery.good w u yA yP) :
    let Q := (LowSpace.measuredLow (FrameError.measuredRefresh yA yP).toContinuousLinearMap).toContinuousLinearMap
    let T := Q.comp (BlockCoordinates.physicalCoordinates w).toContinuousLinearMap
    ∃ mu : ReferenceCommutant.Space (Fin B) →L[ℝ] EuclideanSpace ℝ (Fin B),
      (∀ g, Q g=T (mu g)) ∧
      ∀ b : Fin B, coverageFloor B/2 ≤
        (stdGaussian (ReferenceCommutant.Space (Fin B))).real
          {g | ∀ c : Fin B, c ≠ b →
            (7/32 : ℝ)*height B ≤ mu g b-mu g c ∧
              mu g b-mu g c ≤ 5*height B} := by
  dsimp only
  let Q := (LowSpace.measuredLow (FrameError.measuredRefresh yA yP).toContinuousLinearMap).toContinuousLinearMap
  let T := Q.comp (BlockCoordinates.physicalCoordinates w).toContinuousLinearMap
  obtain ⟨U,hp,htail⟩ := PencilCoefficientError.physical_coupling hB w yA yP hu husmall hgood
  let V := U.toContinuousLinearMap.adjoint
  let mu : ReferenceCommutant.Space (Fin B) →L[ℝ] EuclideanSpace ℝ (Fin B) :=
    (normalizer T).toContinuousLinearMap.comp V
  refine ⟨mu,hp,?_⟩
  intro b
  let law := stdGaussian (ReferenceCommutant.Space (Fin B))
  let good := V ⁻¹' GaussianCoordinateCoverage.event B b
  let bad : Set (ReferenceCommutant.Space (Fin B)) :=
    {g | ∃ i : Fin B, height B/64 ≤ |mu g i-V g i|}
  have hg : coverageFloor B ≤ law.real good :=
    GaussianCoordinateCoverage.ambient_event B hB b U
  have hb : law.real bad ≤ coverageFloor B/2 := htail
  have hsub : good \ bad ⊆
      {g | ∀ c : Fin B, c ≠ b → (7/32 : ℝ)*height B ≤ mu g b-mu g c ∧
        mu g b-mu g c ≤ 5*height B} := by
    rintro g ⟨hgg,hgb⟩ c hcb
    have he (i : Fin B) : |mu g i-V g i| ≤ height B/64 := by
      have hn : ¬ height B/64 ≤ |mu g i-V g i| := fun hi => hgb ⟨i,hi⟩
      exact (lt_of_not_ge hn).le
    have hx : V g b ∈ Icc (height B) (height B+1) ∧
        ∀ c, c ≠ b → |V g c| ≤ radius B := hgg
    exact separated_coefficients (by exact_mod_cast hB) hx.1 (hx.2 c hcb) (he b) (he c)
  calc
    coverageFloor B/2 ≤ law.real good-law.real bad := by linarith
    _ ≤ law.real (good \ bad) := le_measureReal_sdiff
    _ ≤ _ := measureReal_mono hsub

end QDM.Theorem2.NoisyCoefficientCoverage


==> anc/lean/QDM/Theorem2/PencilCoefficientError.lean <==
import QDM.Theorem2.PencilCoordinates
import QDM.Theorem2.GaussianPencilTail

/-! The coefficient-error event for the actual polar frame of a measured
pencil. The same ambient Gaussian supplies the base coordinates and error;
no independent-error assumption is introduced. -/
noncomputable section
set_option maxHeartbeats 1200000
namespace QDM.Theorem2.PencilCoefficientError
open MeasureTheory ProbabilityTheory QDM ProjectionAlignment
open GaussianCoverage
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]

/-- Contractivity of the adjoint frame converts the proved normalizer error
to a tail estimate for all coordinates of this same Gaussian pencil. -/
theorem coupled_tail {B : ℕ} (hB : 2 ≤ B)
    (U : EuclideanSpace ℝ (Fin B) →ₗᵢ[ℝ] E)
    (A : EuclideanSpace ℝ (Fin B) →L[ℝ] EuclideanSpace ℝ (Fin B))
    (hA : ‖A-1‖ ≤ (1/256 : ℝ)) :
    (stdGaussian E).real {g : E | ∃ i : Fin B,
      height B/64 ≤ |(A (U.toContinuousLinearMap.adjoint g)) i -
        (U.toContinuousLinearMap.adjoint g) i|} ≤ coverageFloor B/2 := by
  let V := U.toContinuousLinearMap.adjoint
  have hU : ‖U.toContinuousLinearMap‖ ≤ 1 := by
    apply ContinuousLinearMap.opNorm_le_bound _ (by norm_num)
    intro x
    change ‖U x‖ ≤ 1*‖x‖
    rw [U.norm_map,one_mul]
  have hV : ‖V‖ ≤ 1 := by
    change ‖ContinuousLinearMap.adjoint U.toContinuousLinearMap‖ ≤ 1
    rwa [LinearIsometryEquiv.norm_map]
  let L (i : Fin B) : StrongDual ℝ E :=
    (PiLp.proj 2 (fun _ : Fin B => ℝ) i).comp ((A-1).comp V)
  have hL (i : Fin B) : ‖L i‖ ≤ (1/256 : ℝ) := by
    apply ContinuousLinearMap.opNorm_le_bound _ (by norm_num)
    intro g
    change ‖((A-1) (V g)) i‖ ≤ _
    calc
      _ ≤ ‖(A-1) (V g)‖ := PiLp.norm_apply_le _ i
      _ ≤ ‖A-1‖ * ‖V g‖ := (A-1).le_opNorm _
      _ ≤ (1/256 : ℝ) * ‖g‖ := by
        have hv := (V.le_opNorm g).trans (mul_le_mul_of_nonneg_right hV (norm_nonneg g))
        simp only [one_mul] at hv
        gcongr
  have he (g : E) (i : Fin B) : L i g =
      (A (U.toContinuousLinearMap.adjoint g)) i - (U.toContinuousLinearMap.adjoint g) i := rfl
  simpa only [he] using GaussianPencilTail.coefficient_union_tail B hB L hL

/-- Every physical two-bank good event supplies both the exact measured
pencil representation and its correlated coefficient-tail budget. -/
theorem physical_coupling {B : ℕ} (hB : 2 ≤ B) (w : GaussianRange.Witness B)
    (yA yP : QuarticNorm.Quartet (2*(4*B)) → ℝ) {u : ℝ}
    (hu : 0 ≤ u) (husmall : u ≤ 1/40)
    (hgood : CommutantRecovery.good w u yA yP) :
    let Q := (LowSpace.measuredLow (FrameError.measuredRefresh yA yP).toContinuousLinearMap).toContinuousLinearMap
    let T := Q.comp (BlockCoordinates.physicalCoordinates w).toContinuousLinearMap
    ∃ U : EuclideanSpace ℝ (Fin B) →ₗᵢ[ℝ] ReferenceCommutant.Space (Fin B),
      (∀ g, Q g=T (normalizer T (U.toContinuousLinearMap.adjoint g))) ∧
      (stdGaussian (ReferenceCommutant.Space (Fin B))).real
        {g | ∃ i : Fin B, height B/64 ≤
          |(normalizer T (U.toContinuousLinearMap.adjoint g)) i -
            (U.toContinuousLinearMap.adjoint g) i|} ≤ coverageFloor B/2 := by
  dsimp only
  obtain ⟨U,_,hp,_,hn⟩ := PencilCoordinates.physical_frame w yA yP hu husmall hgood
  refine ⟨U,hp,?_⟩
  have hsmall : (162/100 : ℝ)*u^2 ≤ 1/256 := by nlinarith
  exact coupled_tail hB U
    (normalizer (((LowSpace.measuredLow (FrameError.measuredRefresh yA yP).toContinuousLinearMap).toContinuousLinearMap).comp
      (BlockCoordinates.physicalCoordinates w).toContinuousLinearMap)).toContinuousLinearMap (hn.trans hsmall)

end QDM.Theorem2.PencilCoefficientError


==> anc/lean/QDM/Theorem2/PencilCoordinates.lean <==
import QDM.Theorem2.CandidateProjector
import QDM.AppendixC.ProjectionAlignment

/-! Coefficients of the actual measured Gaussian pencil. Polar normalization
constructs the coupling; the small coefficient error is quadratic in leakage. -/
noncomputable section
set_option maxHeartbeats 1200000
namespace QDM.Theorem2.PencilCoordinates
open QDM ProjectionAlignment SpectralRecovery
open scoped InnerProductSpace
variable {E F : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E] [NormedAddCommGroup F] [InnerProductSpace ℝ F]
  [FiniteDimensional ℝ F]

/-- The coefficient normalizer differs from the identity quadratically.
The spectrum is that of the actual projected frame Gram. -/
theorem normalizer_quadratic (T : F →L[ℝ] E) {β : ℝ}
    (hβ : 0 ≤ β) (hβhalf : β ≤ 1/2)
    (hspec : ∀ i, 1-β^2 ≤ (gram_symmetric T).eigenvalues rfl i ∧
      (gram_symmetric T).eigenvalues rfl i ≤ 1) :
    (normalizer T).IsSymmetric ∧
    ‖(normalizer T-1).toContinuousLinearMap‖ ≤ 2*β^2 := by
  let b := (gram_symmetric T).eigenvectorBasis rfl
  let ell := (gram_symmetric T).eigenvalues rfl
  have hcoeff (i) : |(Real.sqrt (ell i))⁻¹-1| ≤ 2*β^2 := by
    have hl := (hspec i).1
    have hu := (hspec i).2
    change 1-β^2 ≤ ell i at hl
    change ell i ≤ 1 at hu
    have hlpos : 0 < ell i := by nlinarith
    have hp := Real.sqrt_pos.mpr hlpos
    have hs := Real.sq_sqrt hlpos.le
    have hr1 : Real.sqrt (ell i) ≤ 1 := by nlinarith
    have hrhalf : 1/2 ≤ Real.sqrt (ell i) := by nlinarith
    have hrlo : 1-β^2 ≤ Real.sqrt (ell i) := by nlinarith
    have hn : 0 ≤ (Real.sqrt (ell i))⁻¹-1 := by
      have hi := (one_le_inv₀ hp).mpr hr1
      linarith
    rw [abs_of_nonneg hn]
    have he : (Real.sqrt (ell i))⁻¹-1 =
        (1-Real.sqrt (ell i))/Real.sqrt (ell i) := by field_simp
    rw [he]
    apply (div_le_iff₀ hp).mpr
    nlinarith [mul_nonneg (sq_nonneg β) (sub_nonneg.mpr hrhalf)]
  refine ⟨diagonalMap_symmetric _ _,?_⟩
  have he : normalizer T-1=diagonalMap b (fun i => (Real.sqrt (ell i))⁻¹-1) := by
    apply LinearMap.ext
    intro v
    apply b.repr.injective
    ext i
    change b.repr (diagonalMap b (fun j => (Real.sqrt (ell j))⁻¹) v-v) i=_
    simp only [map_sub,PiLp.sub_apply,diagonalMap_repr]
    ring
  rw [he]
  apply ContinuousLinearMap.opNorm_le_bound _ (by positivity)
  intro v
  exact diagonal_norm_upper b _ v (by positivity) (fun i _ => hcoeff i)

/-- The normalized projected frame spans the measured range. Its adjoint
therefore supplies coefficients of the very same measured pencil, pathwise. -/
theorem coefficient_frame (Q : E →L[ℝ] E) (S : F →ₗᵢ[ℝ] E)
    (hQ : Q.toLinearMap.IsSymmetric) (hQQ : ∀ v, Q (Q v)=Q v)
    (hrank : Module.finrank ℝ Q.toLinearMap.range=Module.finrank ℝ F)
    {β : ℝ} (hβ : 0 ≤ β) (hβhalf : β ≤ 1/2)
    (herr : ∀ v, ‖Q (S v)-S v‖ ≤ β*‖v‖) :
    let T := Q.comp S.toContinuousLinearMap
    ∃ U : F →ₗᵢ[ℝ] E,
      U.toLinearMap.range=Q.toLinearMap.range ∧
      (∀ g, Q g=T (normalizer T (U.toContinuousLinearMap.adjoint g))) ∧
      (normalizer T).IsSymmetric ∧
      ‖(normalizer T-1).toContinuousLinearMap‖ ≤ 2*β^2 := by
  dsimp only
  let T := Q.comp S.toContinuousLinearMap
  have hs := projected_spectrum Q S hQ hQQ hβ herr
  have hpos : ∀ i, 0 < (gram_symmetric T).eigenvalues rfl i := by
    intro i
    have hl := (hs i).1
    change 1-β^2 ≤ (gram_symmetric T).eigenvalues rfl i at hl
    nlinarith
  let U : F →ₗᵢ[ℝ] E := { toLinearMap := aligned T, norm_map' := aligned_norm T hpos }
  have hfix (v : F) : Q (U v)=U v := hQQ _
  have hr : U.toLinearMap.range=Q.toLinearMap.range := by
    apply Submodule.eq_of_le_of_finrank_eq
    · rintro x ⟨v,rfl⟩
      exact ⟨U v,hfix v⟩
    · rw [LinearMap.finrank_range_of_inj U.injective,hrank]
  refine ⟨U,hr,?_,normalizer_quadratic T hβ hβhalf hs⟩
  have hp := FrameGram.frame_projector Q.toLinearMap hQ hQQ U hr
  intro g
  have hh := congrArg (fun A => A g) hp
  exact hh.symm

/-- In the physical paired problem, all projected-frame premises follow
from the already verified two-bank event. No hidden frame is learner input. -/
theorem physical_frame {B : ℕ} (w : GaussianRange.Witness B)
    (yA yP : QuarticNorm.Quartet (2*(4*B)) → ℝ) {u : ℝ}
    (hu : 0 ≤ u) (husmall : u ≤ 1/40)
    (hgood : CommutantRecovery.good w u yA yP) :
    let Q := (LowSpace.measuredLow (FrameError.measuredRefresh yA yP).toContinuousLinearMap).toContinuousLinearMap
    let S := BlockCoordinates.physicalCoordinates w
    let T := Q.comp S.toContinuousLinearMap
    ∃ U : EuclideanSpace ℝ (Fin B) →ₗᵢ[ℝ] ReferenceCommutant.Space (Fin B),
      U.toLinearMap.range=Q.toLinearMap.range ∧
      (∀ g, Q g=T (normalizer T (U.toContinuousLinearMap.adjoint g))) ∧
      (normalizer T).IsSymmetric ∧
      ‖(normalizer T-1).toContinuousLinearMap‖ ≤ (162/100 : ℝ)*u^2 := by
  dsimp only
  let Q := (LowSpace.measuredLow (FrameError.measuredRefresh yA yP).toContinuousLinearMap).toContinuousLinearMap
  let S := BlockCoordinates.physicalCoordinates w
  let P := (LowSpaceError.exactLow w).toContinuousLinearMap
  have hQ : Q.toLinearMap.IsSymmetric := diagonalMap_symmetric _ _
  have hQQ (v) : Q (Q v)=Q v := projector_idempotent _ _ v
  have hrank : Module.finrank ℝ Q.toLinearMap.range=Module.finrank ℝ (EuclideanSpace ℝ (Fin B)) := by
    rw [finrank_euclideanSpace, Fintype.card_fin]
    exact hgood.1.1
  have hfix (v) : P (S v)=S v := by
    have hr : S v ∈ (MeasuredCommutant.exactKernel w).range :=
      (BlockCoordinates.physical_coordinate_range w) ▸ (show S v ∈ S.toLinearMap.range from ⟨v,rfl⟩)
    obtain ⟨x,hx⟩ := hr
    change MeasuredCommutant.exactKernel w x=S v at hx
    change MeasuredCommutant.exactKernel w (S v)=S v
    rw [← hx,MeasuredAlignment.exact_idempotent]
  have he (v) : ‖Q (S v)-S v‖ ≤ ((9/10 : ℝ)*u)*‖v‖ := by
    have hh := (Q-P).le_opNorm (S v)
    have he := hh.trans (mul_le_mul_of_nonneg_right hgood.1.2.2.1 (norm_nonneg (S v)))
    change ‖Q (S v)-P (S v)‖ ≤ _ at he
    rwa [hfix,S.norm_map] at he
  obtain ⟨U,hr,hp,hs,he⟩ := coefficient_frame Q S hQ hQQ hrank
    (by positivity : 0 ≤ (9/10 : ℝ)*u) (by linarith) he
  refine ⟨U,hr,hp,hs,?_⟩
  convert he using 1
  ring

end QDM.Theorem2.PencilCoordinates


==> anc/lean/QDM/Theorem2/PencilShift.lean <==
import QDM.Theorem2.PencilCoordinates

/-! Exact scalar cancellation in the measured pencil. The identity is fixed
before conditioning on a noise event, so the perturbation is controlled by
the coefficient differences, rather than the unshifted Gaussian norm. -/

noncomputable section
set_option maxHeartbeats 1200000

namespace QDM.Theorem2.PencilShift
open QDM ReferenceCommutant

def shifted {B : ℕ} (w : GaussianRange.Witness B)
    (μ : EuclideanSpace ℝ (Fin B)) (b : Fin B) : Space (Fin B) :=
  MeasuredCommutant.physicalFrame w (scalarBlocks (fun c => μ b - μ c))

/-- The actual pencil representation yields the exact centered block
combination. The Gaussian frame occurs only as the analysis witness. -/
theorem cancellation {B : ℕ} (w : GaussianRange.Witness B)
    (yA yP : QuarticNorm.Quartet (2*(4*B)) → ℝ)
    (g : Space (Fin B)) (μ : EuclideanSpace ℝ (Fin B)) (b : Fin B)
    (hp : LowSpace.measuredLow (FrameError.measuredRefresh yA yP).toContinuousLinearMap g =
      LowSpace.measuredLow (FrameError.measuredRefresh yA yP).toContinuousLinearMap
        (BlockCoordinates.physicalCoordinates w μ)) :
    μ b • LowSpace.identity B - Real.sqrt 8 •
        LowSpace.measuredLow (FrameError.measuredRefresh yA yP).toContinuousLinearMap g =
      LowSpace.measuredLow (FrameError.measuredRefresh yA yP).toContinuousLinearMap
        (shifted w μ b) := by
  let V := MeasuredCommutant.physicalFrame w
  let S := BlockCoordinates.physicalCoordinates w
  let Q := LowSpace.measuredLow (FrameError.measuredRefresh yA yP).toContinuousLinearMap
  have hm : matrix (LowSpace.identity B) =
      (1 : Matrix (Fin B × Fin 8) (Fin B × Fin 8) ℝ) := by
    ext ⟨c,i⟩ ⟨d,j⟩
    by_cases h : c=d
    · subst d
      simp [LowSpace.identity,matrix,scalarBlocks,Matrix.one_apply]
    · simp [LowSpace.identity,matrix,scalarBlocks,Matrix.one_apply,h]
  have hI : V (LowSpace.identity B)=LowSpace.identity B := by
    have ht : matrix (V (LowSpace.identity B))=matrix (LowSpace.identity B) := by
      change matrix (frameLinear
        (PhysicalCommutant.blockRotation B (MeasuredCommutant.rotation w))
          (LowSpace.identity B))=matrix (LowSpace.identity B)
      rw [frame_matrix,hm,Matrix.mul_one]
      exact (PhysicalCommutant.block_rotation_orthogonal B _
        (MeasuredCommutant.rotation_orthogonal w)).2
    apply Subtype.ext
    ext ⟨c,d,i,j⟩
    exact congrArg (fun A : Matrix (Fin B × Fin 8) (Fin B × Fin 8) ℝ =>
      A (c,i) (d,j)) ht
  have hscale : Real.sqrt 8 • S μ = V (scalarBlocks (fun c => μ c)) := by
    have hroot : Real.sqrt (8 : ℝ) ≠ 0 := ne_of_gt (Real.sqrt_pos.mpr (by norm_num))
    change Real.sqrt 8 • V (scalarBlocks (fun c => μ c / Real.sqrt 8))=_
    rw [← map_smul,← scalarBlocks.map_smul]
    congr 1
    congr 1
    funext c
    simp only [Pi.smul_apply,smul_eq_mul]
    field_simp [hroot]
  have hs : scalarBlocks (fun c => μ b-μ c) =
      μ b • LowSpace.identity B - scalarBlocks (fun c => μ c) := by
    change _=μ b • scalarBlocks (fun _ : Fin B => 1)-scalarBlocks (fun c => μ c)
    rw [← scalarBlocks.map_smul,← scalarBlocks.map_sub]
    congr 1
    funext c
    simp only [Pi.sub_apply,Pi.smul_apply,smul_eq_mul,mul_one]
  have hn : shifted w μ b=μ b • LowSpace.identity B-Real.sqrt 8 • S μ := by
    change V (scalarBlocks (fun c => μ b-μ c))=_
    rw [hs,map_sub,map_smul,hI,← hscale]
  have hQ : Q (LowSpace.identity B)=LowSpace.identity B :=
    (LowSpace.identity_fixed (FrameError.measuredRefresh yA yP).toContinuousLinearMap).2
  change μ b • LowSpace.identity B-Real.sqrt 8 • Q g=Q (shifted w μ b)
  rw [hn,map_sub,map_smul,map_smul,hQ]
  exact congrArg (fun z => μ b • LowSpace.identity B-Real.sqrt 8 • z) hp

/-- The centered exact pencil belongs to the true commutant, hence the
already acquired projector error controls its physical spectral perturbation. -/
theorem perturbation {B : ℕ} (w : GaussianRange.Witness B)
    (yA yP : QuarticNorm.Quartet (2*(4*B)) → ℝ) {u : ℝ}
    (hgood : CommutantRecovery.good w u yA yP)
    (μ : EuclideanSpace ℝ (Fin B)) (b : Fin B) :
    ‖FrameRepresentation.modeMap
      (LowSpace.measuredLow (FrameError.measuredRefresh yA yP).toContinuousLinearMap
        (shifted w μ b)-shifted w μ b)‖ ≤
      131*u*‖FrameRepresentation.modeMap (shifted w μ b)‖ := by
  have hfix : LowSpaceError.exactLow w (shifted w μ b)=shifted w μ b := by
    rw [KernelTrace.physical_projection]
    change MeasuredCommutant.physicalFrame w
      (scalarBlocks (CandidateGeometry.weight
        ((MeasuredCommutant.physicalFrame w).symm
          (MeasuredCommutant.physicalFrame w (scalarBlocks (fun c => μ b-μ c))))))=_
    rw [LinearIsometryEquiv.symm_apply_apply]
    change MeasuredCommutant.physicalFrame w
      (scalarBlocks (CandidateGeometry.weight (scalarBlocks (fun c => μ b-μ c))))=
        MeasuredCommutant.physicalFrame w (scalarBlocks (fun c => μ b-μ c))
    congr 1
    congr 1
    funext c
    simp [CandidateGeometry.weight,scalarBlocks,Matrix.one_apply]
    ring
  have he := hgood.2 (shifted w μ b)
  change ‖FrameRepresentation.modeMap
    (LowSpace.measuredLow (FrameError.measuredRefresh yA yP).toContinuousLinearMap
      (shifted w μ b)-LowSpaceError.exactLow w (shifted w μ b))‖ ≤ _ at he
  rwa [hfix] at he

end QDM.Theorem2.PencilShift


==> anc/lean/QDM/Theorem2/PencilSpectralCoverage.lean <==
import QDM.Theorem2.LowSpaceError
import QDM.AppendixC.SortedBlocks

/-! Sharp recovery of one isolated zero cluster. The positive gap is supplied
by the favorable pencil-coefficient event, not assumed of the unknown state.
Other eigenvalues may coincide: no separation among competitors is required. -/
noncomputable section
namespace QDM.Theorem2.PencilSpectralCoverage
open QDM SpectralRecovery
open scoped InnerProductSpace
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E]

/-- The actual low spectral cutoff recovers the exact kernel dimension and
has the sharp residual error `τ/(Δ-τ)`. Competitor eigenvalue degeneracies
are unrestricted. This is the deterministic isolated-block pencil estimate. -/
theorem sharp_low_subspace (H K : E →L[ℝ] E)
    (hH : H.toLinearMap.IsSymmetric) (hK : K.toLinearMap.IsSymmetric)
    {Δ τ : ℝ} (hτ : 0 ≤ τ) (hsmall : 4 * τ < Δ)
    (herr : ‖K-H‖ ≤ τ)
    (hpos : ∀ i, 0 ≤ hH.eigenvalues rfl i)
    (hgap : ∀ i, hH.eigenvalues rfl i ≠ 0 → Δ ≤ hH.eigenvalues rfl i) :
    let P := 1-spectralCut H.toLinearMap hH 0
    let Q := spectralBelow K.toLinearMap hK (Δ/2)
    Module.finrank ℝ Q.range = Module.finrank ℝ H.toLinearMap.ker ∧
      ‖(Q-P).toContinuousLinearMap‖ ≤ τ/(Δ-τ) := by
  let P := (1-spectralCut H.toLinearMap hH 0).toContinuousLinearMap
  let Q := (spectralBelow K.toLinearMap hK (Δ/2)).toContinuousLinearMap
  let b := hK.eigenvectorBasis rfl
  have hΔ : 0 < Δ := by linarith
  have hdt : 0 < Δ-τ := by linarith
  have hc := positive_low_subspace_recovery H K hH hK hτ
    (show τ < Δ/2 by linarith) (show Δ/2+τ < Δ by linarith) herr hpos hgap
  refine ⟨hc.1, ?_⟩
  change ‖Q-P‖ ≤ τ/(Δ-τ)
  have hnear : ‖Q-P‖ < 1 := by
    have hratio : 4*τ/Δ < 1 := (div_lt_iff₀ hΔ).2 (by simpa using hsmall)
    exact hc.2.trans_lt hratio
  have hP : P.toLinearMap.IsSymmetric :=
    LinearMap.IsSymmetric.id.sub (diagonalMap_symmetric _ _)
  have hQ : Q.toLinearMap.IsSymmetric := diagonalMap_symmetric _ _
  have hPP (v) : P (P v) = P v := by
    change (v-spectralCut H.toLinearMap hH 0 v)-
      spectralCut H.toLinearMap hH 0 (v-spectralCut H.toLinearMap hH 0 v) =
      v-spectralCut H.toLinearMap hH 0 v
    have hh := projector_idempotent (hH.eigenvectorBasis rfl)
      {i | (0 : ℝ) < |hH.eigenvalues rfl i|} v
    change spectralCut H.toLinearMap hH 0 (spectralCut H.toLinearMap hH 0 v) =
      spectralCut H.toLinearMap hH 0 v at hh
    rw [map_sub, hh]
    simp
  have hQQ (v) : Q (Q v) = Q v := projector_idempotent _ _ v
  have qrepr (v : E) (i) :
      b.repr (Q v) i = if hK.eigenvalues rfl i < Δ/2 then b.repr v i else 0 := by
    change b.repr (projector b {j | hK.eigenvalues rfl j < Δ/2} v) i = _
    rw [projector_repr]
    simp only [Finset.mem_filter, Finset.mem_univ, true_and]
  have krepr (v : E) (i) :
      b.repr (K v) i = hK.eigenvalues rfl i*b.repr v i :=
    hK.eigenvectorBasis_apply_self_apply rfl v i
  have hhigh (i) (hi : ¬ hK.eigenvalues rfl i < Δ/2) :
      Δ-τ ≤ hK.eigenvalues rfl i := by
    obtain ⟨j, hj⟩ := eigenvalue_near_spectrum H K hH hτ herr
      (b i) (b.norm_eq_one i) (hK.apply_eigenvectorBasis rfl i)
    change |hH.eigenvalues rfl j-hK.eigenvalues rfl i| ≤ τ at hj
    have hz : hH.eigenvalues rfl j ≠ 0 := by
      intro he
      have ha : |hK.eigenvalues rfl i| ≤ τ := by simpa [he] using hj
      have hlo : Δ/2 ≤ hK.eigenvalues rfl i := le_of_not_gt hi
      have hu := le_abs_self (hK.eigenvalues rfl i)
      linarith
    have hg := hgap j hz
    have hh := (abs_le.mp hj).2
    linarith
  apply LowSpaceError.projection_distance P Q hP hQ hPP hQQ hnear (by positivity)
  intro v hv
  have hz : H v = 0 := by
    rw [← hv]
    change H (v-spectralCut H.toLinearMap hH 0 v) = 0
    have hh := (spectral_support H.toLinearMap hH v).1
    change H (spectralCut H.toLinearMap hH 0 v) = H v at hh
    rw [map_sub, hh, sub_self]
  have hres : ‖K v‖ ≤ τ*‖v‖ := by
    have hh := ((K-H).le_opNorm v).trans
      (mul_le_mul_of_nonneg_right herr (norm_nonneg v))
    simpa only [_root_.sub_apply, hz, sub_zero] using hh
  have hlow : (Δ-τ)*‖v-Q v‖ ≤ ‖K (v-Q v)‖ := by
    rw [show K (v-Q v) = diagonalMap b (hK.eigenvalues rfl) (v-Q v) from
      congrArg (fun A : E →ₗ[ℝ] E => A (v-Q v))
        (spectral_diagonal K.toLinearMap hK)]
    apply diagonal_norm_lower b _ _ hdt.le
    intro i hi
    have hn : ¬ hK.eigenvalues rfl i < Δ/2 := by
      intro hg
      apply hi
      rw [map_sub, PiLp.sub_apply, qrepr, ite_eq_left hg, sub_self]
    exact (hhigh i hn).trans (le_abs_self _)
  have hcomm : K (v-Q v) = K v-Q (K v) := by
    apply b.repr.injective
    ext i
    simp only [map_sub, PiLp.sub_apply, krepr, qrepr]
    split_ifs <;> ring
  rw [hcomm] at hlow
  have hcontract : ‖K v-Q (K v)‖ ≤ ‖K v‖ := (projector_contracts _ _ (K v)).2
  rw [norm_sub_rev]
  calc
    ‖v-Q v‖ ≤ (τ*‖v‖)/(Δ-τ) := (le_div_iff₀ hdt).2 (by nlinarith)
    _ = τ/(Δ-τ)*‖v‖ := by ring

/-- In the paired rank-eight case the squared Frobenius error costs only
sixteen times the squared spectral error, independently of ambient size. -/
theorem rank_eight_frobenius (H K : E →L[ℝ] E)
    (hH : H.toLinearMap.IsSymmetric) (hK : K.toLinearMap.IsSymmetric)
    {Δ τ : ℝ} (hτ : 0 ≤ τ) (hsmall : 4 * τ < Δ)
    (herr : ‖K-H‖ ≤ τ)
    (hpos : ∀ i, 0 ≤ hH.eigenvalues rfl i)
    (hgap : ∀ i, hH.eigenvalues rfl i ≠ 0 → Δ ≤ hH.eigenvalues rfl i)
    (hker : Module.finrank ℝ H.toLinearMap.ker = 8) :
    hsSq (spectralBelow K.toLinearMap hK (Δ/2) -
      (1-spectralCut H.toLinearMap hH 0)) ≤ 16*(τ/(Δ-τ))^2 := by
  let s : Finset (Fin (Module.finrank ℝ E)) :=
    Finset.univ.filter (fun i => hH.eigenvalues rfl i=0)
  let t : Finset (Fin (Module.finrank ℝ E)) :=
    Finset.univ.filter (fun i => hK.eigenvalues rfl i<Δ/2)
  have hP : 1-spectralCut H.toLinearMap hH 0 =
      projector (hH.eigenvectorBasis rfl) s := by
    apply LinearMap.ext
    intro v
    apply (hH.eigenvectorBasis rfl).repr.injective
    ext i
    change (hH.eigenvectorBasis rfl).repr
      (v-projector (hH.eigenvectorBasis rfl) {j | 0 < |hH.eigenvalues rfl j| } v) i = _
    simp only [map_sub, PiLp.sub_apply, projector_repr,
      Finset.mem_filter, Finset.mem_univ, true_and, s]
    by_cases hi : hH.eigenvalues rfl i=0
    · simp [hi]
    · simp [hi, abs_pos.mpr hi]
  have hc := sharp_low_subspace H K hH hK hτ hsmall herr hpos hgap
  have hs : s.card=8 := by
    rw [← OrderedSpectrum.projector_rank (hH.eigenvectorBasis rfl) s,
      ← hP, BlockCoordinates.zero_cut_range, hker]
  have ht : t.card=8 := by
    rw [← OrderedSpectrum.projector_rank (hK.eigenvectorBasis rfl) t]
    exact hc.1.trans hker
  have hd : 0 ≤ τ/(Δ-τ) := div_nonneg hτ (by linarith)
  have hn : ‖(projector (hK.eigenvectorBasis rfl) t-
      projector (hH.eigenvectorBasis rfl) s).toContinuousLinearMap‖ ≤ τ/(Δ-τ) := by
    rw [← hP]
    exact hc.2
  have hh := BlockSpectrum.projector_hs_bound (hK.eigenvectorBasis rfl) t
    (hH.eigenvectorBasis rfl) s (by omega) hd hn
  rw [hP]
  change hsSq (projector (hK.eigenvectorBasis rfl) t-
    projector (hH.eigenvectorBasis rfl) s) ≤ _
  simpa only [hs, Nat.cast_ofNat, show (2:ℝ)*8=16 by norm_num] using hh

end QDM.Theorem2.PencilSpectralCoverage


==> anc/lean/QDM/Theorem2/PhysicalCandidateSelection.lean <==
import QDM.Theorem2.CandidateSelection
import QDM.Theorem2.CandidateProjector
import QDM.AppendixC.PhysicalDraw

/-! The candidate scan uses the spectral norm of physical mode projectors,
not the ambient Frobenius metric. Filter soundness and exact true-block
separation are derived before the finite data-only scan is applied. -/
noncomputable section
set_option maxHeartbeats 1200000
namespace QDM.Theorem2.PhysicalCandidateSelection
open QDM ReferenceCommutant PhysicalDraw

/-- Distinct true Gaussian-rotated blocks are separated in the algorithm's
operator metric. A unit vector in one block witnesses the distance. -/
theorem block_separation {B : ℕ} (w : GaussianRange.Witness B)
    (b c : Fin B) (hbc : b ≠ c) :
    1 ≤ dist (modeOperator (MeasuredCommutant.physicalFrame w (CandidateGeometry.block b)))
      (modeOperator (MeasuredCommutant.physicalFrame w (CandidateGeometry.block c))) := by
  let V := MeasuredCommutant.physicalFrame w
  let R := PhysicalCommutant.blockRotation B (MeasuredCommutant.rotation w)
  have hr := PhysicalCommutant.block_rotation_orthogonal B _
    (MeasuredCommutant.rotation_orthogonal w)
  let a : Fin B → ℝ := fun j => (if j=b then 1 else 0)-(if j=c then 1 else 0)
  obtain ⟨e,he⟩ := BlockSpectrum.physical_block_eigenbasis R hr.1 hr.2 a
  have hs : V (CandidateGeometry.block b)-V (CandidateGeometry.block c)=V (scalarBlocks a) := by
    rw [← map_sub]
    congr 1
    exact (scalarBlocks.map_sub _ _).symm
  have hop : modeOperator (V (CandidateGeometry.block b))-
      modeOperator (V (CandidateGeometry.block c))=modeOperator (V (scalarBlocks a)) := by
    have hm : matrix (V (CandidateGeometry.block b)-V (CandidateGeometry.block c))=
        matrix (V (CandidateGeometry.block b))-matrix (V (CandidateGeometry.block c)) := rfl
    apply ContinuousLinearMap.ext
    intro v
    change (matrix (V (CandidateGeometry.block b))).toEuclideanLin v-
      (matrix (V (CandidateGeometry.block c))).toEuclideanLin v=_
    rw [← LinearMap.sub_apply,← map_sub,← hm,hs]
    rfl
  have hv : modeOperator (V (scalarBlocks a)) (e (b,0))=e (b,0) := by
    have hh := he (b,0)
    change modeOperator (V (scalarBlocks a)) (e (b,0))=a b • e (b,0) at hh
    simpa only [a,ite_true,ite_eq_right hbc,sub_zero,one_smul] using hh
  rw [dist_eq_norm,hop]
  have hh := (modeOperator (V (scalarBlocks a))).le_opNorm (e (b,0))
  rw [hv,e.norm_eq_one,mul_one] at hh
  exact hh

/-- Passing the measured filter places every rank-eight candidate within
0.01 in operator norm. The displayed slack also tolerates a residual-test
error of 10^-6; no state or eigenvalue-gap promise is added. -/
theorem filter_sound {B : ℕ} (w : GaussianRange.Witness B)
    (yA yP : QuarticNorm.Quartet (2*(4*B)) → ℝ) {u : ℝ}
    (hu : u ≤ (3/12500000 : ℝ)) (hgood : CommutantRecovery.good w u yA yP)
    (S : Space (Fin B)) (hSS : matrix S*matrix S=matrix S)
    (htr : Matrix.trace (matrix S)=8)
    (htest : ‖S-LowSpace.measuredLow
      (FrameError.measuredRefresh yA yP).toContinuousLinearMap S‖/Real.sqrt 8 ≤
        5863*(3/12500000 : ℝ)+1/1000000) :
    ∃ b, dist (modeOperator S)
      (modeOperator (MeasuredCommutant.physicalFrame w (CandidateGeometry.block b))) ≤ 1/100 := by
  obtain ⟨b,hb⟩ := CandidateFilter.measured_filter w yA yP hgood S hSS htr htest
  refine ⟨b,?_⟩
  rw [dist_eq_norm]
  apply modeOperator_error _ _ (by norm_num)
  linarith

/-- The actual measured-filter list is scanned in the operator metric.
Coverage is the only candidate-list premise still to be supplied by probes;
soundness and true-block separation are proved here from the bank event. -/
theorem select_filtered {B : ℕ} (w : GaussianRange.Witness B)
    (yA yP : QuarticNorm.Quartet (2*(4*B)) → ℝ) {u : ℝ}
    (hu : u ≤ (3/12500000 : ℝ)) (hgood : CommutantRecovery.good w u yA yP)
    (xs : List (Space (Fin B)))
    (hproj : ∀ S ∈ xs, matrix S*matrix S=matrix S ∧ Matrix.trace (matrix S)=8)
    (htest : ∀ S ∈ xs, ‖S-LowSpace.measuredLow
      (FrameError.measuredRefresh yA yP).toContinuousLinearMap S‖/Real.sqrt 8 ≤
        5863*(3/12500000 : ℝ)+1/1000000)
    (hcover : ∀ b : Fin B, ∃ S ∈ xs, dist (modeOperator S)
      (modeOperator (MeasuredCommutant.physicalFrame w (CandidateGeometry.block b))) ≤ 1/100) :
    (∀ b : Fin B, ∃! x, x ∈ CandidateSelection.select (1/2) (xs.map modeOperator) ∧
      dist x (modeOperator (MeasuredCommutant.physicalFrame w (CandidateGeometry.block b))) ≤ 1/100) ∧
    (CandidateSelection.select (1/2) (xs.map modeOperator)).card=B := by
  have hh := CandidateSelection.paired_selection
    (fun b => modeOperator (MeasuredCommutant.physicalFrame w (CandidateGeometry.block b)))
    (xs.map modeOperator) (block_separation w) (by
      intro x hx
      obtain ⟨S,hS,rfl⟩ := List.mem_map.mp hx
      exact filter_sound w yA yP hu hgood S (hproj S hS).1 (hproj S hS).2 (htest S hS)) (by
      intro b
      obtain ⟨S,hS,hb⟩ := hcover b
      exact ⟨modeOperator S,List.mem_map.mpr ⟨S,hS,rfl⟩,hb⟩)
  simpa only [Fintype.card_fin] using hh

end QDM.Theorem2.PhysicalCandidateSelection


==> anc/lean/QDM/Theorem2/PhysicalProjector.lean <==
import QDM.Theorem2.GaussianTransport
import QDM.Theorem2.MeasuredContour
import QDM.Theorem2.LowSpaceError

/-! The refreshed-frame event gives the appendix's physical spectral-matrix
projector bound. The unknown frame supplies neither data nor an added promise. -/
noncomputable section
set_option maxHeartbeats 1800000
set_option synthInstance.maxHeartbeats 120000
namespace QDM.Theorem2.PhysicalProjector
open QDM ComplexModes ComplexSymmetric SymmetricCoordinates FrameRepresentation
open GaussianTransport FrameGram LowSpace NoiseGeometry FrameError
local instance {ι : Type*} [Fintype ι] [DecidableEq ι] : NormedAddCommGroup (Space ι) := inferInstance
local instance {ι : Type*} [Fintype ι] [DecidableEq ι] : NormedSpace ℂ (Space ι) := inferInstance
local instance {ι : Type*} [Fintype ι] [DecidableEq ι] : IsTopologicalAddGroup (Space ι) := inferInstance

/-- The explicit inverse bound survives the actual physical Gaussian
frame, in the spectral matrix norm required by the contour estimate. -/
theorem physical_inverse {B q : ℕ} (w : GaussianRange.Witness B)
    (U : NoiseGeometry.E (Fin q) →ₗᵢ[ℝ] GaussianRange.Space B)
    (hr : LinearMap.range U.toLinearMap=LinearMap.range (GaussianRange.hiddenProjector w))
    (z : ℂ) (hz : ‖z‖=3) :
    let C := (symmetricIsometry w).toContinuousLinearEquiv.conjContinuousAlgEquiv
    let R := C (SymmetricReference.inverseCandidate z)
    (z • 1-measured U.toContinuousLinearMap)*R=1 ∧
    R*(z • 1-measured U.toContinuousLinearMap)=1 ∧ ‖R‖ ≤ (37/30 : ℝ) := by
  let J := symmetricIsometry w
  let C := J.toContinuousLinearEquiv.conjContinuousAlgEquiv
  have hi := SymmetricReference.restricted_inverse (β := Fin B) z hz
  have hC : C SymmetricReference.reference=measured U.toContinuousLinearMap :=
    (commutant_conjugacy w U hr).symm
  change (z • 1-measured U.toContinuousLinearMap)*C (SymmetricReference.inverseCandidate z)=1 ∧
    C (SymmetricReference.inverseCandidate z)*(z • 1-measured U.toContinuousLinearMap)=1 ∧
    ‖C (SymmetricReference.inverseCandidate z)‖ ≤ (37/30 : ℝ)
  refine ⟨?_,?_,?_⟩
  · have hh := congrArg C hi.1
    simpa only [map_mul,map_sub,map_smul,map_one,hC] using hh
  · have hh := congrArg C hi.2.1
    simpa only [map_mul,map_sub,map_smul,map_one,hC] using hh
  · have hn (A : SymmetricReference.End (Fin B)) : ‖C A‖=‖A‖ := by
      change ‖(J : Space (Fin B × Fin 8) →L[ℂ] Space (Fin (2*(4*B)))).comp
        (A.comp (J.symm : Space (Fin (2*(4*B))) →L[ℂ] Space (Fin B × Fin 8)))‖=‖A‖
      rw [ContinuousLinearMap.opNorm_linearIsometryEquiv_comp,
        ContinuousLinearMap.opNorm_comp_linearIsometryEquiv]
    rw [hn]
    exact hi.2.2

/-- The actual complex measured and exact contours are within 131t under
the same contracted-frame error event already proved for raw-quartic data. -/
theorem contour_error {B q : ℕ} (w : GaussianRange.Witness B)
    (U : NoiseGeometry.E (Fin q) →ₗᵢ[ℝ] GaussianRange.Space B)
    (M : NoiseGeometry.E (Fin q) →L[ℝ] GaussianRange.Space B)
    (hr : LinearMap.range U.toLinearMap=LinearMap.range (GaussianRange.hiddenProjector w))
    {t : ℝ} (ht : 0 ≤ t) (hs : t ≤ 1/40)
    (herr : ∀ v : VectorSpace (2*(4*B)),
      ‖entries ((skewContraction v).comp (M-U.toContinuousLinearMap))‖^2 ≤ t^2*‖v‖^2) :
    ‖SpectralContour.projection (measured M)-
      SpectralContour.projection (measured U.toContinuousLinearMap)‖ ≤ 131*t := by
  have hU (v) : GaussianRange.hiddenProjector w (U v)=U v := by
    have hv : U v ∈ LinearMap.range (GaussianRange.hiddenProjector w) := hr ▸ ⟨v,rfl⟩
    obtain ⟨x,hx⟩ := hv
    rw [← hx,← GaussianRange.exact_cutoff_eq_hidden w]
    exact SpectralRecovery.projector_idempotent _ _ x
  have he := measured_bound w U M hU ht hs herr
  rw [norm_sub_rev] at he
  exact SpectralContour.contour_stability (measured U.toContinuousLinearMap) (measured M)
    (fun z => (symmetricIsometry w).toContinuousLinearEquiv.conjContinuousAlgEquiv
      (SymmetricReference.inverseCandidate z)) (physical_inverse w U hr) ht hs he

/-- The learned real cutoff approximates the exact block-scalar projector
in spectral matrix norm. It is the actual cutoff, not an existential substitute. -/
theorem spectral_matrix_error {B q : ℕ} (w : GaussianRange.Witness B)
    (U : NoiseGeometry.E (Fin q) →ₗᵢ[ℝ] GaussianRange.Space B)
    (M : NoiseGeometry.E (Fin q) →L[ℝ] GaussianRange.Space B)
    (hr : LinearMap.range U.toLinearMap=LinearMap.range (GaussianRange.hiddenProjector w))
    {t : ℝ} (ht : 0 ≤ t) (hs : t ≤ 1/40)
    (herr : ∀ v : VectorSpace (2*(4*B)),
      ‖entries ((skewContraction v).comp (M-U.toContinuousLinearMap))‖^2 ≤ t^2*‖v‖^2)
    (S : RealSpace (Fin B)) :
    ‖modeMap ((measuredLow M-LowSpaceError.exactLow w) S)‖ ≤ 131*t*‖modeMap S‖ := by
  have hz (v : VectorSpace (2*(4*B))) :
      ‖entries ((skewContraction v).comp (U.toContinuousLinearMap-U.toContinuousLinearMap))‖^2 ≤
        (0 : ℝ)^2*‖v‖^2 := by
      simp [entries]
      rfl
  have he := LowSpaceError.lowspace_distance w U U.toContinuousLinearMap hr
    (le_refl 0) (by norm_num : (0 : ℝ) ≤ 1/40) hz
  rw [mul_zero] at he
  have hzero : measuredLow U.toContinuousLinearMap=LowSpaceError.exactLow w := by
    have heq : (measuredLow U.toContinuousLinearMap-LowSpaceError.exactLow w).toContinuousLinearMap=0 := by
      apply (ContinuousLinearMap.opNorm_zero_iff _).mp
      exact le_antisymm he (ContinuousLinearMap.opNorm_nonneg _)
    apply LinearMap.ext
    intro T
    have hh := congrArg (fun A => A T) heq
    exact sub_eq_zero.mp hh
  have hm := MeasuredContour.measured_cutoff w U M hr ht hs herr S
  have hu := MeasuredContour.measured_cutoff w U U.toContinuousLinearMap hr
    (le_refl 0) (by norm_num : (0 : ℝ) ≤ 1/40) hz S
  rw [hzero] at hu
  have hb := (SpectralContour.projection (measured M)-
    SpectralContour.projection (measured U.toContinuousLinearMap)).le_opNorm (embedding (axes B) S)
  have hn := contour_error w U M hr ht hs herr
  have hh := hb.trans (mul_le_mul_of_nonneg_right hn (norm_nonneg (embedding (axes B) S)))
  rw [_root_.sub_apply,hm,hu,← map_sub] at hh
  change ‖lift (modeMap ((measuredLow M-LowSpaceError.exactLow w) S))‖ ≤
    131*t*‖lift (modeMap S)‖ at hh
  simpa only [lift_norm] using hh

end QDM.Theorem2.PhysicalProjector


==> anc/lean/QDM/Theorem2/PilotRange.lean <==
import QDM.Theorem2.RangeRefresh

/-! The pilot is the measured absolute spectral cutoff, not a supplied
approximation. The physical spectrum and a matrix-error event imply its
dimension, retained eigenvalue gap, and the 1/7 leakage needed by refresh. -/

noncomputable section
namespace QDM.Theorem2.PilotRange
open SpectralRecovery GaussianRange
open scoped InnerProductSpace

theorem pilot_rank_and_gap {B : ℕ} (w : Witness B)
    (K : Space B →L[ℝ] Space B) (hK : K.toLinearMap.IsSymmetric)
    (herr : ‖K-(operator w).toContinuousLinearMap‖ ≤ 1/8) :
    Module.finrank ℝ (LinearMap.range (spectralCut K.toLinearMap hK (1/2))) = 28*B ∧
    ∀ j, (1/2 : ℝ) < |hK.eigenvalues rfl j| →
      (7/8 : ℝ) ≤ |hK.eigenvalues rfl j| := by
  constructor
  · have h := spectral_rank_recovery (operator w).toContinuousLinearMap K
      (operator_symmetric w) hK (Δ := 1) (τ := 1/8) (θ := 1/2)
      (by norm_num) (by norm_num) (by norm_num) herr (gap w)
    exact h.trans (exact_cutoff_rank w)
  · intro j hj
    have h := selected_eigenvalue_gap (operator w).toContinuousLinearMap K
      (operator_symmetric w) hK (Δ := 1) (τ := 1/8) (θ := 1/2)
      (by norm_num) (by norm_num) herr (gap w) j hj
    norm_num at h ⊢
    exact h

/-- Invert the measured operator only on its selected spectral range. Its
inverse norm is at most 8/7; applying the transverse residual yields 1/7. -/
theorem pilot_leakage {B : ℕ} (w : Witness B)
    (K : Space B →L[ℝ] Space B) (hK : K.toLinearMap.IsSymmetric)
    (herr : ‖K-(operator w).toContinuousLinearMap‖ ≤ 1/8)
    (v : Space B) (hv : spectralCut K.toLinearMap hK (1/2) v = v) :
    ‖v-hiddenProjector w v‖ ≤ ‖v‖/7 := by
  let b := hK.eigenvectorBasis rfl
  let ell := hK.eigenvalues rfl
  let c := fun i => if (1/2 : ℝ) < |ell i| then (ell i)⁻¹ else 0
  let u := diagonalMap b c v
  have hselected := (pilot_rank_and_gap w K hK herr).2
  have hzero (i) (hi : ¬ (1/2 : ℝ) < |ell i|) : b.repr v i = 0 := by
    have h := congrArg (fun z => b.repr z i) hv
    change b.repr (projector b {j | (1/2 : ℝ) < |ell j|} v) i = _ at h
    rw [projector_repr] at h
    simpa only [Finset.mem_filter, Finset.mem_univ, true_and, ite_eq_right hi] using h.symm
  have hKu : K u = v := by
    apply b.repr.injective
    ext i
    change b.repr (K.toLinearMap u) i = b.repr v i
    rw [hK.eigenvectorBasis_apply_self_apply]
    change ell i * b.repr (diagonalMap b c v) i = b.repr v i
    rw [diagonalMap_repr]
    by_cases hi : (1/2 : ℝ) < |ell i|
    · have hn : ell i ≠ 0 := by intro hz; rw [hz, abs_zero] at hi; norm_num at hi
      simp only [c, ite_eq_left hi, ← mul_assoc, mul_inv_cancel₀ hn, one_mul]
    · simp only [c, ite_eq_right hi, mul_zero, hzero i hi]
  have hu : ‖u‖ ≤ (8/7 : ℝ)*‖v‖ := by
    apply diagonal_norm_upper b c v (by norm_num)
    intro i _
    by_cases hi : (1/2 : ℝ) < |ell i|
    · have hg : (7/8 : ℝ) ≤ |ell i| := hselected i hi
      have hb := one_div_le_one_div_of_le (by norm_num : (0 : ℝ) < 7/8) hg
      change |if (1/2 : ℝ) < |ell i| then (ell i)⁻¹ else 0| ≤ 8/7
      rw [ite_eq_left hi, abs_inv]
      norm_num at hb
      exact hb
    · change |if (1/2 : ℝ) < |ell i| then (ell i)⁻¹ else 0| ≤ 8/7
      rw [ite_eq_right hi]
      norm_num
  let Δ := K-(operator w).toContinuousLinearMap
  have hres : v-hiddenProjector w v = Δ u-hiddenProjector w (Δ u) := by
    have hQ := (RangeRefresh.physical_support_and_gap w).1 u
    change hiddenProjector w ((operator w).toContinuousLinearMap u) =
      (operator w).toContinuousLinearMap u at hQ
    change v-hiddenProjector w v = (K u-(operator w).toContinuousLinearMap u)-
      hiddenProjector w (K u-(operator w).toContinuousLinearMap u)
    rw [map_sub, hKu, hQ]
    abel
  have hcontract : ‖Δ u-hiddenProjector w (Δ u)‖ ≤ ‖Δ u‖ := by
    rw [← exact_cutoff_eq_hidden w]
    exact (projector_contracts ((operator_symmetric w).eigenvectorBasis rfl)
      {i | (0 : ℝ) < |(operator_symmetric w).eigenvalues rfl i|} (Δ u)).2
  rw [hres]
  calc
    _ ≤ ‖Δ u‖ := hcontract
    _ ≤ ‖Δ‖ * ‖u‖ := Δ.le_opNorm u
    _ ≤ (1/8 : ℝ)*‖u‖ := mul_le_mul_of_nonneg_right herr (norm_nonneg u)
    _ ≤ (1/8 : ℝ)*((8/7 : ℝ)*‖v‖) := mul_le_mul_of_nonneg_left hu (by norm_num)
    _ = _ := by ring

/-- An orthonormal pilot is obtained from the measured cutoff itself. Its
range and leakage are derived; no hidden-frame approximation is supplied. -/
theorem spectral_pilot_exists {B : ℕ} (w : Witness B)
    (K : Space B →L[ℝ] Space B) (hK : K.toLinearMap.IsSymmetric)
    (herr : ‖K-(operator w).toContinuousLinearMap‖ ≤ 1/8) :
    ∃ A : EuclideanSpace ℝ (Fin (28*B)) →ₗᵢ[ℝ] Space B,
      LinearMap.range A.toLinearMap =
        LinearMap.range (spectralCut K.toLinearMap hK (1/2)) ∧
      ∀ v, ‖A v-hiddenProjector w (A v)‖ ≤ ‖v‖/7 := by
  let S := LinearMap.range (spectralCut K.toLinearMap hK (1/2))
  have hr : Module.finrank ℝ S = 28*B := (pilot_rank_and_gap w K hK herr).1
  let b := (stdOrthonormalBasis ℝ S).reindex (finCongr hr)
  let A := S.subtypeₗᵢ.comp b.repr.symm.toLinearIsometry
  refine ⟨A, ?_, ?_⟩
  · apply le_antisymm
    · rintro y ⟨v, rfl⟩
      exact (b.repr.symm v).property
    · intro y hy
      refine ⟨b.repr ⟨y, hy⟩, ?_⟩
      change ((b.repr.symm (b.repr ⟨y, hy⟩) : S) : Space B) = y
      rw [b.repr.symm_apply_apply]
  · intro v
    have hv : spectralCut K.toLinearMap hK (1/2) (A v) = A v := by
      obtain ⟨z, hz⟩ := (b.repr.symm v).property
      change spectralCut K.toLinearMap hK (1/2) z = A v at hz
      rw [← hz]
      exact projector_idempotent _ _ _
    simpa only [A.norm_map] using pilot_leakage w K hK herr (A v) hv

/-- The two small matrix-error events imply a data-derived pilot and a
full-rank refreshed measured frame. `U` is used only as an analysis basis
of the true range; no such basis is required by either measured construction. -/
theorem paired_spectral_refresh {B : ℕ} (w : Witness B)
    (U : EuclideanSpace ℝ (Fin (28*B)) →ₗᵢ[ℝ] Space B)
    (hU : ∀ v, RangeRefresh.projection U v = hiddenProjector w v)
    (K : Space B →L[ℝ] Space B) (hK : K.toLinearMap.IsSymmetric)
    (herr : ‖K-(operator w).toContinuousLinearMap‖ ≤ 1/8)
    (Δ : Space B →L[ℝ] Space B) (hnoise : ‖Δ‖ ≤ 1/8) :
    ∃ A U' : EuclideanSpace ℝ (Fin (28*B)) →ₗᵢ[ℝ] Space B,
      LinearMap.range A.toLinearMap =
        LinearMap.range (spectralCut K.toLinearMap hK (1/2)) ∧
      LinearMap.range U'.toLinearMap = LinearMap.range
        (((operator w).toContinuousLinearMap+Δ).comp A.toContinuousLinearMap).toLinearMap ∧
      Module.finrank ℝ (LinearMap.range U'.toLinearMap) = 28*B := by
  obtain ⟨A, hA, hleak⟩ := spectral_pilot_exists w K hK herr
  obtain ⟨U', hU', hr⟩ := RangeRefresh.paired_refreshed_frame w U A hU Δ hleak hnoise
  exact ⟨A, U', hA, hU', hU' ▸ hr⟩

end QDM.Theorem2.PilotRange


==> anc/lean/QDM/Theorem2/ProjectedConcentration.lean <==
import QDM.Theorem2.NoiseGeometry
import QDM.Theorem2.FiniteNets
import QDM.Theorem2.LinearNoise

/-! Independent-bank concentration for the actual projected quartic noise.
The pilot may be any function of its independent, finite/countable record.
Coefficient bounds and finite-net cardinalities are derived here, not supplied.
-/

noncomputable section
namespace QDM.Theorem2.ProjectedConcentration

open NoiseGeometry QDM.QuarticNorm QDM.BornMeasurements QDM.QuarticMeasurement
open QDM.Measurement MeasureTheory
open scoped InnerProductSpace NNReal

def errors {m r d K : ℕ} (e : Fin r ≃ Quartet m)
    (x : Fin r → Fin d → ℝ) (μ : Fin r → ℝ)
    (ω : (Fin r × Fin K) → Fin d) : QuartetSpace m :=
  WithLp.toLp 2 (fun I => sampleMean (readoutSamples x (e.symm I)) ω-μ (e.symm I))

/-- Reindex the measured quartet-error vector without changing its tested sum. -/
theorem tested_error {m r d K : ℕ} (e : Fin r ≃ Quartet m)
    (x : Fin r → Fin d → ℝ) (μ : Fin r → ℝ)
    (a : QuartetSpace m) (ω : (Fin r × Fin K) → Fin d) :
    inner ℝ a (errors e x μ ω) =
      LinearNoise.linearError (readoutSamples x) μ (fun i => a (e i)) ω := by
  simp only [PiLp.inner_apply, Real.inner_apply, errors, LinearNoise.linearError]
  simpa only [Equiv.symm_apply_apply] using
    (e.sum_comp (fun I => a I*(sampleMean (readoutSamples x (e.symm I)) ω-μ (e.symm I)))).symm

/-- A fixed net pair controls the entire projected-noise bilinear form.
Its query count is at most `9^(m+mq)`, with no extra logarithm in m. -/
theorem projected_nets (m q : ℕ) :
    ∃ (s : Finset (VectorSpace m)) (u : Finset (E (Fin m × Fin q))),
      s.card*u.card ≤ 9^(m+m*q) ∧
      (∀ v ∈ s, ‖v‖ = 1) ∧ (∀ Z ∈ u, ‖Z‖ = 1) ∧
      ∀ (C : PairSpace m →L[ℝ] PairSpace m)
        (A : E (Fin q) →L[ℝ] PairSpace m) (ξ : QuartetSpace m)
        (t : ℝ), 0 ≤ t →
        (∀ v ∈ s, ∀ Z ∈ u, |inner ℝ Z (projectedNoise C A v ξ)| ≤ t) →
        ‖projectedTest C A ξ‖ ≤ 2*t := by
  obtain ⟨s, hs, hsu, hsn⟩ := FiniteNets.unit_sphere_quarter_net (E := VectorSpace m)
  obtain ⟨u, hu, huu, hun⟩ := FiniteNets.unit_sphere_quarter_net (E := E (Fin m × Fin q))
  have hcount : s.card*u.card ≤ 9^(m+m*q) := by
    have h := Nat.mul_le_mul hs hu
    simpa only [finrank_euclideanSpace, Fintype.card_fin, Fintype.card_prod,
      ← pow_add] using h
  refine ⟨s, u, hcount, hsu, huu, ?_⟩
  intro C A ξ t ht htests
  apply FiniteNets.bilinear_from_nets s u hsn hun (projectedTest C A ξ) ht
  intro v hv Z hZ
  change |inner ℝ (projectedNoise C A v ξ) Z| ≤ t
  rw [real_inner_comm]
  exact htests v hv Z hZ

variable {Α H : Type*} [MeasurableSpace Α] [MeasurableSingletonClass Α] [Countable Α]
  [NormedAddCommGroup H] [InnerProductSpace ℂ H] [FiniteDimensional ℂ H]

/-- The projected concentration event, including conditioning on the measured
pilot. The only distribution is the product Born law of independent copies. -/
theorem born_projected_tail {B q r d K : ℕ} (hK : 0 < K)
    (w : QDM.GaussianRange.Witness B) (e : Fin r ≃ Quartet (2*(4*B)))
    (ν : Measure Α) [IsProbabilityMeasure ν]
    (pilot : Α → E (Fin q) →ₗᵢ[ℝ] PairSpace (2*(4*B)))
    (ρ : DensityState H) (b : Fin r → OrthonormalBasis (Fin d) ℂ H)
    (x : Fin r → Fin d → ℝ) (hx : ∀ i j, x i j ∈ Set.Icc (-1 : ℝ) 1)
    {t : ℝ} (ht : 0 ≤ t) :
    let C := (LinearMap.id-QDM.GaussianRange.hiddenProjector w).toContinuousLinearMap
    let μ := fun i => ∑ j, bornWeight ρ (b i) j*x i j
    (ν.prod (copyLaw K ρ b)).real {z |
      2*t < ‖projectedTest C (pilot z.1).toContinuousLinearMap (errors e x μ z.2)‖} ≤
      2*(9 : ℝ)^((2*(4*B))+(2*(4*B))*q)*Real.exp (-(K : ℝ)*t^2/6) := by
  classical
  let m := 2*(4*B)
  let C := (LinearMap.id-QDM.GaussianRange.hiddenProjector w).toContinuousLinearMap
  let μ := fun i => ∑ j, bornWeight ρ (b i) j*x i j
  obtain ⟨s, u, hcount, hs, hu, hnet⟩ := projected_nets m q
  let J := {v // v ∈ s} × {Z // Z ∈ u}
  let coeff : Α → J → Fin r → ℝ := fun z j i =>
    ((projectedNoise C (pilot z).toContinuousLinearMap j.1.val).adjoint j.2.val) (e i)
  have hcap (z : Α) (j : J) : (∑ i, (coeff z j i)^2) ≤ (3 : ℝ) := by
    have h := (physical_projected_coefficients w (pilot z) j.1.val (hs _ j.1.property)
      j.2.val (hu _ j.2.property)).2
    dsimp only [coeff]
    rw [e.sum_comp (fun I =>
      (((projectedNoise C (pilot z).toContinuousLinearMap j.1.val).adjoint j.2.val) I)^2)]
    exact h
  have hlin (z : Α) (j : J) (ω : (Fin r × Fin K) → Fin d) :
      LinearNoise.linearError (readoutSamples x) μ (coeff z j) ω =
        inner ℝ j.2.val
          (projectedNoise C (pilot z).toContinuousLinearMap j.1.val (errors e x μ ω)) := by
    rw [← tested_error e x μ]
    exact (projectedNoise C (pilot z).toContinuousLinearMap j.1.val).adjoint_inner_left _ _
  have htail := LinearNoise.independent_pilot_queries_tail ν hK ρ b x hx coeff
    (3 : ℝ≥0) hcap ht
  have hsub : {z : Α × ((Fin r × Fin K) → Fin d) |
      2*t < ‖projectedTest C (pilot z.1).toContinuousLinearMap (errors e x μ z.2)‖} ⊆
      {z | ∃ j : J, t ≤ |LinearNoise.linearError (readoutSamples x) μ (coeff z.1 j) z.2|} := by
    intro z hz
    by_contra hnot
    change ¬ ∃ j : J, t ≤ |LinearNoise.linearError (readoutSamples x) μ (coeff z.1 j) z.2| at hnot
    push Not at hnot
    have hsmall : ∀ v ∈ s, ∀ Z ∈ u,
        |inner ℝ Z (projectedNoise C (pilot z.1).toContinuousLinearMap v
          (errors e x μ z.2))| ≤ t := by
      intro v hv Z hZ
      have h := hnot (⟨⟨v,hv⟩,⟨Z,hZ⟩⟩ : J)
      rw [hlin] at h
      exact h.le
    exact (not_lt_of_ge (hnet C (pilot z.1).toContinuousLinearMap
      (errors e x μ z.2) t ht hsmall)) hz
  have hcard : (Fintype.card J : ℝ) ≤ (9 : ℝ)^(m+m*q) := by
    have hj : Fintype.card J = s.card*u.card := by simp [J]
    rw [hj]
    exact_mod_cast hcount
  change (ν.prod (copyLaw K ρ b)).real _ ≤ _
  calc
    _ ≤ (ν.prod (copyLaw K ρ b)).real
        {z | ∃ j : J, t ≤ |LinearNoise.linearError (readoutSamples x) μ (coeff z.1 j) z.2|} :=
      measureReal_mono hsub
    _ ≤ 2*(Fintype.card J : ℝ)*Real.exp (-(K : ℝ)*t^2/6) := by
      simpa only [NNReal.coe_ofNat, show (2 : ℝ)*3 = 6 by norm_num] using htail
    _ ≤ _ := by gcongr

open QDM.JordanWigner QDM.OccupationReadout

omit [NormedAddCommGroup H] [InnerProductSpace ℂ H] [FiniteDimensional ℂ H] in
/-- Sorted fixed-basis quartets, each measured once per copy, realize the
projected confidence guarantee. The chosen readout is independent of the
unknown state; no lower cutoff on positive delta is introduced. -/
theorem raw_projected_concentration {B q r : ℕ}
    (w : QDM.GaussianRange.Witness B) (e : Fin r ≃ Quartet (2*(4*B)))
    (ν : Measure Α) [IsProbabilityMeasure ν]
    (pilot : Α → E (Fin q) →ₗᵢ[ℝ] PairSpace (2*(4*B))) :
    let d := Module.finrank ℂ (FockSpace (4*B))
    let C := (LinearMap.id-QDM.GaussianRange.hiddenProjector w).toContinuousLinearMap
    let D := (2*(4*B))+(2*(4*B))*q
    let quartet := fun i j => QDM.QuarticCovariance.axis ((e i).1.orderEmbOfFin (e i).2 j)
    ∃ (b : Fin r → OrthonormalBasis (Fin d) ℂ (FockSpace (4*B)))
      (x : Fin r → Fin d → ℝ),
      (∀ i, diagonalReadout (b i) (x i) =
        (QDM.JordanWigner.quartic (4*B) (quartet i)).toEuclideanLin ∧
        ∀ j, (x i j)^2 = 1) ∧
      ∀ (ρ : DensityState (FockSpace (4*B))) (K : ℕ) (t δ : ℝ),
        0 < K → 0 < t → 0 < δ →
        (6/t^2)*Real.log (2*(9 : ℝ)^D/δ) ≤ K →
        (ν.prod (copyLaw K ρ b)).real {z |
          2*t < ‖projectedTest C (pilot z.1).toContinuousLinearMap
            (errors e x (fun i => ∑ j, bornWeight ρ (b i) j*x i j) z.2)‖} ≤ δ := by
  classical
  dsimp only
  let quartet := fun (i : Fin r) (j : Fin 4) =>
    QDM.QuarticCovariance.axis ((e i).1.orderEmbOfFin (e i).2 j)
  have hi (i : Fin r) : Function.Injective (quartet i) :=
    QDM.QuarticCovariance.axis_injective.comp ((e i).1.orderEmbOfFin (e i).2).injective
  choose b x hdiag hsigned _hprob using
    fun i => raw_quartic_sign_law (4*B) (quartet i) (hi i)
  refine ⟨b, x, (fun i => ⟨hdiag i, hsigned i⟩), ?_⟩
  intro ρ K t δ hK ht hδ hbudget
  have hx (i j) : x i j ∈ Set.Icc (-1 : ℝ) 1 := by
    have h := hsigned i j
    constructor <;> nlinarith
  have htail := born_projected_tail hK w e ν pilot ρ b x hx ht.le
  apply htail.trans
  have hJ : 0 < 9^((2*(4*B))+(2*(4*B))*q) := pow_pos (by norm_num) _
  have hb := LinearNoise.query_tail_budget hJ (v := 3) (by norm_num) ht hδ
    (by simpa only [Nat.cast_pow, Nat.cast_ofNat, show (2 : ℝ)*3 = 6 by norm_num] using hbudget)
  simpa only [Nat.cast_pow, Nat.cast_ofNat, show (2 : ℝ)*3 = 6 by norm_num] using hb

end QDM.Theorem2.ProjectedConcentration


==> anc/lean/QDM/Theorem2/QuarticSign.lean <==
import QDM.Theorem2.SignInformation
import QDM.AppendixC.QuarticMeasurement

/-!
# The actual two-outcome quartic law

Coarse-graining the spectral Born measurement produces exactly `(1 ± x)/2`.
The spectral basis and its signs are chosen independently of the state.
This connects the information module to actual Jordan--Wigner quartics;
neither the sign law nor a supplied expectation identity is assumed.
-/

noncomputable section
namespace QDM.Theorem2

theorem signed_probability {α : Type*} [Fintype α] (w a : α → ℝ)
    (hw : ∑ i, w i = 1) (ha : ∀ i, a i ^ 2 = 1) (b : Bool) :
    (∑ i, if a i = (if b then 1 else -1) then w i else 0) =
      signWeight (∑ i, w i * a i) b := by
  classical
  have hpoint (i : α) :
      (if a i = (if b then 1 else -1) then w i else 0) =
        w i * (1 + (if b then 1 else -1) * a i) / 2 := by
    have hprod : (a i - 1) * (a i + 1) = 0 := by nlinarith [ha i]
    rcases mul_eq_zero.mp hprod with h | h
    · have hi : a i = 1 := by linarith
      cases b <;> norm_num [hi]
    · have hi : a i = -1 := by linarith
      cases b <;> norm_num [hi]
  simp_rw [hpoint]
  have hsum (s : ℝ) : (∑ i, w i * (1 + s * a i) / 2) =
      (1 + s * ∑ i, w i * a i) / 2 := by
    simp_rw [show ∀ i, w i * (1 + s * a i) / 2 =
      (w i + s * (w i * a i)) / 2 by intro i; ring]
    rw [← Finset.sum_div, Finset.sum_add_distrib, ← Finset.mul_sum, hw]
  rw [hsum]
  cases b <;> simp [signWeight]
  ring

open QDM.JordanWigner QDM.BornMeasurements QDM.QuarticMeasurement
open QDM.OccupationReadout
open scoped InnerProductSpace

/-- Each allowed raw quartet has a state-independent measurement whose
two sign probabilities equal the information model, for every density state. -/
theorem raw_quartic_sign_law (n : ℕ) (a : Fin 4 → Fin n × Bool)
    (ha : Function.Injective a) :
    ∃ (b : OrthonormalBasis (Fin (Module.finrank ℂ (FockSpace n))) ℂ (FockSpace n))
      (v : Fin (Module.finrank ℂ (FockSpace n)) → ℝ),
      diagonalReadout b v = (quartic n a).toEuclideanLin ∧
      (∀ i, v i ^ 2 = 1) ∧
      ∀ (ρ : DensityState (FockSpace n)) (s : Bool),
        (∑ i, if v i = (if s then 1 else -1) then bornWeight ρ b i else 0) =
          signWeight
            (LinearMap.trace ℂ (FockSpace n)
              ((quartic n a).toEuclideanLin.comp ρ.operator)).re s := by
  have hq := quartic_observable n a ha
  have hs : (quartic n a).toEuclideanLin.IsSymmetric :=
    Matrix.isSymmetric_toEuclideanLin_iff.mpr hq.1
  have hi : (quartic n a).toEuclideanLin.comp (quartic n a).toEuclideanLin =
      LinearMap.id := by
    rw [← Matrix.toLpLin_mul 2 2 2, hq.2, Matrix.toLpLin_one]
  obtain ⟨b, v, hv, hv2⟩ := involution_readout _ hs hi
  refine ⟨b, v, hv, hv2, ?_⟩
  intro ρ s
  rw [signed_probability (bornWeight ρ b) v (bornWeight_sum ρ b) hv2 s,
    expectation_eq_trace, hv]

end QDM.Theorem2


==> anc/lean/QDM/Theorem2/RangeAcquisition.lean <==
import QDM.Theorem2.MatrixConcentration
import QDM.Theorem2.PilotRange
import QDM.AppendixC.MeasuredRange

/-! Physical two-bank acquisition for the enhanced paired initializer.
The pilot is a function of the measured cutoff, with a fixed reference
fallback when the rank test fails. The hidden frame is never an input to
this definition. This module does not yet assert the stacked-frame bound.
-/

noncomputable section
namespace QDM.Theorem2.RangeAcquisition

open QDM.GaussianRange QDM.SpectralRecovery QDM.MeasuredRange
open QDM.QuarticNorm QDM.QuarticMeasurement QDM.Measurement QDM.BornMeasurements
open NoiseGeometry MatrixConcentration ProjectedConcentration MeasureTheory
open scoped InnerProductSpace

def referenceWitness (B : ℕ) : Witness B where
  unitary := 1
  rotation := 1
  unitary_mul_adjoint := by simp
  orthogonal := by simp
  action a := by simp [QDM.QuarticCovariance.gammaLinear, Matrix.one_apply]

/-- A fixed default frame, constructed from the known reference rather than
from the unknown target. It is used only on failed measured rank tests. -/
def defaultPilot (B : ℕ) : EuclideanSpace ℝ (Fin (28*B)) →ₗᵢ[ℝ] Space B :=
  (PilotRange.spectral_pilot_exists (referenceWitness B)
    (operator (referenceWitness B)).toContinuousLinearMap
    (operator_symmetric (referenceWitness B)) (by simp)).choose

def cutoffSpace {B : ℕ} (y : Quartet (2*(4*B)) → ℝ) : Submodule ℝ (Space B) :=
  LinearMap.range (spectralCut (measuredOperator y).toLinearMap
    (measured_symmetric y) (1/2))

/-- The decoder's pilot is selected only from the measured coordinate table. -/
def measuredPilot {B : ℕ} (y : Quartet (2*(4*B)) → ℝ) :
    EuclideanSpace ℝ (Fin (28*B)) →ₗᵢ[ℝ] Space B := by
  classical
  exact if h : Module.finrank ℝ (cutoffSpace y) = 28*B then
    (cutoffSpace y).subtypeₗᵢ.comp
      (((stdOrthonormalBasis ℝ (cutoffSpace y)).reindex (finCongr h)).repr.symm.toLinearIsometry)
    else defaultPilot B

/-- On the proved matrix event the rank test succeeds, and the data-defined
pilot has exactly the cutoff range and the required leakage estimate. -/
theorem measured_pilot_spec {B : ℕ} (w : Witness B)
    (y : Quartet (2*(4*B)) → ℝ)
    (herr : ‖measuredOperator y-(operator w).toContinuousLinearMap‖ ≤ 1/8) :
    LinearMap.range (measuredPilot y).toLinearMap = cutoffSpace y ∧
    ∀ v, ‖measuredPilot y v-hiddenProjector w (measuredPilot y v)‖ ≤ ‖v‖/7 := by
  classical
  have hr : Module.finrank ℝ (cutoffSpace y) = 28*B :=
    (PilotRange.pilot_rank_and_gap w (measuredOperator y) (measured_symmetric y) herr).1
  let b := (stdOrthonormalBasis ℝ (cutoffSpace y)).reindex (finCongr hr)
  have hframe : measuredPilot y = (cutoffSpace y).subtypeₗᵢ.comp b.repr.symm.toLinearIsometry := by
    simp only [measuredPilot, dite_eq_left hr, b]
  have hmem v : measuredPilot y v ∈ cutoffSpace y := by
    rw [hframe]
    exact (b.repr.symm v).property
  constructor
  · apply le_antisymm
    · rintro z ⟨v, rfl⟩
      exact hmem v
    · intro z hz
      refine ⟨b.repr ⟨z,hz⟩, ?_⟩
      rw [hframe]
      change ((b.repr.symm (b.repr ⟨z,hz⟩) : cutoffSpace y) : Space B) = z
      rw [b.repr.symm_apply_apply]
  · intro v
    obtain ⟨z, hz⟩ := hmem v
    have hfix : spectralCut (measuredOperator y).toLinearMap
        (measured_symmetric y) (1/2) (measuredPilot y v) = measuredPilot y v := by
      rw [← hz]
      exact projector_idempotent _ _ _
    simpa only [(measuredPilot y).norm_map] using
      PilotRange.pilot_leakage w (measuredOperator y) (measured_symmetric y)
        herr (measuredPilot y v) hfix

/-- The centered sign record is precisely the measured-minus-true physical
operator. This connects the concentration theorem to the paired spectrum. -/
theorem measured_error_identity {B K : ℕ} (w : Witness B)
    (b : Fin (coordinateCount B) → OrthonormalBasis (Fin (outcomeCount B)) ℂ
      (QDM.OccupationReadout.FockSpace (4*B)))
    (x : Fin (coordinateCount B) → Fin (outcomeCount B) → ℝ)
    (hread : ∀ i, diagonalReadout (b i) (x i) =
      (QDM.JordanWigner.quartic (4*B)
        (observableAxes ((coordinateIndex B).symm i))).toEuclideanLin)
    (ω : (Fin (coordinateCount B) × Fin K) → Fin (outcomeCount B)) :
    matrixNoise (errors (coordinateIndex B).symm x
      (fun i => ∑ j, bornWeight (targetState w) (b i) j*x i j) ω) =
      measuredOperator (observedVector x ω)-(operator w).toContinuousLinearMap := by
  have hmean (i) : (∑ j, bornWeight (targetState w) (b i) j*x i j) =
      coordinate w ((coordinateIndex B).symm i) := by
    rw [expectation_eq_trace, hread]
    exact coordinate_expectation w _
  have hx : (fun I => (errors (coordinateIndex B).symm x
      (fun i => ∑ j, bornWeight (targetState w) (b i) j*x i j) ω) I) =
      fun I => observedVector x ω I-coordinate w I := by
    funext I
    simp only [errors, hmean, Equiv.symm_symm, Equiv.symm_apply_apply, observedVector]
  have hm : dataMatrix (fun I => observedVector x ω I-coordinate w I) =
      dataMatrix (observedVector x ω)-matrix w := by
    rw [matrix, ← physical_data, data_sub]
    rfl
  simp only [matrixNoise, hx, hm, map_sub, measuredOperator, operator]

/-- Both measured matrix events give the positive singular bound and a
normalized refreshed frame. The pilot itself is already a data-only function. -/
theorem measured_refresh_spec {B : ℕ} (w : Witness B)
    (yA yP : Quartet (2*(4*B)) → ℝ)
    (hA : ‖measuredOperator yA-(operator w).toContinuousLinearMap‖ ≤ 1/8)
    (hP : ‖measuredOperator yP-(operator w).toContinuousLinearMap‖ ≤ 1/8) :
    let T := (measuredOperator yP).comp (measuredPilot yA).toContinuousLinearMap
    (∀ v, (43/50 : ℝ)*‖v‖ ≤ ‖T v‖) ∧
    ∃ U' : EuclideanSpace ℝ (Fin (28*B)) →ₗᵢ[ℝ] Space B,
      LinearMap.range U'.toLinearMap = LinearMap.range T.toLinearMap ∧
      Module.finrank ℝ (LinearMap.range T.toLinearMap) = 28*B := by
  let A := measuredPilot yA
  let T := (measuredOperator yP).comp A.toContinuousLinearMap
  have hleak := (measured_pilot_spec w yA hA).2
  have hlower (v) : (43/50 : ℝ)*‖v‖ ≤ ‖T v‖ := by
    have hpy : ‖hiddenProjector w (A v)‖^2 +
        ‖A v-hiddenProjector w (A v)‖^2 = ‖A v‖^2 := by
      rw [← exact_cutoff_eq_hidden w]
      exact projector_pythagoras _ _ _
    rw [A.norm_map] at hpy
    have he := hleak v
    have he2 : ‖A v-hiddenProjector w (A v)‖^2 ≤ (‖v‖/7)^2 :=
      (sq_le_sq₀ (norm_nonneg _) (by positivity)).mpr he
    have hp : (69/70 : ℝ)*‖v‖ ≤ ‖hiddenProjector w (A v)‖ := by
      apply (sq_le_sq₀ (by positivity) (norm_nonneg _)).mp
      nlinarith [sq_nonneg ‖v‖]
    let Δ := measuredOperator yP-(operator w).toContinuousLinearMap
    have hΔ : ‖Δ (A v)‖ ≤ (1/8 : ℝ)*‖v‖ := by
      calc
        _ ≤ ‖Δ‖*‖A v‖ := Δ.le_opNorm _
        _ ≤ _ := by rw [A.norm_map]; gcongr
    have ht : ‖operator w (A v)‖ ≤ ‖T v‖+‖Δ (A v)‖ := by
      have hid : operator w (A v) = T v-Δ (A v) := by
        change operator w (A v) = measuredOperator yP (A v)-
          (measuredOperator yP (A v)-operator w (A v))
        abel
      rw [hid]
      exact norm_sub_le _ _
    have hg := (RangeRefresh.physical_support_and_gap w).2 (A v)
    linarith [norm_nonneg v]
  refine ⟨hlower, RangeRefresh.orthonormalRefresh T hlower,
    RangeRefresh.orthonormalRefresh_range T hlower, ?_⟩
  rw [← RangeRefresh.orthonormalRefresh_range T hlower,
    LinearMap.finrank_range_of_inj (RangeRefresh.orthonormalRefresh T hlower).injective,
    finrank_euclideanSpace, Fintype.card_fin]

def acquisitionGood {B : ℕ} (w : Witness B) (h : ℝ)
    (yA yP : Quartet (2*(4*B)) → ℝ) : Prop :=
  ‖measuredOperator yA-(operator w).toContinuousLinearMap‖ ≤ h ∧
  ‖measuredOperator yP-(operator w).toContinuousLinearMap‖ ≤ h ∧
  Module.finrank ℝ (cutoffSpace yA) = 28*B ∧
  ∃ U' : EuclideanSpace ℝ (Fin (28*B)) →ₗᵢ[ℝ] Space B,
    LinearMap.range U'.toLinearMap = LinearMap.range
      ((measuredOperator yP).comp (measuredPilot yA).toContinuousLinearMap).toLinearMap ∧
    Module.finrank ℝ (LinearMap.range
      ((measuredOperator yP).comp (measuredPilot yA).toContinuousLinearMap).toLinearMap) = 28*B

/-- Two independent banks supply the physical pilot, its full-rank range
refresh, both matrix events, and the projected-noise event simultaneously.
The adjustable matrix threshold permits the later stacked-error prescription.
Only raw quartic signs enter either measured table. -/
theorem born_two_bank_acquisition {B K : ℕ} (w : Witness B)
    (b : Fin (coordinateCount B) → OrthonormalBasis (Fin (outcomeCount B)) ℂ
      (QDM.OccupationReadout.FockSpace (4*B)))
    (x : Fin (coordinateCount B) → Fin (outcomeCount B) → ℝ)
    (hread : ∀ i, diagonalReadout (b i) (x i) =
      (QDM.JordanWigner.quartic (4*B)
        (observableAxes ((coordinateIndex B).symm i))).toEuclideanLin)
    (hx : ∀ i j, x i j ∈ Set.Icc (-1 : ℝ) 1)
    {h t δ : ℝ} (hK : 0 < K) (hh : 0 < h) (hhsmall : h ≤ 1/8)
    (ht : 0 < t) (hδ : 0 < δ)
    (hmatrix : (48/h^2)*Real.log
      (2*(9 : ℝ)^(2*Fintype.card (QDM.PairFlattening.Pair (2*(4*B))))/(δ/3)) ≤ K)
    (hprojected : (6/t^2)*Real.log
      (2*(9 : ℝ)^((2*(4*B))+(2*(4*B))*(28*B))/(δ/3)) ≤ K) :
    let law := copyLaw K (targetState w) b
    let μ := fun i => ∑ j, bornWeight (targetState w) (b i) j*x i j
    let C := (LinearMap.id-hiddenProjector w).toContinuousLinearMap
    (law.prod law).real {z | ¬(
      acquisitionGood w h (observedVector x z.1) (observedVector x z.2) ∧
      ‖projectedTest C (measuredPilot (observedVector x z.1)).toContinuousLinearMap
        (errors (coordinateIndex B).symm x μ z.2)‖ ≤ 2*t)} ≤ δ := by
  classical
  let law := copyLaw K (targetState w) b
  let μ := fun i => ∑ j, bornWeight (targetState w) (b i) j*x i j
  let C := (LinearMap.id-hiddenProjector w).toContinuousLinearMap
  let Ω := (Fin (coordinateCount B) × Fin K) → Fin (outcomeCount B)
  let ξ := fun ω : Ω => errors (coordinateIndex B).symm x μ ω
  let pilot := fun ω : Ω => measuredPilot (observedVector x ω)
  let bad := {ω : Ω | h < ‖matrixNoise (ξ ω)‖}
  let projectedBad := {z : Ω × Ω |
    2*t < ‖projectedTest C (pilot z.1).toContinuousLinearMap (ξ z.2)‖}
  have hthird : 0 < δ/3 := by positivity
  have hm : law.real bad ≤ δ/3 := by
    have htail := born_matrix_tail hK (coordinateIndex B).symm (targetState w) b x hx
      (t := h/2) (by positivity)
    have hJ : 0 < 9^(2*Fintype.card (QDM.PairFlattening.Pair (2*(4*B)))) :=
      pow_pos (by norm_num) _
    have hbud : (2*(6 : ℝ)/(h/2)^2)*Real.log
        (2*(9^(2*Fintype.card (QDM.PairFlattening.Pair (2*(4*B)))) : ℕ)/(δ/3)) ≤ K := by
      convert hmatrix using 1
      push_cast
      ring
    have hbudget := LinearNoise.query_tail_budget hJ (v := 6) (by norm_num)
      (t := h/2) (by positivity) hthird hbud
    have hout := htail.trans (by
      simpa only [Nat.cast_pow, Nat.cast_ofNat,
        show (2 : ℝ)*6 = 12 by norm_num] using hbudget)
    simpa only [show (2 : ℝ)*(h/2) = h by ring] using hout
  have hp : (law.prod law).real projectedBad ≤ δ/3 := by
    have htail := born_projected_tail hK w (coordinateIndex B).symm law pilot
      (targetState w) b x hx ht.le
    have hJ : 0 < 9^((2*(4*B))+(2*(4*B))*(28*B)) := pow_pos (by norm_num) _
    have hbudget := LinearNoise.query_tail_budget hJ (v := 3) (by norm_num) ht hthird
      (by simpa only [Nat.cast_pow, Nat.cast_ofNat,
        show (2 : ℝ)*3 = 6 by norm_num] using hprojected)
    exact htail.trans (by
      simpa only [Nat.cast_pow, Nat.cast_ofNat,
        show (2 : ℝ)*3 = 6 by norm_num] using hbudget)
  have hleft : (law.prod law).real (bad ×ˢ Set.univ) ≤ δ/3 := by
    simpa using hm
  have hright : (law.prod law).real (Set.univ ×ˢ bad) ≤ δ/3 := by
    simpa using hm
  have hsub : {z : Ω × Ω | ¬(
      acquisitionGood w h (observedVector x z.1) (observedVector x z.2) ∧
      ‖projectedTest C (pilot z.1).toContinuousLinearMap (ξ z.2)‖ ≤ 2*t)} ⊆
      ((bad ×ˢ Set.univ) ∪ (Set.univ ×ˢ bad)) ∪ projectedBad := by
    intro z hz
    by_contra hnot
    have hA : ‖matrixNoise (ξ z.1)‖ ≤ h := by
      by_contra hhA
      exact hnot (Or.inl (Or.inl ⟨lt_of_not_ge hhA, Set.mem_univ _⟩))
    have hP : ‖matrixNoise (ξ z.2)‖ ≤ h := by
      by_contra hhP
      exact hnot (Or.inl (Or.inr ⟨Set.mem_univ _, lt_of_not_ge hhP⟩))
    have hτ : ‖projectedTest C (pilot z.1).toContinuousLinearMap (ξ z.2)‖ ≤ 2*t := by
      by_contra hhτ
      exact hnot (Or.inr (lt_of_not_ge hhτ))
    have he (ω : Ω) : matrixNoise (ξ ω) =
        measuredOperator (observedVector x ω)-(operator w).toContinuousLinearMap :=
      measured_error_identity w b x hread ω
    rw [he] at hA hP
    have hA8 := hA.trans hhsmall
    have hP8 := hP.trans hhsmall
    have hr := (PilotRange.pilot_rank_and_gap w _ (measured_symmetric _) hA8).1
    have href := (measured_refresh_spec w _ _ hA8 hP8).2
    exact hz ⟨⟨hA, hP, hr, href⟩, hτ⟩
  change (law.prod law).real _ ≤ δ
  calc
    _ ≤ (law.prod law).real
        (((bad ×ˢ Set.univ) ∪ (Set.univ ×ˢ bad)) ∪ projectedBad) := measureReal_mono hsub
    _ ≤ (law.prod law).real ((bad ×ˢ Set.univ) ∪ (Set.univ ×ˢ bad)) +
        (law.prod law).real projectedBad := measureReal_union_le _ _
    _ ≤ ((law.prod law).real (bad ×ˢ Set.univ)+
        (law.prod law).real (Set.univ ×ˢ bad)) + (law.prod law).real projectedBad := by
      gcongr
      exact measureReal_union_le _ _
    _ ≤ δ := by linarith

def matrixBudget (B : ℕ) (h δ : ℝ) : ℝ :=
  (48/h^2)*Real.log
    (2*(9 : ℝ)^(2*Fintype.card (QDM.PairFlattening.Pair (2*(4*B))))/(δ/3))

def projectedBudget (B : ℕ) (t δ : ℝ) : ℝ :=
  (6/t^2)*Real.log (2*(9 : ℝ)^((2*(4*B))+(2*(4*B))*(28*B))/(δ/3))

def acquisitionShots (B : ℕ) (h t δ : ℝ) : ℕ :=
  1+Nat.ceil (matrixBudget B h δ)+Nat.ceil (projectedBudget B t δ)

/-- A state-independent raw-quartic readout and an explicit rounded shot
prescription realize the two-bank event, including every measured copy.
For fixed positive thresholds the count is O(n⁴[n²+log(1/δ)]).
This stops before the stacked-frame, commutant and local-decoding stages. -/
theorem raw_two_bank_acquisition (B : ℕ) :
    ∃ (b : Fin (coordinateCount B) → OrthonormalBasis (Fin (outcomeCount B)) ℂ
        (QDM.OccupationReadout.FockSpace (4*B)))
      (x : Fin (coordinateCount B) → Fin (outcomeCount B) → ℝ),
      (∀ i, diagonalReadout (b i) (x i) =
        (QDM.JordanWigner.quartic (4*B)
          (observableAxes ((coordinateIndex B).symm i))).toEuclideanLin ∧
        ∀ j, (x i j)^2 = 1) ∧
      ∀ (w : Witness B) (h t δ : ℝ),
        0 < h → h ≤ 1/8 → 0 < t → 0 < δ → δ ≤ 1 →
        let K := acquisitionShots B h t δ
        let law := copyLaw K (targetState w) b
        let μ := fun i => ∑ j, bornWeight (targetState w) (b i) j*x i j
        let C := (LinearMap.id-hiddenProjector w).toContinuousLinearMap
        (law.prod law).real {z | ¬(
          acquisitionGood w h (observedVector x z.1) (observedVector x z.2) ∧
          ‖projectedTest C (measuredPilot (observedVector x z.1)).toContinuousLinearMap
            (errors (coordinateIndex B).symm x μ z.2)‖ ≤ 2*t)} ≤ δ ∧
        (2 : ℝ)*coordinateCount B*K ≤
          2*coordinateCount B*(matrixBudget B h δ+projectedBudget B t δ+3) := by
  obtain ⟨b, x, hread, _⟩ := raw_matrix_concentration (coordinateIndex B).symm
  refine ⟨b, x, hread, ?_⟩
  intro w h t δ hh hhsmall ht hδ hδ1
  let K := acquisitionShots B h t δ
  have hK : 0 < K := by dsimp [K, acquisitionShots]; omega
  have hA : matrixBudget B h δ ≤ K := by
    apply (Nat.le_ceil (matrixBudget B h δ)).trans
    exact_mod_cast (show Nat.ceil (matrixBudget B h δ) ≤ K by
      dsimp [K, acquisitionShots]; omega)
  have hP : projectedBudget B t δ ≤ K := by
    apply (Nat.le_ceil (projectedBudget B t δ)).trans
    exact_mod_cast (show Nat.ceil (projectedBudget B t δ) ≤ K by
      dsimp [K, acquisitionShots]; omega)
  have hx (i j) : x i j ∈ Set.Icc (-1 : ℝ) 1 := by
    have hs := (hread i).2 j
    constructor <;> nlinarith
  constructor
  · exact born_two_bank_acquisition w b x (fun i => (hread i).1) hx
      hK hh hhsmall ht hδ hA hP
  · have hlog (D : ℕ) : 0 ≤ Real.log (2*(9 : ℝ)^D/(δ/3)) := by
      apply Real.log_nonneg
      apply (le_div_iff₀ (by positivity : (0 : ℝ) < δ/3)).mpr
      have hpow : 1 ≤ (9 : ℝ)^D := one_le_pow₀ (by norm_num)
      nlinarith
    have hmpos : 0 ≤ matrixBudget B h δ := mul_nonneg (by positivity) (hlog _)
    have hppos : 0 ≤ projectedBudget B t δ := mul_nonneg (by positivity) (hlog _)
    have hcount : (K : ℝ) ≤ matrixBudget B h δ+projectedBudget B t δ+3 := by
      dsimp only [K, acquisitionShots]
      push_cast
      linarith [Nat.ceil_lt_add_one hmpos, Nat.ceil_lt_add_one hppos]
    exact mul_le_mul_of_nonneg_left hcount (by positivity)

end QDM.Theorem2.RangeAcquisition


==> anc/lean/QDM/Theorem2/RangeRefresh.lean <==
import QDM.AppendixC.ProjectionAlignment
import QDM.AppendixC.GaussianRange

/-!
# The enhanced commutant initializer: deterministic range refresh

The second measured operator acts on the pilot range before normalization.
The true frame below is an analysis coordinate, not input to the learner.
Independence and concentration of the two data banks are separate obligations.
-/

noncomputable section
namespace QDM.Theorem2.RangeRefresh
open scoped InnerProductSpace

variable {E F : Type*}
  [NormedAddCommGroup E] [InnerProductSpace ℝ E] [FiniteDimensional ℝ E]
  [NormedAddCommGroup F] [InnerProductSpace ℝ F] [FiniteDimensional ℝ F]

def coordinates (U : F →ₗᵢ[ℝ] E) : E →L[ℝ] F := U.toContinuousLinearMap.adjoint

def projection (U : F →ₗᵢ[ℝ] E) : E →L[ℝ] E :=
  U.toContinuousLinearMap.comp (coordinates U)

private theorem coordinates_frame (U : F →ₗᵢ[ℝ] E) (v : F) :
    coordinates U (U v) = v := by
  apply ext_inner_left ℝ
  intro w
  rw [coordinates, ContinuousLinearMap.adjoint_inner_right]
  exact U.inner_map_map w v

private theorem projection_properties (U : F →ₗᵢ[ℝ] E) :
    (projection U).toLinearMap.IsSymmetric ∧
      (∀ v, projection U (projection U v) = projection U v) ∧
      ‖coordinates U‖ ≤ 1 := by
  refine ⟨?_, ?_, ?_⟩
  · intro v w
    change inner ℝ (U.toContinuousLinearMap (coordinates U v)) w =
      inner ℝ v (U.toContinuousLinearMap (coordinates U w))
    rw [← U.toContinuousLinearMap.adjoint_inner_right,
      ← U.toContinuousLinearMap.adjoint_inner_left]
    rfl
  · intro v
    change U (coordinates U (U (coordinates U v))) = U (coordinates U v)
    rw [coordinates_frame]
  · have hu : ‖U.toContinuousLinearMap‖ ≤ 1 := by
      apply ContinuousLinearMap.opNorm_le_bound _ (by norm_num)
      intro v
      simp only [LinearIsometry.coe_toContinuousLinearMap, U.norm_map, one_mul, le_refl]
    simpa only [coordinates, ContinuousLinearMap.adjoint.norm_map] using hu

def refreshedCoordinates (U A : F →ₗᵢ[ℝ] E) (Q Δ : E →L[ℝ] E) : F →L[ℝ] F :=
  (coordinates U).comp ((Q + Δ).comp A.toContinuousLinearMap)

/-- The pilot leakage and the second-bank operator error imply the invertibility
claimed in `eq:opt-refreshed-graph`; no inverse bound is assumed. -/
theorem refreshed_lower (U A : F →ₗᵢ[ℝ] E) (Q Δ : E →L[ℝ] E)
    (hQ : ∀ v, projection U (Q v) = Q v)
    (hgap : ∀ v, ‖projection U v‖ ≤ ‖Q v‖)
    (hpilot : ∀ v, ‖A v - projection U (A v)‖ ≤ ‖v‖ / 7)
    (hnoise : ‖Δ‖ ≤ 1 / 8) (v : F) :
    (43 / 50 : ℝ) * ‖v‖ ≤ ‖refreshedCoordinates U A Q Δ v‖ := by
  obtain ⟨hPs,hPP,hcoord⟩ := projection_properties U
  have hp := ProjectionAlignment.projection_pythagoras (projection U) hPs hPP (A v)
  rw [A.norm_map] at hp
  have hr := hpilot v
  have hr2 : ‖A v - projection U (A v)‖ ^ 2 ≤ (‖v‖ / 7) ^ 2 :=
    (sq_le_sq₀ (norm_nonneg _) (by positivity)).mpr hr
  have hproj : (69 / 70 : ℝ) * ‖v‖ ≤ ‖projection U (A v)‖ := by
    apply (sq_le_sq₀ (by positivity) (norm_nonneg _)).mp
    nlinarith [sq_nonneg ‖v‖]
  have hqn : ‖coordinates U (Q (A v))‖ = ‖Q (A v)‖ := by
    rw [← U.norm_map (coordinates U (Q (A v)))]
    exact congrArg norm (hQ (A v))
  have hen : ‖coordinates U (Δ (A v))‖ ≤ (1 / 8 : ℝ) * ‖v‖ := by
    calc
      _ ≤ ‖coordinates U‖ * ‖Δ (A v)‖ := (coordinates U).le_opNorm _
      _ ≤ ‖Δ (A v)‖ := by nlinarith [norm_nonneg (Δ (A v))]
      _ ≤ ‖Δ‖ * ‖A v‖ := Δ.le_opNorm _
      _ ≤ (1 / 8 : ℝ) * ‖v‖ := by rw [A.norm_map]; gcongr
  have ht : ‖coordinates U (Q (A v))‖ ≤
      ‖refreshedCoordinates U A Q Δ v‖ + ‖coordinates U (Δ (A v))‖ := by
    have he : coordinates U (Q (A v)) =
        refreshedCoordinates U A Q Δ v - coordinates U (Δ (A v)) := by
      simp [refreshedCoordinates]
    rw [he]
    exact norm_sub_le _ _
  have hg := hgap (A v)
  rw [hqn] at ht
  linarith [norm_nonneg v]

/-- A positive lower singular bound constructs a genuine inverse in the same
finite-dimensional coordinate space. -/
def inverseCoordinates (M : F →L[ℝ] F)
    (hM : ∀ v, (43 / 50 : ℝ) * ‖v‖ ≤ ‖M v‖) : F ≃L[ℝ] F :=
  (LinearEquiv.ofInjectiveEndo M.toLinearMap (by
    intro v w hvw
    change M v = M w at hvw
    have hz : M (v-w) = 0 := by rw [map_sub, hvw, sub_self]
    have hb := hM (v-w)
    rw [hz, norm_zero] at hb
    have hn : ‖v-w‖ = 0 := by nlinarith [norm_nonneg (v-w)]
    exact sub_eq_zero.mp (norm_eq_zero.mp hn))).toContinuousLinearEquiv

theorem inverseCoordinates_apply (M : F →L[ℝ] F)
    (hM : ∀ v, (43 / 50 : ℝ) * ‖v‖ ≤ ‖M v‖) (v : F) :
    inverseCoordinates M hM v = M v := rfl

theorem inverseCoordinates_bound (M : F →L[ℝ] F)
    (hM : ∀ v, (43 / 50 : ℝ) * ‖v‖ ≤ ‖M v‖) :
    ‖(inverseCoordinates M hM).symm.toContinuousLinearMap‖ ≤ 50 / 43 := by
  apply ContinuousLinearMap.opNorm_le_bound _ (by norm_num)
  intro v
  have h := hM ((inverseCoordinates M hM).symm v)
  rw [← inverseCoordinates_apply M hM,
    (inverseCoordinates M hM).apply_symm_apply] at h
  change ‖(inverseCoordinates M hM).symm v‖ ≤ _
  linarith

/-- These support and gap premises come from the already proved physical
paired spectrum, rather than a conditioning promise on the unknown state. -/
theorem physical_support_and_gap {B : ℕ} (w : GaussianRange.Witness B) :
    (∀ v, GaussianRange.hiddenProjector w (GaussianRange.operator w v) =
      GaussianRange.operator w v) ∧
    (∀ v, ‖GaussianRange.hiddenProjector w v‖ ≤ ‖GaussianRange.operator w v‖) := by
  constructor
  · intro v
    rw [← GaussianRange.exact_cutoff_eq_hidden w]
    exact (SpectralRecovery.spectral_support (GaussianRange.operator w)
      (GaussianRange.operator_symmetric w) v).2
  · intro v
    rw [← GaussianRange.exact_cutoff_eq_hidden w]
    simpa only [one_mul] using SpectralRecovery.spectral_gap_lower
      (GaussianRange.operator w) (GaussianRange.operator_symmetric w)
      (Δ := 1) (by norm_num) (GaussianRange.gap w) v

def graphMap (U A : F →ₗᵢ[ℝ] E) (Q Δ : E →L[ℝ] E)
    (hM : ∀ v, (43 / 50 : ℝ) * ‖v‖ ≤ ‖refreshedCoordinates U A Q Δ v‖) :
    F →L[ℝ] E :=
  ((Q + Δ).comp A.toContinuousLinearMap).comp
    (inverseCoordinates (refreshedCoordinates U A Q Δ) hM).symm.toContinuousLinearMap

/-- Reparameterizing the measured range by its true coordinates gives a graph.
The transverse term contains the second-bank error only. In particular, this
is an identity before any probabilistic bound or independence argument. -/
theorem refreshed_graph (U A : F →ₗᵢ[ℝ] E) (Q Δ : E →L[ℝ] E)
    (hQ : ∀ v, projection U (Q v) = Q v)
    (hM : ∀ v, (43 / 50 : ℝ) * ‖v‖ ≤ ‖refreshedCoordinates U A Q Δ v‖) :
    let e := inverseCoordinates (refreshedCoordinates U A Q Δ) hM
    (∀ v, graphMap U A Q Δ hM v = U v +
      (Δ (A (e.symm v)) - projection U (Δ (A (e.symm v))))) ∧
    (∀ v, coordinates U (graphMap U A Q Δ hM v) = v) ∧
    LinearMap.range (graphMap U A Q Δ hM).toLinearMap =
      LinearMap.range ((Q + Δ).comp A.toContinuousLinearMap).toLinearMap := by
  let e := inverseCoordinates (refreshedCoordinates U A Q Δ) hM
  have hc (v : F) : coordinates U (graphMap U A Q Δ hM v) = v := by
    change refreshedCoordinates U A Q Δ (e.symm v) = v
    rw [← inverseCoordinates_apply]
    exact e.apply_symm_apply v
  have hp (v : F) : projection U (graphMap U A Q Δ hM v) = U v := by
    change U (coordinates U (graphMap U A Q Δ hM v)) = U v
    rw [hc]
  refine ⟨?_, hc, ?_⟩
  · intro v
    have hdecomp : projection U (graphMap U A Q Δ hM v) =
        Q (A (e.symm v)) + projection U (Δ (A (e.symm v))) := by
      change projection U ((Q + Δ) (A (e.symm v))) = _
      rw [add_apply, map_add, hQ]
    rw [hp] at hdecomp
    change (Q + Δ) (A (e.symm v)) = _
    rw [add_apply, hdecomp]
    abel
  · ext y
    constructor
    · rintro ⟨v,rfl⟩
      exact ⟨e.symm v,rfl⟩
    · rintro ⟨v,rfl⟩
      refine ⟨e v,?_⟩
      change (Q+Δ) (A (e.symm (e v))) = (Q+Δ) (A v)
      rw [e.symm_apply_apply]

/-- The graph parameter has the explicit bound 50/43 < 1.17 used by the
manuscript. This bound remains valid even though the inverse depends on data. -/
theorem refreshed_graph_error (U A : F →ₗᵢ[ℝ] E) (Q Δ : E →L[ℝ] E)
    (hQ : ∀ v, projection U (Q v) = Q v)
    (hM : ∀ v, (43 / 50 : ℝ) * ‖v‖ ≤ ‖refreshedCoordinates U A Q Δ v‖)
    (v : F) :
    ‖graphMap U A Q Δ hM v - U v‖ ≤ (50 / 43 : ℝ) * ‖Δ‖ * ‖v‖ := by
  let e := inverseCoordinates (refreshedCoordinates U A Q Δ) hM
  obtain ⟨hPs,hPP,_⟩ := projection_properties U
  have hp := ProjectionAlignment.projection_pythagoras (projection U) hPs hPP
    (Δ (A (e.symm v)))
  have hc : ‖Δ (A (e.symm v)) - projection U (Δ (A (e.symm v)))‖ ≤
      ‖Δ (A (e.symm v))‖ := by
    nlinarith [norm_nonneg (Δ (A (e.symm v))),
      norm_nonneg (Δ (A (e.symm v)) - projection U (Δ (A (e.symm v)))),
      sq_nonneg ‖projection U (Δ (A (e.symm v)))‖]
  have he := inverseCoordinates_bound (refreshedCoordinates U A Q Δ) hM
  have hinv : ‖e.symm v‖ ≤ (50 / 43 : ℝ) * ‖v‖ := by
    exact (e.symm.toContinuousLinearMap.le_opNorm v).trans
      (mul_le_mul_of_nonneg_right he (norm_nonneg v))
  rw [(refreshed_graph U A Q Δ hQ hM).1 v, add_sub_cancel_left]
  calc
    _ ≤ ‖Δ (A (e.symm v))‖ := hc
    _ ≤ ‖Δ‖ * ‖A (e.symm v)‖ := Δ.le_opNorm _
    _ = ‖Δ‖ * ‖e.symm v‖ := by rw [A.norm_map]
    _ ≤ ‖Δ‖ * ((50 / 43 : ℝ) * ‖v‖) :=
      mul_le_mul_of_nonneg_left hinv (norm_nonneg Δ)
    _ = _ := by ring

theorem refreshed_rank (U A : F →ₗᵢ[ℝ] E) (Q Δ : E →L[ℝ] E)
    (hQ : ∀ v, projection U (Q v) = Q v)
    (hM : ∀ v, (43 / 50 : ℝ) * ‖v‖ ≤ ‖refreshedCoordinates U A Q Δ v‖) :
    Module.finrank ℝ (LinearMap.range ((Q + Δ).comp A.toContinuousLinearMap).toLinearMap) =
      Module.finrank ℝ F := by
  have hgraph := refreshed_graph U A Q Δ hQ hM
  rw [← hgraph.2.2]
  apply LinearMap.finrank_range_of_inj
  intro v w hvw
  change graphMap U A Q Δ hM v = graphMap U A Q Δ hM w at hvw
  have h := congrArg (coordinates U) hvw
  simpa only [hgraph.2.1] using h

private theorem positive_gram (T : F →L[ℝ] E)
    (hT : ∀ v, (43 / 50 : ℝ) * ‖v‖ ≤ ‖T v‖) :
    ∀ i, 0 < (ProjectionAlignment.gram_symmetric T).eigenvalues rfl i := by
  intro i
  let b := (ProjectionAlignment.gram_symmetric T).eigenvectorBasis rfl
  let ell := (ProjectionAlignment.gram_symmetric T).eigenvalues rfl i
  have he : ProjectionAlignment.gram T (b i) = ell • b i :=
    (ProjectionAlignment.gram_symmetric T).apply_eigenvectorBasis rfl i
  have hn : ‖T (b i)‖ ^ 2 = ell := by
    rw [T.apply_norm_sq_eq_inner_adjoint_right]
    change inner ℝ (b i) (ProjectionAlignment.gram T (b i)) = ell
    rw [he, inner_smul_right, real_inner_self_eq_norm_sq, b.norm_eq_one]
    simp
  have ht := hT (b i)
  rw [b.norm_eq_one, mul_one] at ht
  change 0 < ell
  nlinarith

/-- Normalize only the measured full-column-rank matrix. The hidden frame is
not part of this definition. Its presence in later proofs is analytical. -/
def orthonormalRefresh (T : F →L[ℝ] E)
    (hT : ∀ v, (43 / 50 : ℝ) * ‖v‖ ≤ ‖T v‖) : F →ₗᵢ[ℝ] E where
  toLinearMap := ProjectionAlignment.aligned T
  norm_map' := ProjectionAlignment.aligned_norm T (positive_gram T hT)

/-- The normalized columns span exactly the measured refreshed range. -/
theorem orthonormalRefresh_range (T : F →L[ℝ] E)
    (hT : ∀ v, (43 / 50 : ℝ) * ‖v‖ ≤ ‖T v‖) :
    LinearMap.range (orthonormalRefresh T hT).toLinearMap = LinearMap.range T.toLinearMap := by
  apply Submodule.eq_of_le_of_finrank_eq
  · rintro y ⟨v,rfl⟩
    exact ⟨ProjectionAlignment.normalizer T v,rfl⟩
  · rw [LinearMap.finrank_range_of_inj (orthonormalRefresh T hT).injective]
    symm
    apply LinearMap.finrank_range_of_inj
    intro v w hvw
    change T v = T w at hvw
    have ht := hT (v-w)
    rw [map_sub, hvw, sub_self, norm_zero] at ht
    have hn : ‖v-w‖ = 0 := by nlinarith [norm_nonneg (v-w)]
    exact sub_eq_zero.mp (norm_eq_zero.mp hn)

/-- The coordinate bound implies full rank for the actual measured columns,
so their normalization introduces no new state or gap assumption. -/
theorem measured_columns_lower (U A : F →ₗᵢ[ℝ] E) (Q Δ : E →L[ℝ] E)
    (hM : ∀ v, (43 / 50 : ℝ) * ‖v‖ ≤ ‖refreshedCoordinates U A Q Δ v‖) (v : F) :
    (43 / 50 : ℝ) * ‖v‖ ≤ ‖((Q + Δ).comp A.toContinuousLinearMap) v‖ := by
  have hc := (projection_properties U).2.2
  calc
    _ ≤ ‖refreshedCoordinates U A Q Δ v‖ := hM v
    _ ≤ ‖coordinates U‖ * ‖((Q + Δ).comp A.toContinuousLinearMap) v‖ :=
      (coordinates U).le_opNorm _
    _ ≤ _ := by nlinarith [norm_nonneg (((Q + Δ).comp A.toContinuousLinearMap) v)]

/-- Apply the refresh to the actual paired quartic operator. `U` witnesses an
orthonormal basis of the hidden range only in the proof; the output is the
polar normalization of `(Q + Δ) A`, which is entirely measured data. -/
theorem paired_refreshed_frame {B : ℕ} (w : GaussianRange.Witness B)
    (U A : EuclideanSpace ℝ (Fin (28*B)) →ₗᵢ[ℝ] GaussianRange.Space B)
    (hU : ∀ v, projection U v = GaussianRange.hiddenProjector w v)
    (Δ : GaussianRange.Space B →L[ℝ] GaussianRange.Space B)
    (hpilot : ∀ v, ‖A v-GaussianRange.hiddenProjector w (A v)‖ ≤ ‖v‖/7)
    (hnoise : ‖Δ‖ ≤ 1/8) :
    let T := ((GaussianRange.operator w).toContinuousLinearMap+Δ).comp
      A.toContinuousLinearMap
    ∃ U' : EuclideanSpace ℝ (Fin (28*B)) →ₗᵢ[ℝ] GaussianRange.Space B,
      LinearMap.range U'.toLinearMap = LinearMap.range T.toLinearMap ∧
      Module.finrank ℝ (LinearMap.range T.toLinearMap) = 28*B := by
  let Q := (GaussianRange.operator w).toContinuousLinearMap
  have hp := physical_support_and_gap w
  have hQ (v : GaussianRange.Space B) : projection U (Q v) = Q v := by
    rw [hU]
    exact hp.1 v
  have hgap (v : GaussianRange.Space B) : ‖projection U v‖ ≤ ‖Q v‖ := by
    rw [hU]
    exact hp.2 v
  have hA (v : EuclideanSpace ℝ (Fin (28*B))) :
      ‖A v-projection U (A v)‖ ≤ ‖v‖/7 := by
    rw [hU]
    exact hpilot v
  have hM := refreshed_lower U A Q Δ hQ hgap hA hnoise
  let T := (Q+Δ).comp A.toContinuousLinearMap
  have hT := measured_columns_lower U A Q Δ hM
  refine ⟨orthonormalRefresh T hT, orthonormalRefresh_range T hT, ?_⟩
  have hr := refreshed_rank U A Q Δ hQ hM
  simpa only [finrank_euclideanSpace, Fintype.card_fin] using hr

end QDM.Theorem2.RangeRefresh


==> anc/lean/QDM/Theorem2/ReferenceIdentification.lean <==
import QDM.Theorem2.SymmetricCoordinates
import QDM.Theorem2.SymmetricReference

/-! The restricted block reference is the complex extension of the actual
real paired commutant, rather than an unrelated operator with its spectrum. -/
noncomputable section
set_option maxHeartbeats 1600000
set_option synthInstance.maxHeartbeats 120000
namespace QDM.Theorem2.ReferenceIdentification
open QDM ComplexModes ComplexSymmetric SymmetricCoordinates BlockPinching
variable {β : Type*} [Fintype β] [DecidableEq β]
local instance : NormedAddCommGroup (SymmetricReference.Sym β) := inferInstance
local instance : NormedSpace ℂ (SymmetricReference.Sym β) := inferInstance
local instance : IsTopologicalAddGroup (SymmetricReference.Sym β) := inferInstance

/-- Evaluate the restricted three-piece reference on a physical test
vector. This preserves the pinching and normalized trace used in its inverse. -/
theorem reference_action (Z : SymmetricReference.Sym β) (v : BlockPinching.Modes ℂ β) :
    (SymmetricReference.reference Z).val v=
      (7 : ℂ) • (Z.val v-pinching Z.val v)+
      (8 : ℂ) • (pinching Z.val v-scalarPart Z.val v) := by
  change ((∑ i : Fin 3, BlockResolvent.level i • SymmetricReference.piece i) Z).val v = _
  simp [SymmetricReference.piece,BlockResolvent.piece,BlockResolvent.level,
    Fin.sum_univ_succ,ContinuousLinearMap.coe_restrict_apply,
    _root_.smul_apply,_root_.sub_apply,one_apply_eq_self]

/-- Entrywise identification with the existing double-commutator proof:
diagonal traceless blocks have eigenvalue eight and off-block entries seven. -/
theorem reference_real (S : RealSpace β) :
    SymmetricReference.reference (embedding (Equiv.refl (β × Fin 8)) S)=
      embedding (Equiv.refl (β × Fin 8)) (ReferenceCommutant.operator S) := by
  let e := Equiv.refl (β × Fin 8)
  let Z := embedding e S
  have he (v : BlockPinching.Modes ℂ β) (b : β) (i : Fin 8) :
      Z.val v (b,i)=∑ c : β, ∑ j : Fin 8, (S.val (b,c,i,j) : ℂ)*v (c,j) := by
    change (∑ q : β × Fin 8, ((coefficients (realOperator e S) (b,i) q : ℝ) : ℂ)*v q)=_
    have hc (p q : β × Fin 8) : coefficients (realOperator e S) p q=ReferenceCommutant.matrix S p q := by
      change (∑ k, ReferenceCommutant.matrix S p k*((EuclideanSpace.basisFun (β × Fin 8) ℝ) q) k)=_
      simp [EuclideanSpace.basisFun_apply,PiLp.single_apply]
    simp only [hc,Fintype.sum_prod_type,ReferenceCommutant.matrix]
  have ha (b : β) : average Z.val b=(8 : ℂ)⁻¹*∑ k : Fin 8, (S.val (b,b,k,k) : ℂ) := by
    simp only [average,EuclideanSpace.basisFun_inner,he]
    congr 1
    apply Finset.sum_congr rfl; intro i _
    simp [EuclideanSpace.basisFun_apply,PiLp.single_apply,ite_and]
  apply Subtype.ext
  apply ContinuousLinearMap.ext
  intro v
  ext ⟨b,i⟩
  rw [reference_action]
  change (7 : ℂ)*(Z.val v (b,i)-pinching Z.val v (b,i))+
    (8 : ℂ)*(pinching Z.val v (b,i)-scalarPart Z.val v (b,i))=_
  rw [(entry_formulas Z.val v (b,i)).1,(entry_formulas Z.val v (b,i)).2,ha,he,he]
  have hp : (∑ c : β, ∑ j : Fin 8, (S.val (b,c,i,j) : ℂ)*block b v (c,j))=
      ∑ j : Fin 8, (S.val (b,b,i,j) : ℂ)*v (b,j) := by
    simp [block,blockLinear]
  rw [hp]
  change _ = (lift (realOperator e (ReferenceCommutant.operator S))) v (b,i)
  have hout : (lift (realOperator e (ReferenceCommutant.operator S))) v (b,i)=
      ∑ c : β, ∑ j : Fin 8, ((ReferenceCommutant.operator S).val (b,c,i,j) : ℂ)*v (c,j) := by
    change (∑ q : β × Fin 8, ((coefficients (realOperator e (ReferenceCommutant.operator S)) (b,i) q : ℝ) : ℂ)*v q)=_
    have hc (p q : β × Fin 8) : coefficients (realOperator e (ReferenceCommutant.operator S)) p q=
        ReferenceCommutant.matrix (ReferenceCommutant.operator S) p q := by
      change (∑ k, ReferenceCommutant.matrix (ReferenceCommutant.operator S) p k*
        ((EuclideanSpace.basisFun (β × Fin 8) ℝ) q) k)=_
      simp [EuclideanSpace.basisFun_apply,PiLp.single_apply]
    simp only [hc,Fintype.sum_prod_type,ReferenceCommutant.matrix]
  rw [hout]
  simp_rw [ReferenceCommutant.operator_entry]
  have hj (c : β) :
      (∑ j : Fin 8, (((if b=c then (8 : ℝ) else 7)*
        (S.val (b,c,i,j)-if b=c then (∑ k : Fin 8, S.val (b,b,k,k))/8*
          (1 : Matrix (Fin 8) (Fin 8) ℝ) i j else 0) : ℝ) : ℂ)*v (c,j))=
      (7 : ℂ)*(∑ j : Fin 8, (S.val (b,c,i,j) : ℂ)*v (c,j))+
        if c=b then (∑ j : Fin 8, (S.val (b,b,i,j) : ℂ)*v (b,j))-
          (∑ k : Fin 8, (S.val (b,b,k,k) : ℂ))*v (b,i) else 0 := by
    by_cases h : c=b
    · subst c
      have hentry (j : Fin 8) :
          (((8 : ℝ)*(S.val (b,b,i,j)-(∑ k : Fin 8, S.val (b,b,k,k))/8*
            (1 : Matrix (Fin 8) (Fin 8) ℝ) i j) : ℝ) : ℂ)*v (b,j)=
          (8 : ℂ)*((S.val (b,b,i,j) : ℂ)*v (b,j))-
            if i=j then (∑ k : Fin 8, (S.val (b,b,k,k) : ℂ))*v (b,i) else 0 := by
        by_cases h : i=j
        · subst j
          simp only [Matrix.one_apply,ite_true,mul_one]
          push_cast
          ring
        · simp only [Matrix.one_apply,h,ite_false,mul_zero,sub_zero]
          push_cast
          ring
      simp only
      change (∑ j : Fin 8, (((8 : ℝ)*(S.val (b,b,i,j)-(∑ k : Fin 8, S.val (b,b,k,k))/8*
        (1 : Matrix (Fin 8) (Fin 8) ℝ) i j) : ℝ) : ℂ)*v (b,j))=_
      simp_rw [hentry]
      rw [Finset.sum_sub_distrib,← Finset.mul_sum]
      simp
      ring
    · simp only [h,Ne.symm h,ite_false,sub_zero,Complex.ofReal_mul,Complex.ofReal_ofNat,add_zero]
      simp only [mul_assoc,← Finset.mul_sum]
  simp_rw [hj]
  rw [Finset.sum_add_distrib,← Finset.mul_sum]
  simp
  ring

end QDM.Theorem2.ReferenceIdentification


==> anc/lean/QDM/Theorem2/RepeatedProbeCoverage.lean <==
import QDM.AppendixC.RepeatedTrials

/-! Coverage by finitely many independent classical probes.  The measurement
record is fixed throughout: only the Gaussian pencils are resampled. -/

noncomputable section
namespace QDM.Theorem2.RepeatedProbeCoverage
open MeasureTheory Set

/-- The actual product law gives exponential miss probability.  Events for
different blocks need not be independent within a single probe. -/
theorem missing_block_probability {X : Type*} [MeasurableSpace X]
    (μ : Measure X) [IsProbabilityMeasure μ]
    (B T : ℕ) (A : Fin B → Set X) (hA : ∀ b, MeasurableSet (A b))
    {q : ℝ} (_hq : 0 ≤ q) (hq1 : q ≤ 1)
    (hcover : ∀ b, q / 2 ≤ μ.real (A b)) :
    (Measure.pi (fun _ : Fin T => μ)).real
      {x | ∃ b : Fin B, ∀ i : Fin T, x i ∉ A b} ≤
      B * Real.exp (-q * T / 2) := by
  let ν := Measure.pi (fun _ : Fin T => μ)
  have hsingle (b : Fin B) :
      ν.real {x | ∀ i : Fin T, x i ∉ A b} ≤ Real.exp (-q * T / 2) := by
    change ν.real {x | ∀ i : Fin T, x i ∈ (A b)ᶜ} ≤ _
    rw [QDM.RepeatedTrials.all_failures, probReal_compl_eq_one_sub (hA b)]
    have hbase : 1 - μ.real (A b) ≤ 1 - q / 2 := by linarith [hcover b]
    have hnonneg : 0 ≤ 1 - μ.real (A b) := by
      rw [← probReal_compl_eq_one_sub (hA b)]
      exact measureReal_nonneg
    have hexp : 1 - q / 2 ≤ Real.exp (-q / 2) := by
      linarith [Real.add_one_le_exp (-q / 2)]
    calc
      (1 - μ.real (A b))^T ≤ (1 - q / 2)^T :=
        pow_le_pow_left₀ hnonneg hbase T
      _ ≤ (Real.exp (-q / 2))^T :=
        pow_le_pow_left₀ (by linarith) hexp T
      _ = Real.exp (-q * T / 2) := by
        rw [← Real.exp_nat_mul]
        congr 1
        ring
  have he : {x : Fin T → X | ∃ b : Fin B, ∀ i : Fin T, x i ∉ A b} =
      ⋃ b : Fin B, {x | ∀ i : Fin T, x i ∉ A b} := by
    ext x
    simp
  rw [he]
  calc
    ν.real (⋃ b : Fin B, {x | ∀ i : Fin T, x i ∉ A b}) ≤
        ∑ b : Fin B, ν.real {x | ∀ i : Fin T, x i ∉ A b} :=
      measureReal_iUnion_fintype_le _
    _ ≤ ∑ _ : Fin B, Real.exp (-q * T / 2) :=
      Finset.sum_le_sum (fun b _ => hsingle b)
    _ = B * Real.exp (-q * T / 2) := by simp

def probeCount (B : ℕ) (q δ : ℝ) : ℕ :=
  ⌈(2 / q) * Real.log (32 * B / δ)⌉₊

/-- The prescribed rounded trial budget retains arbitrary confidence;
there is no polynomial lower restriction on the failure probability. -/
theorem prescribed_exponential_budget (B : ℕ) (hB : 0 < B)
    {q δ : ℝ} (hq : 0 < q) (hδ : 0 < δ) :
    B * Real.exp (-q * probeCount B q δ / 2) ≤ δ / 32 := by
  have hBR : (0 : ℝ) < B := by exact_mod_cast hB
  have hc : (2 / q) * Real.log (32 * B / δ) ≤ (probeCount B q δ : ℝ) :=
    Nat.le_ceil _
  have hc' : (2 * Real.log (32 * B / δ)) / q ≤ (probeCount B q δ : ℝ) := by
    convert hc using 1
    ring
  have hm := (div_le_iff₀ hq).mp hc'
  have he : Real.exp (-Real.log (32 * B / δ)) = δ / (32 * B) := by
    rw [Real.exp_neg, Real.exp_log (by positivity)]
    field_simp
  calc
    B * Real.exp (-q * probeCount B q δ / 2) ≤
        B * Real.exp (-Real.log (32 * B / δ)) := by
      apply mul_le_mul_of_nonneg_left _ hBR.le
      apply Real.exp_le_exp.mpr
      nlinarith
    _ = B * (δ / (32 * B)) := by rw [he]
    _ = δ / 32 := by field_simp

/-- All blocks are hit with the stated confidence under the finite product
experiment and its prescribed number of probes. The hypotheses concern one
probe's measurable events, not an assumed repeated-event probability. -/
theorem prescribed_coverage {X : Type*} [MeasurableSpace X]
    (μ : Measure X) [IsProbabilityMeasure μ]
    (B : ℕ) (hB : 0 < B) (A : Fin B → Set X)
    (hA : ∀ b, MeasurableSet (A b))
    {q δ : ℝ} (hq : 0 < q) (hq1 : q ≤ 1) (hδ : 0 < δ)
    (hcover : ∀ b, q / 2 ≤ μ.real (A b)) :
    (Measure.pi (fun _ : Fin (probeCount B q δ) => μ)).real
      {x | ∃ b : Fin B, ∀ i : Fin (probeCount B q δ), x i ∉ A b} ≤ δ / 32 := by
  exact (missing_block_probability μ B (probeCount B q δ) A hA hq.le hq1 hcover).trans
    (prescribed_exponential_budget B hB hq hδ)

end QDM.Theorem2.RepeatedProbeCoverage


==> anc/lean/QDM/Theorem2/ResolventPerturbation.lean <==
import QDM.Theorem2.BlockResolvent
import Mathlib.Analysis.Normed.Ring.Units

/-! Quantitative Neumann inversion with the constants used for the paired
commutant contour. This is valid for the spectral norm on the matrix space. -/
noncomputable section
namespace QDM.Theorem2.ResolventPerturbation

/-- A reference inverse of norm at most 37/30 remains invertible under the
proved 15.1t perturbation. The inverse, both inverse identities and the exact
resolvent difference are constructed; none is an additional premise. -/
theorem nearby_inverse {V : Type*} [NormedAddCommGroup V] [NormedSpace ℂ V]
    [CompleteSpace V] (A A' R₀ : V →L[ℂ] V)
    (hAR : A*R₀=1) (hRA : R₀*A=1) (hR : ‖R₀‖ ≤ (37/30 : ℝ))
    {t : ℝ} (ht : 0 ≤ t) (hsmall : t ≤ 1/40) (herr : ‖A-A'‖ ≤ (151/10 : ℝ)*t) :
    ∃ R : V →L[ℂ] V, A'*R=1 ∧ R*A'=1 ∧ ‖R‖ ≤ (233/100 : ℝ) ∧
      R-R₀=R*(A-A')*R₀ ∧
      ‖R-R₀‖ ≤ ((233/100 : ℝ)*(151/10)*(37/30))*t := by
  let E := R₀*(A-A')
  have hE : ‖E‖ ≤ (47/100 : ℝ) := by
    have h1 := norm_mul_le R₀ (A-A')
    have h2 := mul_le_mul hR herr (norm_nonneg (A-A')) (by norm_num : (0 : ℝ) ≤ 37/30)
    dsimp only [E]
    nlinarith
  have hE1 : ‖E‖ < 1 := by linarith
  let u : (V →L[ℂ] V)ˣ := ⟨A,R₀,hAR,hRA⟩
  let v := Units.oneSub E hE1
  let W := u*v
  have hW : (W : V →L[ℂ] V) = A' := by
    change A*(1-R₀*(A-A')) = A'
    rw [mul_sub,mul_one,← mul_assoc,hAR,one_mul]
    abel
  let R : V →L[ℂ] V := ↑W⁻¹
  have hl : A'*R=1 := by
    rw [← hW]
    exact W.val_inv
  have hr : R*A'=1 := by
    rw [← hW]
    exact W.inv_val
  have hvi : ‖(↑v⁻¹ : V →L[ℂ] V)‖ ≤ (100/53 : ℝ) := by
    have hv := v.val_inv
    change (1-E)*(↑v⁻¹ : V →L[ℂ] V)=1 at hv
    rw [sub_mul,one_mul] at hv
    have heq : (↑v⁻¹ : V →L[ℂ] V)=1+E*↑v⁻¹ := by rw [← hv]; abel
    have h1 := norm_add_le (1 : V →L[ℂ] V) (E*↑v⁻¹)
    rw [← heq] at h1
    have h2 := norm_mul_le E (↑v⁻¹ : V →L[ℂ] V)
    have h3 := mul_le_mul_of_nonneg_right hE (norm_nonneg (↑v⁻¹ : V →L[ℂ] V))
    have h4 : ‖(1 : V →L[ℂ] V)‖ ≤ 1 := ContinuousLinearMap.norm_id_le
    linarith
  have hn : ‖R‖ ≤ (233/100 : ℝ) := by
    have heq : R=(↑v⁻¹ : V →L[ℂ] V)*R₀ := by simp [R,W,u]
    rw [heq]
    calc
      _ ≤ ‖(↑v⁻¹ : V →L[ℂ] V)‖*‖R₀‖ := norm_mul_le _ _
      _ ≤ (100/53 : ℝ)*(37/30) := mul_le_mul hvi hR (norm_nonneg _) (by norm_num)
      _ ≤ _ := by norm_num
  have hd : R-R₀=R*(A-A')*R₀ := by
    rw [mul_sub,sub_mul,mul_assoc,hAR,hr,mul_one,one_mul]
  refine ⟨R,hl,hr,hn,hd,?_⟩
  rw [hd]
  calc
    _ ≤ (‖R‖*‖A-A'‖)*‖R₀‖ :=
      (norm_mul_le _ _).trans (mul_le_mul_of_nonneg_right
        (norm_mul_le _ _) (norm_nonneg R₀))
    _ ≤ ((233/100 : ℝ)*((151/10)*t))*(37/30) := by
      apply mul_le_mul
      · exact mul_le_mul hn herr (norm_nonneg _) (by norm_num)
      · exact hR
      · exact norm_nonneg _
      · positivity
    _ = _ := by ring

end QDM.Theorem2.ResolventPerturbation


==> anc/lean/QDM/Theorem2/RoundedCandidateSelection.lean <==
import QDM.Theorem2.CandidateSelection

/-! Candidate deduplication with certified approximate distances.  The scan
uses only the supplied distance values; the hidden centers occur only in its
correctness proof. -/

noncomputable section
namespace QDM.Theorem2.RoundedCandidateSelection

variable {E : Type*} [MetricSpace E]

def tailScanBy (q : ℝ) (d : E → E → ℝ) : List E → Finset E
  | [] => ∅
  | x :: xs => by
      classical
      exact if ∀ y ∈ tailScanBy q d xs, q < d x y
        then insert x (tailScanBy q d xs) else tailScanBy q d xs

def selectBy (q : ℝ) (d : E → E → ℝ) (xs : List E) : Finset E :=
  tailScanBy q d xs.reverse

/-- A rounded distance scan gives exactly the same retained candidates when
all threshold comparisons on the finite input agree with exact distances. -/
theorem selectBy_eq (q : ℝ) (hq : 0 ≤ q) (d : E → E → ℝ) (xs : List E)
    (hcmp : ∀ x ∈ xs, ∀ y ∈ xs, q < d x y ↔ q < dist x y) :
    selectBy q d xs = CandidateSelection.select q xs := by
  classical
  have hs : ∀ ys : List E,
      (∀ x ∈ ys, ∀ y ∈ ys, q < d x y ↔ q < dist x y) →
      tailScanBy q d ys = CandidateSelection.tailScan q ys := by
    intro ys
    induction ys with
    | nil => intro _; rfl
    | cons a ys ih =>
        intro hc
        have ht : tailScanBy q d ys = CandidateSelection.tailScan q ys := by
          apply ih
          intro x hx y hy
          exact hc x (List.mem_cons_of_mem a hx) y (List.mem_cons_of_mem a hy)
        have hsub : ∀ y ∈ CandidateSelection.tailScan q ys, y ∈ ys := by
          simpa only [CandidateSelection.select,List.reverse_reverse,List.mem_reverse] using
            (CandidateSelection.select_properties q hq ys.reverse).1
        have htest : (∀ y ∈ CandidateSelection.tailScan q ys, q < d a y) ↔
            (∀ y ∈ CandidateSelection.tailScan q ys, q < dist a y) := by
          constructor
          · intro h y hy
            exact (hc a (List.mem_cons_self ..) y
              (List.mem_cons_of_mem a (hsub y hy))).mp (h y hy)
          · intro h y hy
            exact (hc a (List.mem_cons_self ..) y
              (List.mem_cons_of_mem a (hsub y hy))).mpr (h y hy)
        rw [tailScanBy,CandidateSelection.tailScan,ht]
        simp only [htest]
  apply hs
  simpa only [List.mem_reverse] using hcmp

/-- Radius `0.01`, center separation one and distance error at most `0.01`
leave every comparison at `1/2` unchanged. Hence the rounded scan still keeps
exactly one accurate candidate per center. -/
theorem paired_selection {β : Type*} [Fintype β]
    (p : β → E) (xs : List E) (d : E → E → ℝ)
    (hsep : ∀ b c, b ≠ c → 1 ≤ dist (p b) (p c))
    (hsound : ∀ x ∈ xs, ∃ b, dist x (p b) ≤ 1/100)
    (hcover : ∀ b, ∃ x ∈ xs, dist x (p b) ≤ 1/100)
    (hround : ∀ x ∈ xs, ∀ y ∈ xs, |d x y-dist x y| ≤ 1/100) :
    (∀ b, ∃! x, x ∈ selectBy (1/2) d xs ∧ dist x (p b) ≤ 1/100) ∧
    (selectBy (1/2) d xs).card = Fintype.card β := by
  have hcmp : ∀ x ∈ xs, ∀ y ∈ xs, (1/2 : ℝ) < d x y ↔ (1/2 : ℝ) < dist x y := by
    intro x hx y hy
    obtain ⟨b,hxb⟩ := hsound x hx
    obtain ⟨c,hyc⟩ := hsound y hy
    obtain ⟨hlo,hhi⟩ := abs_le.mp (hround x hx y hy)
    by_cases hbc : b=c
    · subst c
      have ht := dist_triangle x (p b) y
      rw [dist_comm (p b) y] at ht
      constructor <;> intro h <;> linarith
    · have hs := hsep b c hbc
      have ht₁ := dist_triangle (p b) x (p c)
      have ht₂ := dist_triangle x y (p c)
      rw [dist_comm (p b) x] at ht₁
      constructor <;> intro _ <;> linarith
  rw [selectBy_eq (1/2) (by norm_num) d xs hcmp]
  exact CandidateSelection.paired_selection p xs hsep hsound hcover

end QDM.Theorem2.RoundedCandidateSelection


==> anc/lean/QDM/Theorem2/ShiftedBlockSpectrum.lean <==
import QDM.Theorem2.PencilShift
import QDM.AppendixC.BlockSpectrum

/-! The exact shifted pencil isolates one physical eight-mode block.
Only the target coefficient is separated: competitor coefficients may
coincide, so no pairwise-distinct spectrum is assumed. -/

noncomputable section
set_option maxHeartbeats 1200000

namespace QDM.Theorem2.ShiftedBlockSpectrum
open QDM ReferenceCommutant SpectralRecovery
open scoped InnerProductSpace

abbrev Modes (B : ℕ) := EuclideanSpace ℝ (Fin B × Fin 8)

def op {B : ℕ} (S : Space (Fin B)) : Modes B →L[ℝ] Modes B :=
  (matrix S).toEuclideanLin.toContinuousLinearMap

def modeFrame {B : ℕ} (w : GaussianRange.Witness B) : Modes B ≃ₗᵢ[ℝ] Modes B :=
  BlockSpectrum.modeIsometry
    (PhysicalCommutant.blockRotation B (MeasuredCommutant.rotation w))
    (PhysicalCommutant.block_rotation_orthogonal B _
      (MeasuredCommutant.rotation_orthogonal w)).1
    (PhysicalCommutant.block_rotation_orthogonal B _
      (MeasuredCommutant.rotation_orthogonal w)).2

def basis {B : ℕ} (w : GaussianRange.Witness B) :
    OrthonormalBasis (Fin B × Fin 8) ℝ (Modes B) :=
  (EuclideanSpace.basisFun (Fin B × Fin 8) ℝ).map (modeFrame w)

/-- The same explicit physical basis diagonalizes every scalar-block
combination, including repeated competitor coefficients. -/
theorem diagonalization {B : ℕ} (w : GaussianRange.Witness B) (a : Fin B → ℝ) :
    (op (MeasuredCommutant.physicalFrame w (scalarBlocks a))).toLinearMap =
      diagonalMap (basis w) (fun i => a i.1) := by
  let R := PhysicalCommutant.blockRotation B (MeasuredCommutant.rotation w)
  have hR : R.transpose*R=1 :=
    (PhysicalCommutant.block_rotation_orthogonal B _
      (MeasuredCommutant.rotation_orthogonal w)).1
  have hi : R.transpose.toEuclideanLin.comp R.toEuclideanLin = LinearMap.id := by
    rw [← Matrix.toLpLin_mul 2 2 2,hR,Matrix.toLpLin_one]
  have hb (i : Fin B × Fin 8) :
      op (MeasuredCommutant.physicalFrame w (scalarBlocks a)) (basis w i) =
        a i.1 • basis w i := by
    change (matrix (frameLinear R (scalarBlocks a))).toEuclideanLin
      (R.toEuclideanLin ((EuclideanSpace.basisFun (Fin B × Fin 8) ℝ) i)) =
        a i.1 • R.toEuclideanLin ((EuclideanSpace.basisFun (Fin B × Fin 8) ℝ) i)
    rw [frame_matrix,BlockSpectrum.scalar_block_matrix,
      Matrix.toLpLin_mul 2 2 2,Matrix.toLpLin_mul 2 2 2]
    simp only [LinearMap.comp_apply]
    rw [show R.transpose.toEuclideanLin
      (R.toEuclideanLin ((EuclideanSpace.basisFun (Fin B × Fin 8) ℝ) i)) =
        (EuclideanSpace.basisFun (Fin B × Fin 8) ℝ) i from
      congrArg (fun F : Modes B →ₗ[ℝ] Modes B =>
        F ((EuclideanSpace.basisFun (Fin B × Fin 8) ℝ) i)) hi]
    rw [← map_smul]
    congr 1
    ext j
    simp [Matrix.toLpLin_apply,EuclideanSpace.basisFun_apply,PiLp.single_apply]
  apply (basis w).toBasis.ext
  intro i
  change op (MeasuredCommutant.physicalFrame w (scalarBlocks a)) (basis w i)=_
  rw [hb]
  apply (basis w).repr.injective
  ext j
  simp only [diagonalMap_repr,map_smul,PiLp.smul_apply,smul_eq_mul,
    OrthonormalBasis.repr_self,PiLp.single_apply]
  by_cases hij : i=j
  · subst j
    simp
  · simp [Ne.symm hij]

/-- The physical block is exactly the orthogonal projector onto its eight
rotated Majorana directions, in the same basis as the shifted pencil. -/
theorem block_projection {B : ℕ} (w : GaussianRange.Witness B) (b : Fin B) :
    (op (MeasuredCommutant.physicalFrame w (CandidateGeometry.block b))).toLinearMap =
      projector (basis w) {i : Fin B × Fin 8 | i.1=b} := by
  unfold CandidateGeometry.block
  rw [diagonalization]
  unfold projector
  congr 1
  funext i
  simp

/-- All nonzero eigenvalues lie in the promised positive coefficient
interval, and its upper endpoint controls the spectral matrix norm. -/
theorem spectral_bounds {B : ℕ} (w : GaussianRange.Witness B)
    (μ : EuclideanSpace ℝ (Fin B)) (b : Fin B) {δ M : ℝ}
    (hδ : 0 < δ) (hM : 0 ≤ M)
    (hgap : ∀ c, c ≠ b → δ ≤ μ b-μ c ∧ μ b-μ c ≤ M) :
    let H := op (PencilShift.shifted w μ b)
    ∃ hH : H.toLinearMap.IsSymmetric,
      ‖H‖ ≤ M ∧ ∀ i, hH.eigenvalues rfl i=0 ∨
        δ ≤ hH.eigenvalues rfl i ∧ hH.eigenvalues rfl i ≤ M := by
  let H := op (PencilShift.shifted w μ b)
  let d : Fin B × Fin 8 → ℝ := fun i => μ b-μ i.1
  have hd : H.toLinearMap=diagonalMap (basis w) d := diagonalization w _
  have hbds (i : Fin B × Fin 8) : d i=0 ∨ δ ≤ d i ∧ d i ≤ M := by
    by_cases hi : i.1=b
    · left
      simp [d,hi]
    · exact Or.inr (hgap i.1 hi)
  have hH : H.toLinearMap.IsSymmetric := by
    rw [hd]
    exact diagonalMap_symmetric _ _
  refine ⟨hH,?_,?_⟩
  · apply ContinuousLinearMap.opNorm_le_bound H hM
    intro v
    change ‖H.toLinearMap v‖ ≤ M*‖v‖
    rw [hd]
    apply diagonal_norm_upper (basis w) d v hM
    intro i _
    rcases hbds i with hz | hg
    · simpa only [hz,abs_zero] using hM
    · rw [abs_of_nonneg (hδ.le.trans hg.1)]
      exact hg.2
  · intro i
    let v := hH.eigenvectorBasis rfl i
    let ev :=  hH.eigenvalues rfl i
    have he : H.toLinearMap v=ev • v := by
      simpa only [RCLike.ofReal_real_eq_id,id_eq] using hH.apply_eigenvectorBasis rfl i
    have hv : v ≠ 0 := (hH.eigenvectorBasis rfl).toBasis.ne_zero i
    have hex : ∃ j, (basis w).repr v j ≠ 0 := by
      by_contra hh
      push Not at hh
      apply hv
      apply (basis w).repr.injective
      ext j
      simpa only [map_zero,PiLp.zero_apply] using hh j
    obtain ⟨j,hj⟩ := hex
    have hc := congrArg (fun x => (basis w).repr x j) he
    rw [hd,diagonalMap_repr] at hc
    simp only [map_smul,PiLp.smul_apply,smul_eq_mul] at hc
    have heig : d j=ev := (mul_right_cancel₀ hj hc)
    simpa only [heig] using hbds j

/-- A strictly separated target coefficient gives exactly the physical
eight-dimensional kernel. The returned physical block is its orthogonal
projector, with symmetry and idempotence proved from its construction. -/
theorem kernel_certificate {B : ℕ} (w : GaussianRange.Witness B)
    (μ : EuclideanSpace ℝ (Fin B)) (b : Fin B) {δ : ℝ} (hδ : 0 < δ)
    (hgap : ∀ c, c ≠ b → δ ≤ μ b-μ c) :
    let H := op (PencilShift.shifted w μ b)
    let P := op (MeasuredCommutant.physicalFrame w (CandidateGeometry.block b))
    H.toLinearMap.ker=P.toLinearMap.range ∧
      Module.finrank ℝ H.toLinearMap.ker=8 ∧
      P.toLinearMap.IsSymmetric ∧ ∀ v, P (P v)=P v := by
  let H := op (PencilShift.shifted w μ b)
  let P := op (MeasuredCommutant.physicalFrame w (CandidateGeometry.block b))
  let d : Fin B × Fin 8 → ℝ := fun i => μ b-μ i.1
  let s : Finset (Fin B × Fin 8) := {i | i.1=b}
  have hd : H.toLinearMap=diagonalMap (basis w) d := diagonalization w _
  have hP : P.toLinearMap=projector (basis w) s := block_projection w b
  have hz (i : Fin B × Fin 8) : d i=0 ↔ i.1=b := by
    constructor
    · intro hi
      by_contra hn
      have hh := hgap i.1 hn
      change δ ≤ d i at hh
      linarith
    · intro hi
      simp [d,hi]
  have hb (i : Fin B × Fin 8) : H.toLinearMap (basis w i)=d i • basis w i := by
    rw [hd]
    apply (basis w).repr.injective
    ext j
    simp only [diagonalMap_repr,map_smul,PiLp.smul_apply,smul_eq_mul,
      OrthonormalBasis.repr_self,PiLp.single_apply]
    by_cases hij : i=j
    · subst j
      simp
    · simp [Ne.symm hij]
  have hk : H.toLinearMap.ker=P.toLinearMap.range := by
    rw [← Module.End.eigenspace_zero,BlockSpectrum.eigenspace_in_basis _ (basis w) d hb 0,hP]
    congr 2
    ext i
    simp only [Finset.mem_filter,Finset.mem_univ,true_and,hz,s]
  have hs : s.card=8 := by
    have he : s=({b} : Finset (Fin B)) ×ˢ (Finset.univ : Finset (Fin 8)) := by
      ext ⟨c,j⟩
      simp [s,eq_comm]
    rw [he,Finset.card_product]
    simp
  refine ⟨hk,?_,?_,?_⟩
  · rw [hk,hP,OrderedSpectrum.projector_rank,hs]
  · rw [hP]
    exact diagonalMap_symmetric _ _
  · intro v
    change P.toLinearMap (P.toLinearMap v)=P.toLinearMap v
    rw [hP]
    exact projector_idempotent _ _ _

end QDM.Theorem2.ShiftedBlockSpectrum


==> anc/lean/QDM/Theorem2/SignInformation.lean <==
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Data.Fintype.BigOperators
import Mathlib.Tactic

/-!
# Information in one fixed-basis quartic sign

The probabilities are `(1 ± x)/2`, where `x` is the physical quartic mean.
The finite relative-entropy expression below is used only with a positive
second law, or with explicitly matching supports. It is not an extended-real
definition of KL divergence on arbitrary unsupported pairs.

This module proves the scalar information estimate used in Appendix C's
adaptive lower bound. Constructing its physical hard family remains separate.
-/

noncomputable section
namespace QDM.Theorem2

def signWeight (x : ℝ) : Bool → ℝ
  | false => (1 - x) / 2
  | true => (1 + x) / 2

theorem signWeight_nonneg {x : ℝ} (hx : |x| ≤ 1) (b : Bool) :
    0 ≤ signWeight x b := by
  obtain ⟨hl, hu⟩ := abs_le.mp hx
  cases b <;> simp only [signWeight] <;> linarith

theorem signWeight_pos {x : ℝ} (hx : |x| < 1) (b : Bool) :
    0 < signWeight x b := by
  obtain ⟨hl, hu⟩ := abs_lt.mp hx
  cases b <;> simp only [signWeight] <;> linarith

@[simp] theorem signWeight_sum (x : ℝ) : ∑ b : Bool, signWeight x b = 1 := by
  simp [signWeight]
  ring

def klTerm (p q : ℝ) : ℝ := p * Real.log (p / q)

def finiteKL {α : Type*} [Fintype α] (p q : α → ℝ) : ℝ :=
  ∑ a, klTerm (p a) (q a)

/-- The logarithm estimate includes zero first-law masses. -/
theorem klTerm_le_chi {p q : ℝ} (hp : 0 ≤ p) (hq : 0 < q) :
    klTerm p q ≤ (p - q) ^ 2 / q + (p - q) := by
  by_cases hz : p = 0
  · subst p
    simp only [klTerm, zero_mul, zero_sub, neg_sq]
    rw [sq, mul_div_cancel_right₀ q hq.ne']
    linarith
  · have hp' : 0 < p := lt_of_le_of_ne hp (Ne.symm hz)
    have hh := mul_le_mul_of_nonneg_left
      (Real.log_le_sub_one_of_pos (div_pos hp' hq)) hp
    calc
      klTerm p q ≤ p * (p / q - 1) := hh
      _ = (p - q) ^ 2 / q + (p - q) := by field_simp; ring

theorem finiteKL_le_chi {α : Type*} [Fintype α] (p q : α → ℝ)
    (hp : ∀ a, 0 ≤ p a) (hq : ∀ a, 0 < q a)
    (hpsum : ∑ a, p a = 1) (hqsum : ∑ a, q a = 1) :
    finiteKL p q ≤ ∑ a, (p a - q a) ^ 2 / q a := by
  calc
    finiteKL p q ≤ ∑ a, ((p a - q a) ^ 2 / q a + (p a - q a)) :=
      Finset.sum_le_sum fun a _ => klTerm_le_chi (hp a) (hq a)
    _ = _ := by simp [Finset.sum_add_distrib, Finset.sum_sub_distrib, hpsum, hqsum]

/-- Exact chi-square value for two sign laws; no uniform-gap promise is used. -/
theorem sign_chi_square {x y : ℝ} (hy : |y| < 1) :
    (∑ b : Bool, (signWeight x b - signWeight y b) ^ 2 / signWeight y b) =
      (x - y) ^ 2 / (1 - y ^ 2) := by
  obtain ⟨hl, hu⟩ := abs_lt.mp hy
  have h1 : 1 - y ≠ 0 := by linarith
  have h2 : 1 + y ≠ 0 := by linarith
  have h3 : 1 - y ^ 2 ≠ 0 := by nlinarith
  simp only [Fintype.sum_bool, signWeight]
  field_simp
  ring

/-- Appendix C's per-copy information bound. The second inequality applies
to the derived flat hard-family means, not to every state in the orbit. -/
theorem sign_information {x y : ℝ} (hx : |x| ≤ 1) (hy : |y| ≤ 1 / 2) :
    finiteKL (signWeight x) (signWeight y) ≤
      (x - y) ^ 2 / (1 - y ^ 2) ∧
    finiteKL (signWeight x) (signWeight y) ≤ (4 / 3) * (x - y) ^ 2 := by
  have hy' : |y| < 1 := lt_of_le_of_lt hy (by norm_num)
  have hbase := finiteKL_le_chi (signWeight x) (signWeight y)
    (signWeight_nonneg hx) (signWeight_pos hy') (signWeight_sum x) (signWeight_sum y)
  rw [sign_chi_square hy'] at hbase
  refine ⟨hbase, hbase.trans ?_⟩
  have hy2 : y ^ 2 ≤ 1 / 4 := by nlinarith [sq_abs y, abs_nonneg y]
  apply (div_le_iff₀ (by linarith : 0 < 1 - y ^ 2)).mpr
  nlinarith [sq_nonneg (x - y), mul_nonneg (sq_nonneg (x - y)) (show 0 ≤ 1 / 4 - y ^ 2 by linarith)]

/-- The support conditions prevent use of the real-valued log convention
at an unsupported event. Shared zero policy weights remain allowed. -/
theorem klTerm_mul {p q r s : ℝ} (hpq : p = 0 ↔ q = 0)
    (hrs : r = 0 ↔ s = 0) :
    klTerm (p * r) (q * s) = r * klTerm p q + p * klTerm r s := by
  by_cases hp : p = 0
  · simp [klTerm, hp]
  by_cases hr : r = 0
  · simp [klTerm, hr]
  have hq : q ≠ 0 := fun h => hp (hpq.mpr h)
  have hs : s ≠ 0 := fun h => hr (hrs.mpr h)
  unfold klTerm
  rw [← div_mul_div_comm, Real.log_mul (div_ne_zero hp hq) (div_ne_zero hr hs)]
  ring

/-- Exact finite chain rule, including kernels with zero probabilities. -/
theorem finiteKL_chain {α β : Type*} [Fintype α] [Fintype β]
    (p q : α → ℝ) (k l : α → β → ℝ)
    (hpq : ∀ a, p a = 0 ↔ q a = 0)
    (hkl : ∀ a b, k a b = 0 ↔ l a b = 0)
    (hk : ∀ a, ∑ b, k a b = 1) :
    finiteKL (fun z : α × β => p z.1 * k z.1 z.2)
      (fun z : α × β => q z.1 * l z.1 z.2) =
      finiteKL p q + ∑ a, p a * finiteKL (k a) (l a) := by
  unfold finiteKL
  simp only [Fintype.sum_prod_type]
  simp_rw [klTerm_mul (hpq _) (hkl _ _)]
  simp only [Finset.sum_add_distrib, ← Finset.sum_mul, ← Finset.mul_sum, hk, one_mul]

/-- Randomizing the quartet does not add information when both hypotheses
use the same policy. The choices, as well as the signs, are retained. -/
theorem policy_sign_information {ι : Type*} [Fintype ι]
    (w x y : ι → ℝ) (hw : ∀ i, 0 ≤ w i) (hsum : ∑ i, w i = 1)
    (hx : ∀ i, |x i| < 1) (hy : ∀ i, |y i| ≤ 1 / 2)
    {c : ℝ} (hc : ∀ i, (4 / 3) * (x i - y i) ^ 2 ≤ c) :
    finiteKL (fun z : ι × Bool => w z.1 * signWeight (x z.1) z.2)
      (fun z : ι × Bool => w z.1 * signWeight (y z.1) z.2) ≤ c := by
  have hposy (i : ι) : |y i| < 1 := lt_of_le_of_lt (hy i) (by norm_num)
  rw [finiteKL_chain w w (fun i => signWeight (x i)) (fun i => signWeight (y i))
    (fun _ => Iff.rfl)
    (fun i b => iff_of_false (signWeight_pos (hx i) b).ne'
      (signWeight_pos (hposy i) b).ne') (fun i => signWeight_sum (x i))]
  have hself : finiteKL w w = 0 := by simp [finiteKL, klTerm]
  rw [hself, zero_add]
  calc
    _ ≤ ∑ i, w i * c := Finset.sum_le_sum fun i _ =>
      mul_le_mul_of_nonneg_left ((sign_information (hx i).le (hy i)).2.trans (hc i)) (hw i)
    _ = c := by rw [← Finset.sum_mul, hsum, one_mul]

end QDM.Theorem2


==> anc/lean/QDM/Theorem2/SingleBlockCandidate.lean <==
import QDM.Theorem2.CandidateProjector

/-! With one paired block, its mode subspace is the entire eight-dimensional
space. The identity is therefore an exact candidate without random pencils. -/

noncomputable section

namespace QDM.Theorem2.SingleBlockCandidate
open QDM ReferenceCommutant

/-- The one-block shortcut is the true block, satisfies the exact rank-eight
projector conditions, and has zero measured residual for every data table. -/
theorem identity_candidate (w : GaussianRange.Witness 1)
    (yA yP : QuarticNorm.Quartet 8 → ℝ) :
    MeasuredCommutant.physicalFrame w (CandidateGeometry.block (0 : Fin 1))=
        LowSpace.identity 1 ∧
      matrix (LowSpace.identity 1)*matrix (LowSpace.identity 1)=
        matrix (LowSpace.identity 1) ∧
      Matrix.trace (matrix (LowSpace.identity 1))=8 ∧
      ‖LowSpace.identity 1-LowSpace.measuredLow
        (FrameError.measuredRefresh (B := 1) yA yP).toContinuousLinearMap (LowSpace.identity 1)‖/
          Real.sqrt 8=0 := by
  have hm : matrix (LowSpace.identity 1)=
      (1 : Matrix (Fin 1 × Fin 8) (Fin 1 × Fin 8) ℝ) := by
    ext ⟨c,i⟩ ⟨d,j⟩
    have hc : c=d := Subsingleton.elim _ _
    subst d
    simp [LowSpace.identity,matrix,scalarBlocks,Matrix.one_apply]
  have hb : CandidateGeometry.block (0 : Fin 1)=LowSpace.identity 1 := by
    unfold CandidateGeometry.block LowSpace.identity
    congr 1
    funext c
    have hc : c=(0 : Fin 1) := Subsingleton.elim _ _
    simp only [hc,ite_true]
  have hframe : MeasuredCommutant.physicalFrame w (LowSpace.identity 1)=
      LowSpace.identity 1 := by
    have ht : matrix (MeasuredCommutant.physicalFrame w (LowSpace.identity 1))=
        matrix (LowSpace.identity 1) := by
      change matrix (frameLinear
        (PhysicalCommutant.blockRotation 1 (MeasuredCommutant.rotation w))
          (LowSpace.identity 1))=matrix (LowSpace.identity 1)
      rw [frame_matrix,hm,Matrix.mul_one]
      exact (PhysicalCommutant.block_rotation_orthogonal 1 _
        (MeasuredCommutant.rotation_orthogonal w)).2
    apply Subtype.ext
    ext ⟨c,d,i,j⟩
    exact congrArg (fun A : Matrix (Fin 1 × Fin 8) (Fin 1 × Fin 8) ℝ =>
      A (c,i) (d,j)) ht
  refine ⟨by rw [hb,hframe],?_,?_,?_⟩
  · rw [hm,Matrix.one_mul]
  · simp [hm]
  · rw [(LowSpace.identity_fixed (FrameError.measuredRefresh (B := 1) yA yP).toContinuousLinearMap).2]
    simp

end QDM.Theorem2.SingleBlockCandidate


==> anc/lean/QDM/Theorem2/SpectralContour.lean <==
import QDM.Theorem2.ResolventPerturbation
import Mathlib.Analysis.Complex.CauchyIntegral

/-! The radius-three contour used in the commutant stability proof. These
results construct its inverse and integral bounds. Connecting the complex
transpose-symmetric realization to the measured real spectral cutoff is a
separate obligation; this file does not assume that correspondence. -/
noncomputable section
set_option maxHeartbeats 1600000
set_option synthInstance.maxHeartbeats 120000
namespace QDM.Theorem2.SpectralContour
open Complex Metric
open scoped Interval

/-- A pole contributes precisely when it is inside the separating circle. -/
theorem pole_integral (w : ℂ) (hw : ‖w‖ ≠ 3) :
    (2*Real.pi*I : ℂ)⁻¹ * (∮ z in C(0,3), (z-w)⁻¹) =
      if ‖w‖ < 3 then 1 else 0 := by
  have hc : (2*Real.pi*I : ℂ) ≠ 0 := by
    exact mul_ne_zero (mul_ne_zero (by norm_num) (by exact_mod_cast Real.pi_ne_zero)) I_ne_zero
  by_cases hi : ‖w‖ < 3
  · rw [ite_eq_left hi, circleIntegral.integral_sub_inv_of_mem_ball (by simpa using hi)]
    exact inv_mul_cancel₀ hc
  · have ho : 3 < ‖w‖ := lt_of_le_of_ne (le_of_not_gt hi) hw.symm
    have hn (z : ℂ) (hz : z ∈ closedBall (0 : ℂ) 3) : z-w ≠ 0 := by
      intro h
      have he : z=w := sub_eq_zero.mp h
      subst z
      have hh : ‖w‖ ≤ 3 := by simpa using hz
      linarith
    have hd : DifferentiableOn ℂ (fun z : ℂ => (z-w)⁻¹) (closedBall 0 3) :=
      fun z hz => ((differentiableAt_id.sub_const w).inv (hn z hz)).differentiableWithinAt
    have he := (hd.mono closure_ball_subset_closedBall).diffContOnCl.circleIntegral_eq_zero
      (by norm_num : (0 : ℝ) ≤ 3)
    rw [ite_eq_right hi,he,mul_zero]

/-- Integrating a finite spectral resolution gives its exact low-space
projection. This is an algebraic identity, not an assumed projector formula. -/
theorem finite_resolution {E ι : Type*} [NormedAddCommGroup E] [NormedSpace ℂ E]
    [CompleteSpace E] [Fintype ι] (d : ι → ℂ) (P : ι → E)
    (hd : ∀ i, ‖d i‖ ≠ 3) :
    (2*Real.pi*I : ℂ)⁻¹ • (∮ z in C(0,3), ∑ i, (z-d i)⁻¹ • P i) =
      ∑ i, if ‖d i‖ < 3 then P i else 0 := by
  have hn (i : ι) (z : ℂ) (hz : z ∈ sphere (0 : ℂ) 3) : z-d i ≠ 0 := by
    intro h
    have he : z=d i := sub_eq_zero.mp h
    subst z
    apply hd i
    simpa using hz
  have hi (i : ι) : CircleIntegrable (fun z : ℂ => (z-d i)⁻¹ • P i) 0 3 := by
    have hc : ContinuousOn (fun z : ℂ => (z-d i)⁻¹) (sphere (0 : ℂ) 3) :=
      (continuousOn_id.sub continuousOn_const).inv₀ (hn i)
    have hp : ContinuousOn (fun z : ℂ => (z-d i)⁻¹ • P i) (sphere (0 : ℂ) 3) :=
      hc.smul continuousOn_const
    exact hp.circleIntegrable (by norm_num)
  rw [circleIntegral.integral_fun_sum (by intro i _; exact hi i)]
  simp only [circleIntegral.integral_smul_const, Finset.smul_sum, smul_smul]
  apply Finset.sum_congr rfl
  intro i _
  rw [pole_integral (d i) (hd i)]
  split_ifs <;> simp

/-- The quantitative inverse is the canonical ring inverse, so it defines
one actual function of the contour variable rather than pointwise advice. -/
theorem canonical_nearby {V : Type*} [NormedAddCommGroup V] [NormedSpace ℂ V]
    [CompleteSpace V] (A A' R₀ : V →L[ℂ] V)
    (hAR : A*R₀=1) (hRA : R₀*A=1) (hR : ‖R₀‖ ≤ (37/30 : ℝ))
    {t : ℝ} (ht : 0 ≤ t) (hs : t ≤ 1/40) (he : ‖A-A'‖ ≤ (151/10 : ℝ)*t) :
    IsUnit A' ∧ ‖Ring.inverse A'‖ ≤ (233/100 : ℝ) ∧
      ‖Ring.inverse A'-R₀‖ ≤ ((233/100 : ℝ)*(151/10)*(37/30))*t := by
  rcases ResolventPerturbation.nearby_inverse A A' R₀ hAR hRA hR ht hs he with
    ⟨R,hl,hr,hn,_,hd⟩
  let u : (V →L[ℂ] V)ˣ := ⟨A',R,hl,hr⟩
  have hi : Ring.inverse A'=R := Ring.inverse_unit u
  exact ⟨u.isUnit,hi ▸ hn,hi ▸ hd⟩

def projection {V : Type*} [NormedAddCommGroup V] [NormedSpace ℂ V]
    (A : V →L[ℂ] V) : V →L[ℂ] V :=
  (2*Real.pi*I : ℂ)⁻¹ • (∮ z in C(0,3), Ring.inverse (z • 1-A))

/-- The appendix's 131t bound follows from the actual contour integrals,
including their integrability; no bound on a desired projector is supplied. -/
theorem contour_stability {V : Type*} [NormedAddCommGroup V] [NormedSpace ℂ V]
    [CompleteSpace V] (A A' : V →L[ℂ] V)
    (R₀ : ℂ → V →L[ℂ] V)
    (hR₀ : ∀ z, ‖z‖=3 → (z • 1-A)*R₀ z=1 ∧ R₀ z*(z • 1-A)=1 ∧
      ‖R₀ z‖ ≤ (37/30 : ℝ))
    {t : ℝ} (ht : 0 ≤ t) (hs : t ≤ 1/40) (he : ‖A-A'‖ ≤ (151/10 : ℝ)*t) :
    ‖projection A'-projection A‖ ≤ 131*t := by
  have hu (z : ℂ) (hz : ‖z‖=3) : IsUnit (z • (1 : V →L[ℂ] V)-A) ∧
      Ring.inverse (z • (1 : V →L[ℂ] V)-A)=R₀ z := by
    let u : (V →L[ℂ] V)ˣ := ⟨z • 1-A,R₀ z,(hR₀ z hz).1,(hR₀ z hz).2.1⟩
    exact ⟨u.isUnit,Ring.inverse_unit u⟩
  have hp (z : ℂ) (hz : ‖z‖=3) :
      IsUnit (z • (1 : V →L[ℂ] V)-A') ∧
      ‖Ring.inverse (z • (1 : V →L[ℂ] V)-A')-Ring.inverse (z • 1-A)‖ ≤
        ((233/100 : ℝ)*(151/10)*(37/30))*t := by
    have hd : ‖(z • (1 : V →L[ℂ] V)-A)-(z • 1-A')‖ ≤ (151/10 : ℝ)*t := by
      have hh : (z • (1 : V →L[ℂ] V)-A)-(z • 1-A')= -(A-A') := by abel
      simpa only [hh,norm_neg] using he
    have h := canonical_nearby (z • 1-A) (z • 1-A') (R₀ z)
      (hR₀ z hz).1 (hR₀ z hz).2.1 (hR₀ z hz).2.2 ht hs hd
    exact ⟨h.1,by rw [(hu z hz).2]; exact h.2.2⟩
  have integrable (D : V →L[ℂ] V)
      (hD : ∀ z : ℂ, ‖z‖=3 → IsUnit (z • (1 : V →L[ℂ] V)-D)) :
      CircleIntegrable (fun z : ℂ => Ring.inverse (z • (1 : V →L[ℂ] V)-D)) 0 3 := by
    apply ContinuousOn.circleIntegrable'
    intro z hz
    rcases hD z (by simpa using hz) with ⟨u,hu'⟩
    have hc : ContinuousAt Ring.inverse (z • (1 : V →L[ℂ] V)-D) :=
      hu' ▸ NormedRing.inverse_continuousAt u
    have hg : Continuous (fun w : ℂ => w • (1 : V →L[ℂ] V)-D) :=
      (continuous_id.smul continuous_const).sub continuous_const
    exact (ContinuousAt.comp (f := fun w : ℂ => w • (1 : V →L[ℂ] V)-D)
      (x := z) hc hg.continuousAt).continuousWithinAt
  have hi := integrable A (fun z hz => (hu z hz).1)
  have hi' := integrable A' (fun z hz => (hp z hz).1)
  have hd : projection A'-projection A = (2*Real.pi*I : ℂ)⁻¹ •
      (∮ z in C(0,3), Ring.inverse (z • (1 : V →L[ℂ] V)-A')-
        Ring.inverse (z • 1-A)) := by
    rw [circleIntegral.integral_sub hi' hi,smul_sub]
    rfl
  rw [hd]
  have h := circleIntegral.norm_two_pi_i_inv_smul_integral_le_of_norm_le_const
    (c := (0 : ℂ)) (by norm_num : (0 : ℝ) ≤ 3)
    (fun z hz => (hp z (by simpa using hz)).2)
  exact h.trans (by nlinarith)

/-- For the explicit block extension the contour is exactly normalized
block trace. This composes the finite spectral formula and perturbation
estimate. The physical commutant uses the transpose-symmetric restriction. -/
theorem block_contour {β : Type*} [Fintype β] [DecidableEq β]
    (A' : BlockResolvent.Maps β) {t : ℝ} (ht : 0 ≤ t) (hs : t ≤ 1/40)
    (he : ‖BlockResolvent.reference-A'‖ ≤ (151/10 : ℝ)*t) :
    projection (BlockResolvent.reference (β := β))=BlockPinching.scalarPart ∧
      ‖projection A'-BlockPinching.scalarPart‖ ≤ 131*t := by
  have hr (z : ℂ) (hz : ‖z‖=3) :
      (z • (1 : BlockResolvent.Maps β)-BlockResolvent.reference)*
        BlockResolvent.inverseCandidate z=1 ∧
      BlockResolvent.inverseCandidate z*(z • (1 : BlockResolvent.Maps β)-
        BlockResolvent.reference)=1 ∧
      ‖BlockResolvent.inverseCandidate (β := β) z‖ ≤ (37/30 : ℝ) := by
    have h := BlockResolvent.inverse_circle_bound (β := β) z hz
    have hi := BlockResolvent.inverse_identity (β := β) z h.1
    exact ⟨hi.1,hi.2,h.2⟩
  have hp : projection (BlockResolvent.reference (β := β))=BlockPinching.scalarPart := by
    have hi : (∮ z in C(0,3), Ring.inverse
        (z • (1 : BlockResolvent.Maps β)-BlockResolvent.reference)) =
        ∮ z in C(0,3), BlockResolvent.inverseCandidate (β := β) z := by
      apply circleIntegral.integral_congr (by norm_num)
      intro z hz
      have hh := hr z (by simpa using hz)
      let u : (BlockResolvent.Maps β)ˣ :=
        ⟨z • 1-BlockResolvent.reference,BlockResolvent.inverseCandidate z,hh.1,hh.2.1⟩
      exact Ring.inverse_unit u
    rw [projection,hi]
    dsimp only [BlockResolvent.inverseCandidate]
    have h := finite_resolution BlockResolvent.level (BlockResolvent.piece (β := β))
      (by intro i; fin_cases i <;> norm_num [BlockResolvent.level])
    convert h using 1
    norm_num [Fin.sum_univ_succ,BlockResolvent.level,BlockResolvent.piece]
  refine ⟨hp,?_⟩
  rw [← hp]
  exact contour_stability (V := BlockPinching.Operators ℂ β)
    (BlockResolvent.reference (β := β)) A' (BlockResolvent.inverseCandidate (β := β)) hr ht hs he

end QDM.Theorem2.SpectralContour


==> anc/lean/QDM/Theorem2/StackedFrame.lean <==
import QDM.Theorem2.HiddenFrame

/-! Physical stacked-frame recovery from two independent quartic banks.
Polar alignment is an analysis witness, not information given to the learner. -/

noncomputable section
set_option maxHeartbeats 800000
namespace QDM.Theorem2.StackedFrame
open QDM ProjectionAlignment SpectralRecovery NoiseGeometry FrameError RangeRefresh HiddenFrame
open scoped InnerProductSpace

/-- Quadratic polar normalization and the physical tight-frame identity bound
the total squared skew action, with no factor proportional to the block count. -/
theorem physical_stacked_alignment {B q : ℕ} (w : GaussianRange.Witness B)
    (I : E (Fin q) →ₗᵢ[ℝ] GaussianRange.Space B) {β γ : ℝ}
    (hβ : 0 ≤ β) (hβ1 : β < 1) (hγ : 0 ≤ γ)
    (herr : ∀ z, ‖GaussianRange.hiddenProjector w (I z)-I z‖ ≤ β*‖z‖)
    (htrans : ∀ v : VectorSpace (2*(4*B)),
      ‖entries ((skewContraction v).comp
        ((LinearMap.id-GaussianRange.hiddenProjector w).toContinuousLinearMap.comp
          I.toContinuousLinearMap))‖ ≤ γ*‖v‖) :
    ∃ U : E (Fin q) →ₗᵢ[ℝ] GaussianRange.Space B,
      (∀ z, GaussianRange.hiddenProjector w (U z) = U z) ∧
      ∀ v : VectorSpace (2*(4*B)),
        ‖entries ((skewContraction v).comp (U.toContinuousLinearMap-I.toContinuousLinearMap))‖^2 ≤
          (7*β^4+2*γ^2)*‖v‖^2 := by
  classical
  let P := (GaussianRange.hiddenProjector w).toContinuousLinearMap
  let C := (LinearMap.id-GaussianRange.hiddenProjector w).toContinuousLinearMap
  have hP : P.toLinearMap.IsSymmetric := by
    change (GaussianRange.hiddenProjector w).IsSymmetric
    rw [← GaussianRange.exact_cutoff_eq_hidden w]
    exact diagonalMap_symmetric _ _
  have hPP (z) : P (P z) = P z := by
    change GaussianRange.hiddenProjector w (GaussianRange.hiddenProjector w z) =
      GaussianRange.hiddenProjector w z
    rw [← GaussianRange.exact_cutoff_eq_hidden w]
    exact projector_idempotent ((GaussianRange.operator_symmetric w).eigenvectorBasis rfl) _ z
  let T := P.comp I.toContinuousLinearMap
  have hs := projected_spectrum P I hP hPP hβ herr
  have hpos : ∀ i, 0 < (gram_symmetric T).eigenvalues rfl i := by
    intro i
    have hi := (hs i).1
    change 1-β^2 ≤ (gram_symmetric T).eigenvalues rfl i at hi
    nlinarith
  let U : E (Fin q) →ₗᵢ[ℝ] GaussianRange.Space B :=
    { toLinearMap := aligned T
      norm_map' := aligned_norm T hpos }
  have hfixed (z) : P (U z) = U z := hPP (I (normalizer T z))
  refine ⟨U, hfixed, ?_⟩
  intro v
  let J := U.toContinuousLinearMap-T
  have hJ : ‖J‖ ≤ β^2 := by
    apply ContinuousLinearMap.opNorm_le_bound _ (sq_nonneg β)
    intro z
    exact normalization_quadratic T hβ hβ1 hs z
  have hPJ : P.comp J = J := by
    apply ContinuousLinearMap.ext
    intro z
    change P (U z-P (I z)) = U z-P (I z)
    rw [map_sub, hfixed, hPP]
  have hlong : ‖entries ((skewContraction v).comp J)‖^2 ≤
      (7/2 : ℝ)*β^4*‖v‖^2 := by
    have he : (skewContraction v).comp J = ((skewContraction v).comp P).comp J := by
      rw [ContinuousLinearMap.comp_assoc, hPJ]
    have hn := (entries_comp ((skewContraction v).comp P) J).2
    rw [← he] at hn
    have hh := mul_le_mul_of_nonneg_right hJ
      (norm_nonneg (entries ((skewContraction v).comp P)))
    have hb := hn.trans hh
    have hf := hidden_tight_frame w v
    change ‖entries ((skewContraction v).comp P)‖^2 = _ at hf
    have hsq := sq_le_sq₀ (norm_nonneg (entries ((skewContraction v).comp J)))
      (mul_nonneg (sq_nonneg β) (norm_nonneg (entries ((skewContraction v).comp P))))
    have hsq' := hsq.mpr hb
    rw [mul_pow, hf] at hsq'
    nlinarith
  have he : entries ((skewContraction v).comp (U.toContinuousLinearMap-I.toContinuousLinearMap)) =
      entries ((skewContraction v).comp J)-
        entries ((skewContraction v).comp (C.comp I.toContinuousLinearMap)) := by
    ext ij
    change skewContraction v (U ((EuclideanSpace.basisFun (Fin q) ℝ) ij.2)-
      I ((EuclideanSpace.basisFun (Fin q) ℝ) ij.2)) ij.1 =
      skewContraction v (U ((EuclideanSpace.basisFun (Fin q) ℝ) ij.2)-
        P (I ((EuclideanSpace.basisFun (Fin q) ℝ) ij.2))) ij.1 -
      skewContraction v (I ((EuclideanSpace.basisFun (Fin q) ℝ) ij.2)-
        P (I ((EuclideanSpace.basisFun (Fin q) ℝ) ij.2))) ij.1
    simp only [map_sub, PiLp.sub_apply]
    ring
  have ht := norm_sub_le (entries ((skewContraction v).comp J))
    (entries ((skewContraction v).comp (C.comp I.toContinuousLinearMap)))
  have ht' := htrans v
  change ‖entries ((skewContraction v).comp (C.comp I.toContinuousLinearMap))‖ ≤ γ*‖v‖ at ht'
  have ht2 := (sq_le_sq₀ (norm_nonneg _) (mul_nonneg hγ (norm_nonneg v))).mpr ht'
  rw [he]
  have hn1 := norm_nonneg (entries ((skewContraction v).comp J))
  have hn2 := norm_nonneg (entries ((skewContraction v).comp (C.comp I.toContinuousLinearMap)))
  have hn := norm_nonneg (entries ((skewContraction v).comp J)-
    entries ((skewContraction v).comp (C.comp I.toContinuousLinearMap)))
  have hc := sq_nonneg (‖entries ((skewContraction v).comp J)‖-
    ‖entries ((skewContraction v).comp (C.comp I.toContinuousLinearMap))‖)
  nlinarith

/-- The measured normalized range has small leakage into the true orthogonal
complement. Both noise bounds concern measured tables, not target promises. -/
theorem measured_leakage {B : ℕ} (w : GaussianRange.Witness B)
    (yA yP : QuarticNorm.Quartet (2*(4*B)) → ℝ) {h : ℝ} (hh : 0 ≤ h)
    (hsmall : h ≤ 1/8)
    (hA : ‖MeasuredRange.measuredOperator yA-(GaussianRange.operator w).toContinuousLinearMap‖ ≤ 1/8)
    (hP : ‖MeasuredRange.measuredOperator yP-(GaussianRange.operator w).toContinuousLinearMap‖ ≤ h)
    (z : E (Fin (28*B))) :
    ‖GaussianRange.hiddenProjector w (measuredRefresh yA yP z)-measuredRefresh yA yP z‖ ≤
      (50/43 : ℝ)*h*‖z‖ := by
  let A := RangeAcquisition.measuredPilot yA
  let Q := (GaussianRange.operator w).toContinuousLinearMap
  let Δ := MeasuredRange.measuredOperator yP-Q
  let P := (GaussianRange.hiddenProjector w).toContinuousLinearMap
  let C := (LinearMap.id-GaussianRange.hiddenProjector w).toContinuousLinearMap
  let T := (MeasuredRange.measuredOperator yP).comp A.toContinuousLinearMap
  have hT := (RangeAcquisition.measured_refresh_spec w yA yP hA (hP.trans hsmall)).1
  have hf : measuredRefresh yA yP = orthonormalRefresh T hT := by
    simp only [measuredRefresh, A, T, dite_eq_left hT]
  have hcontract (u : GaussianRange.Space B) : ‖C u‖ ≤ ‖u‖ := by
    change ‖u-GaussianRange.hiddenProjector w u‖ ≤ ‖u‖
    rw [← GaussianRange.exact_cutoff_eq_hidden w]
    exact (projector_contracts _ _ u).2
  have hCT (u : E (Fin (28*B))) : C (T u) = C (Δ (A u)) := by
    have he : T u = Q (A u)+Δ (A u) := by
      change MeasuredRange.measuredOperator yP (A u) = Q (A u)+
        (MeasuredRange.measuredOperator yP (A u)-Q (A u))
      abel
    rw [he, map_add]
    have hz : C (Q (A u)) = 0 := by
      change GaussianRange.operator w (A u)-
        GaussianRange.hiddenProjector w (GaussianRange.operator w (A u)) = 0
      rw [(physical_support_and_gap w).1, sub_self]
    rw [hz, zero_add]
  rw [hf, norm_sub_rev]
  change ‖C (T (normalizer T z))‖ ≤ _
  rw [hCT]
  have hN : ‖normalizer T z‖ ≤ (50/43 : ℝ)*‖z‖ :=
    ((normalizer T).toContinuousLinearMap.le_opNorm z).trans
      (mul_le_mul_of_nonneg_right (normalizer_bound T hT) (norm_nonneg z))
  calc
    _ ≤ ‖Δ (A (normalizer T z))‖ := hcontract _
    _ ≤ ‖Δ‖*‖A (normalizer T z)‖ := Δ.le_opNorm _
    _ = ‖Δ‖*‖normalizer T z‖ := by rw [A.norm_map]
    _ ≤ h*((50/43 : ℝ)*‖z‖) := mul_le_mul hP hN (norm_nonneg _) hh
    _ = _ := by ring

/-- The measured frame has an exact hidden-range frame close in total skew
action. The exact frame is quantified only in the success specification. -/
def stackedGood {B : ℕ} (w : GaussianRange.Witness B) (e₂ : ℝ)
    (yA yP : QuarticNorm.Quartet (2*(4*B)) → ℝ) : Prop :=
  Module.finrank ℝ (RangeAcquisition.cutoffSpace yA) = 28*B ∧
  LinearMap.range (measuredRefresh yA yP).toLinearMap = LinearMap.range
    ((MeasuredRange.measuredOperator yP).comp
      (RangeAcquisition.measuredPilot yA).toContinuousLinearMap).toLinearMap ∧
  ∃ U : E (Fin (28*B)) →ₗᵢ[ℝ] GaussianRange.Space B,
    LinearMap.range U.toLinearMap = LinearMap.range (GaussianRange.hiddenProjector w) ∧
    ∀ v : VectorSpace (2*(4*B)),
      ‖entries ((skewContraction v).comp
        (U.toContinuousLinearMap-(measuredRefresh yA yP).toContinuousLinearMap))‖^2 ≤ e₂*‖v‖^2

open QDM.GaussianRange QDM.MeasuredRange QDM.QuarticMeasurement
open QDM.Measurement QDM.BornMeasurements ProjectedConcentration MeasureTheory

/-- Actual nonadaptive raw-quartic banks achieve the physical stacked-error
specification. Their rounded copy budget is inherited unchanged from acquisition;
no unknown frame, noise realization or spectral gap is supplied to the learner. -/
theorem raw_stacked_recovery (B : ℕ) :
    ∃ (b : Fin (coordinateCount B) → OrthonormalBasis (Fin (outcomeCount B)) ℂ
        (QDM.OccupationReadout.FockSpace (4*B)))
      (x : Fin (coordinateCount B) → Fin (outcomeCount B) → ℝ),
      (∀ i, diagonalReadout (b i) (x i) =
        (QDM.JordanWigner.quartic (4*B)
          (observableAxes ((coordinateIndex B).symm i))).toEuclideanLin ∧
        ∀ j, (x i j)^2 = 1) ∧
      ∀ (w : Witness B) (h t δ : ℝ),
        0 < h → h ≤ 1/8 → 0 < t → 0 < δ → δ ≤ 1 →
        let K := RangeAcquisition.acquisitionShots B h t δ
        let law := copyLaw K (targetState w) b
        (law.prod law).real {z | ¬stackedGood w
          (7*((50/43 : ℝ)*h)^4+2*((100/43 : ℝ)*t)^2)
          (observedVector x z.1) (observedVector x z.2)} ≤ δ ∧
        (2 : ℝ)*coordinateCount B*K ≤
          2*coordinateCount B*(RangeAcquisition.matrixBudget B h δ+
            RangeAcquisition.projectedBudget B t δ+3) := by
  classical
  obtain ⟨b, x, hread, hraw⟩ := RangeAcquisition.raw_two_bank_acquisition B
  refine ⟨b, x, hread, ?_⟩
  intro w h t δ hh hhsmall ht hδ hδ1
  obtain ⟨hp, hcount⟩ := hraw w h t δ hh hhsmall ht hδ hδ1
  refine ⟨?_, hcount⟩
  let K := RangeAcquisition.acquisitionShots B h t δ
  let law := copyLaw K (targetState w) b
  let μ := fun i => ∑ j, bornWeight (targetState w) (b i) j*x i j
  let C := (LinearMap.id-hiddenProjector w).toContinuousLinearMap
  let Ω := (Fin (coordinateCount B) × Fin K) → Fin (outcomeCount B)
  let e₂ := 7*((50/43 : ℝ)*h)^4+2*((100/43 : ℝ)*t)^2
  let bad := {z : Ω × Ω | ¬(
    RangeAcquisition.acquisitionGood w h (observedVector x z.1) (observedVector x z.2) ∧
    ‖projectedTest C (RangeAcquisition.measuredPilot (observedVector x z.1)).toContinuousLinearMap
      (errors (coordinateIndex B).symm x μ z.2)‖ ≤ 2*t)}
  have hsub : {z : Ω × Ω | ¬stackedGood w e₂ (observedVector x z.1) (observedVector x z.2)} ⊆ bad := by
    intro z hz
    by_contra hnot
    have hg : RangeAcquisition.acquisitionGood w h (observedVector x z.1) (observedVector x z.2) ∧
        ‖projectedTest C (RangeAcquisition.measuredPilot (observedVector x z.1)).toContinuousLinearMap
          (errors (coordinateIndex B).symm x μ z.2)‖ ≤ 2*t := by
      simpa only [bad, Set.mem_ofPred_eq, not_not] using hnot
    have hA := hg.1.1.trans hhsmall
    have hP := hg.1.2.1.trans hhsmall
    have he := RangeAcquisition.measured_error_identity w b x (fun i => (hread i).1) z.2
    have hf (v : VectorSpace (2*(4*B))) := measured_transverse w _ _ hA hP
      (errors (coordinateIndex B).symm x μ z.2) he v
    have htans (v : VectorSpace (2*(4*B))) :
        ‖entries ((skewContraction v).comp
          (C.comp (measuredRefresh (observedVector x z.1) (observedVector x z.2)).toContinuousLinearMap))‖ ≤
            (100/43 : ℝ)*t*‖v‖ :=
      (hf v).2.trans (by nlinarith [mul_le_mul_of_nonneg_right hg.2 (norm_nonneg v)])
    obtain ⟨U, hU, hstack⟩ := physical_stacked_alignment w
      (measuredRefresh (observedVector x z.1) (observedVector x z.2))
      (β := (50/43 : ℝ)*h) (γ := (100/43 : ℝ)*t)
      (by positivity) (by linarith) (by positivity)
      (measured_leakage w _ _ hh.le hhsmall hA hg.1.2.1) htans
    apply hz
    refine ⟨hg.1.2.2.1, (hf 0).1, U, ?_, hstack⟩
    apply Submodule.eq_of_le_of_finrank_eq
    · rintro u ⟨a, rfl⟩
      exact ⟨U a, hU a⟩
    · rw [LinearMap.finrank_range_of_inj U.injective,
        ← exact_cutoff_eq_hidden w, exact_cutoff_rank]
      simp
  exact (measureReal_mono hsub).trans hp

end QDM.Theorem2.StackedFrame


==> anc/lean/QDM/Theorem2/StateSeparation.lean <==
import QDM.AppendixA.SpectralDensity

/-!
# Fidelity separation for arbitrary density estimates

The two-state testing reduction must also cover mixed output states.
The projector-sum bound is derived from inner-product algebra and then
averaged over the actual spectral decomposition of a density operator.
-/

noncomputable section
namespace QDM.Theorem2
open scoped InnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℂ E]

theorem two_overlap_bound (u v w : E) (hu : ‖u‖ = 1) (hv : ‖v‖ = 1)
    (hw : ‖w‖ = 1) :
    overlap u w + overlap v w ≤ 1 + ‖inner ℂ u v‖ := by
  let a := inner ℂ u w
  let b := inner ℂ v w
  let z := a • u + b • v
  let q := ‖a‖ ^ 2 + ‖b‖ ^ 2
  let c := ‖inner ℂ u v‖
  have hc0 : 0 ≤ c := norm_nonneg _
  have hq0 : 0 ≤ q := add_nonneg (sq_nonneg _) (sq_nonneg _)
  have hcross : (inner ℂ (a • u) (b • v)).re ≤ ‖a‖ * ‖b‖ * c := by
    calc
      _ ≤ ‖inner ℂ (a • u) (b • v)‖ := Complex.re_le_norm _
      _ = _ := by simp [inner_smul_left, inner_smul_right, c, mul_comm, mul_assoc]
  have hz : ‖z‖ ^ 2 ≤ (1 + c) * q := by
    rw [show z = a • u + b • v from rfl, norm_add_sq (𝕜 := ℂ)]
    simp only [norm_smul, hu, hv, mul_one, RCLike.re_to_complex]
    dsimp [q]
    nlinarith [mul_nonneg hc0 (sq_nonneg (‖a‖ - ‖b‖))]
  have hip : (inner ℂ w z).re = q := by
    simp only [z, inner_add_right, inner_smul_right, Complex.add_re]
    rw [← inner_conj_symm w u, ← inner_conj_symm w v]
    change (a * star a).re + (b * star b).re = q
    simp [Complex.mul_conj, Complex.normSq_eq_norm_sq, q, -Complex.ofReal_pow]
  have hqz : q ≤ ‖z‖ := by
    calc
      q = (inner ℂ w z).re := hip.symm
      _ ≤ ‖inner ℂ w z‖ := Complex.re_le_norm _
      _ ≤ ‖z‖ := by simpa [hw] using norm_inner_le_norm (𝕜 := ℂ) w z
  have hsq : q ^ 2 ≤ ‖z‖ ^ 2 := (sq_le_sq₀ hq0 (norm_nonneg z)).mpr hqz
  change q ≤ 1 + c
  nlinarith

/-- No mixed-state estimator can be close in infidelity to two targets
whose overlap is below the stated threshold. -/
theorem density_two_overlap [FiniteDimensional ℂ E] (ρ : DensityState E)
    (u v : E) (hu : ‖u‖ = 1) (hv : ‖v‖ = 1) :
    energy ρ.operator u + energy ρ.operator v ≤ 1 + ‖inner ℂ u v‖ := by
  rw [← ρ.fidelity_eq_expectation u, ← ρ.fidelity_eq_expectation v]
  unfold Ensemble.fidelity
  rw [← Finset.sum_add_distrib]
  calc
    _ ≤ ∑ i, ρ.spectralEnsemble.weight i * (1 + ‖inner ℂ u v‖) := by
      apply Finset.sum_le_sum
      intro i _
      have h := mul_le_mul_of_nonneg_left
        (two_overlap_bound u v (ρ.spectralEnsemble.ket i) hu hv
          (ρ.spectralEnsemble.normalized i)) (ρ.spectralEnsemble.weight_nonneg i)
      simpa only [mul_add] using h
    _ = _ := by rw [← Finset.sum_mul, ρ.spectralEnsemble.weight_sum, one_mul]

theorem incompatible_fidelity_balls [FiniteDimensional ℂ E] (ρ : DensityState E)
    (u v : E) (hu : ‖u‖ = 1) (hv : ‖v‖ = 1) {f : ℝ}
    (hsep : ‖inner ℂ u v‖ < 1 - 2 * f) :
    ¬ (1 - energy ρ.operator u ≤ f ∧ 1 - energy ρ.operator v ≤ f) := by
  rintro ⟨h1, h2⟩
  have h := density_two_overlap ρ u v hu hv
  linarith

end QDM.Theorem2


==> anc/lean/QDM/Theorem2/SymmetricBasis.lean <==
import QDM.Theorem2.SymmetricCoordinates

/-! The real Frobenius eigenbasis is also an algebraic complex basis of
the physical transpose-symmetric operators. Norm equivalence is not used
to transfer any perturbation bound. -/
noncomputable section
set_option maxHeartbeats 1200000
set_option synthInstance.maxHeartbeats 120000
namespace QDM.Theorem2.SymmetricBasis
open QDM ComplexModes ComplexSymmetric SymmetricCoordinates
variable {β ι κ : Type*} [Fintype β] [Fintype ι] [DecidableEq ι] [Fintype κ]
local instance : DecidableEq κ := Classical.decEq κ
local instance : NormedAddCommGroup (Space ι) := inferInstance
local instance : NormedSpace ℂ (Space ι) := inferInstance
local instance : IsTopologicalAddGroup (Space ι) := inferInstance

/-- Complex scalar multiplication mixes precisely the real and imaginary
coordinate components. -/
theorem scalar_components (e : ι ≃ β × Fin 8) (a : ℂ) (Z : Space ι) :
    re e (a • Z)=a.re • re e Z-a.im • im e Z ∧
    im e (a • Z)=a.re • im e Z+a.im • re e Z := by
  constructor <;> apply Subtype.ext <;> ext ⟨b,c,i,j⟩
  · change (matrix (a • Z.val) (e.symm (b,i)) (e.symm (c,j))).re=_
    rw [map_smul]
    exact Complex.mul_re _ _
  · change (matrix (a • Z.val) (e.symm (b,i)) (e.symm (c,j))).im=_
    rw [map_smul]
    exact Complex.mul_im _ _

def coefficient (e : ι ≃ β × Fin 8) (b : OrthonormalBasis κ ℝ (RealSpace β))
    (i : κ) : Space ι →ₗ[ℂ] ℂ where
  toFun Z := (b.repr (re e Z) i : ℂ)+Complex.I*(b.repr (im e Z) i : ℂ)
  map_add' Z W := by
    simp only [map_add,PiLp.add_apply,Complex.ofReal_add]
    ring
  map_smul' a Z := by
    change (b.repr (re e (a • Z)) i : ℂ)+Complex.I*(b.repr (im e (a • Z)) i : ℂ)=
      a*((b.repr (re e Z) i : ℂ)+Complex.I*(b.repr (im e Z) i : ℂ))
    rw [(scalar_components e a Z).1,(scalar_components e a Z).2]
    simp only [map_sub,map_add,map_smul,PiLp.sub_apply,PiLp.add_apply,PiLp.smul_apply,
      smul_eq_mul,Complex.ofReal_sub,Complex.ofReal_add,Complex.ofReal_mul]
    apply Complex.ext <;> simp [Complex.mul_re,Complex.mul_im]

def projection (e : ι ≃ β × Fin 8) (b : OrthonormalBasis κ ℝ (RealSpace β))
    (i : κ) : Space ι →L[ℂ] Space ι :=
  ((coefficient e b i).smulRight (embedding e (b i))).toContinuousLinearMap

/-- Exact coefficient values and resolution of the identity. The basis
spans the whole symmetric space, including imaginary test matrices. -/
theorem basis_resolution (e : ι ≃ β × Fin 8) (b : OrthonormalBasis κ ℝ (RealSpace β)) :
    (∀ i j, coefficient e b i (embedding e (b j))=if i=j then 1 else 0) ∧
    (∀ Z : Space ι, ∑ i, projection e b i Z=Z) := by
  classical
  have hc (i j) : coefficient e b i (embedding e (b j))=if i=j then 1 else 0 := by
    change (b.repr (re e (embedding e (b j))) i : ℂ)+
      Complex.I*(b.repr (im e (embedding e (b j))) i : ℂ)=_
    rw [(coordinate_decomposition e (b j) 0).1,(coordinate_decomposition e (b j) 0).2.1]
    by_cases h : i=j <;> simp [h]
  refine ⟨hc,?_⟩
  intro Z
  have hreal (v : RealSpace β) : ∑ i, (b.repr v i : ℂ) • embedding e (b i)=embedding e v := by
    calc
      _ = ∑ i, embedding e (b.repr v i • b i) := by
        apply Finset.sum_congr rfl; intro i _
        rw [map_smul]
        exact Complex.coe_smul _ _
      _ = embedding e (∑ i, b.repr v i • b i) := (map_sum _ _ _).symm
      _ = embedding e v := congrArg (embedding e) (b.sum_repr v)
  calc
    _ = (∑ i, (b.repr (re e Z) i : ℂ) • embedding e (b i))+
        Complex.I • (∑ i, (b.repr (im e Z) i : ℂ) • embedding e (b i)) := by
      change (∑ i, ((b.repr (re e Z) i : ℂ)+Complex.I*(b.repr (im e Z) i : ℂ)) • embedding e (b i))=_
      simp only [add_smul,mul_smul,Finset.sum_add_distrib,Finset.smul_sum]
    _ = embedding e (re e Z)+Complex.I • embedding e (im e Z) := by rw [hreal,hreal]
    _ = Z := (coordinate_decomposition e 0 Z).2.2

/-- Equality of complex linear maps can be checked on the embedded real
orthonormal basis; this is used for both inverse identities. -/
theorem basis_ext {V : Type*} [AddCommGroup V] [Module ℂ V]
    (e : ι ≃ β × Fin 8) (b : OrthonormalBasis κ ℝ (RealSpace β))
    (F G : Space ι →ₗ[ℂ] V)
    (h : ∀ i, F (embedding e (b i))=G (embedding e (b i))) : F=G := by
  apply LinearMap.ext
  intro Z
  rw [← (basis_resolution e b).2 Z,map_sum,map_sum]
  apply Finset.sum_congr rfl
  intro i _
  change F (coefficient e b i Z • embedding e (b i))=G (coefficient e b i Z • embedding e (b i))
  rw [map_smul,map_smul,h]

end QDM.Theorem2.SymmetricBasis


==> anc/lean/QDM/Theorem2/SymmetricCoordinates.lean <==
import QDM.Theorem2.ComplexSymmetric
import QDM.Theorem2.LowSpace

/-! Real and imaginary coordinates on the actual complex symmetric matrix
space. These coordinates connect the measured real Gram to the complex
commutant; no new matrix or unobserved noise event is substituted. -/
noncomputable section
set_option maxHeartbeats 1200000
set_option synthInstance.maxHeartbeats 120000
namespace QDM.Theorem2.SymmetricCoordinates
open QDM ComplexModes ComplexSymmetric FrameRepresentation
variable {β ι : Type*} [Fintype β] [Fintype ι] [DecidableEq ι]

abbrev RealSpace (β : Type*) [Fintype β] := ReferenceCommutant.Space β
local instance : NormedAddCommGroup (Space ι) := inferInstance
local instance : NormedSpace ℂ (Space ι) := inferInstance
local instance : IsTopologicalAddGroup (Space ι) := inferInstance

def realOperator (e : ι ≃ β × Fin 8) (S : RealSpace β) : RealOp ι :=
  matrixAction ((ReferenceCommutant.matrix S).submatrix e e)

/-- Reindexing the real symmetric entries and then complexifying retains
the exact matrix entries, including the transpose symmetry. -/
theorem embedding_matrix (e : ι ≃ β × Fin 8) (S : RealSpace β) :
    matrix (lift (realOperator e S))=
      ((ReferenceCommutant.matrix S).submatrix e e).map Complex.ofReal ∧
    lift (realOperator e S) ∈ symmetricSpace ι := by
  have hc : coefficients (realOperator e S)=(ReferenceCommutant.matrix S).submatrix e e := by
    ext i j
    change (∑ k, ReferenceCommutant.matrix S (e i) (e k)*
      ((EuclideanSpace.basisFun ι ℝ) j) k)=_
    simp [EuclideanSpace.basisFun_apply,PiLp.single_apply]
  have hm := (lift_matrix (realOperator e S)).1
  rw [hc] at hm
  refine ⟨hm,?_⟩
  change (matrix (lift (realOperator e S))).transpose=matrix (lift (realOperator e S))
  rw [hm]
  ext i j
  exact congrArg Complex.ofReal
    (congrArg (fun A : Matrix (β × Fin 8) (β × Fin 8) ℝ => A (e i) (e j))
      (ReferenceCommutant.matrix_symmetric S))

def embed (e : ι ≃ β × Fin 8) (S : RealSpace β) : Space ι :=
  ⟨lift (realOperator e S),(embedding_matrix e S).2⟩

def component (e : ι ≃ β × Fin 8) (p : ℂ →ₗ[ℝ] ℝ) :
    Space ι →ₗ[ℝ] RealSpace β where
  toFun S := ⟨WithLp.toLp 2 (fun (b,c,i,j) =>
    p (matrix S.val (e.symm (b,i)) (e.symm (c,j)))),by
      intro b c i j
      apply congrArg p
      exact congrArg (fun A : Matrix ι ι ℂ => A (e.symm (c,j)) (e.symm (b,i))) S.property⟩
  map_add' S T := by
    apply Subtype.ext; ext ⟨b,c,i,j⟩
    change p (matrix (S.val+T.val) _ _)=_+_
    rw [map_add]; exact p.map_add _ _
  map_smul' a S := by
    apply Subtype.ext; ext ⟨b,c,i,j⟩
    change p (matrix (a • S.val) _ _)=a*_
    rw [show a • S.val=(a : ℂ) • S.val from (Complex.coe_smul a S.val).symm, map_smul]
    change p ((a : ℂ)*matrix S.val _ _)=_
    rw [← Complex.real_smul]
    exact p.map_smul a _

def re (e : ι ≃ β × Fin 8) := component e Complex.reLm
def im (e : ι ≃ β × Fin 8) := component e Complex.imLm

def embedding (e : ι ≃ β × Fin 8) : RealSpace β →ₗ[ℝ] Space ι where
  toFun := embed e
  map_add' S T := by
    apply Subtype.ext
    apply (matrix (ι := ι)).injective
    change matrix (lift (realOperator e (S+T)))=matrix (lift (realOperator e S)+lift (realOperator e T))
    rw [(embedding_matrix e (S+T)).1,map_add,
      (embedding_matrix e S).1,(embedding_matrix e T).1]
    ext i j
    simp [Matrix.map_apply,Matrix.submatrix_apply,ReferenceCommutant.matrix]
  map_smul' a S := by
    apply Subtype.ext
    apply (matrix (ι := ι)).injective
    change matrix (lift (realOperator e (a • S)))=matrix (a • lift (realOperator e S))
    have hs : a • lift (realOperator e S)=(a : ℂ) • lift (realOperator e S) := by
      apply ContinuousLinearMap.ext; intro v; ext i
      exact (RCLike.real_smul_eq_coe_mul a (lift (realOperator e S) v i))
    rw [hs]
    rw [(embedding_matrix e (a • S)).1,map_smul,(embedding_matrix e S).1]
    ext i j
    change ((a * ReferenceCommutant.matrix S (e i) (e j) : ℝ) : ℂ)=_
    simp [Matrix.map_apply,Matrix.smul_apply,Matrix.submatrix_apply]

/-- Both real coordinate components are recovered exactly, and every
complex symmetric operator is the sum of these two embedded components. -/
theorem coordinate_decomposition (e : ι ≃ β × Fin 8) (S : RealSpace β) (Z : Space ι) :
    re e (embedding e S)=S ∧ im e (embedding e S)=0 ∧
    embedding e (re e Z)+Complex.I • embedding e (im e Z)=Z := by
  refine ⟨?_,?_,?_⟩
  · apply Subtype.ext; ext ⟨b,c,i,j⟩
    change (matrix (lift (realOperator e S)) (e.symm (b,i)) (e.symm (c,j))).re=_
    rw [(embedding_matrix e S).1]
    simp [Matrix.map_apply,Matrix.submatrix_apply,ReferenceCommutant.matrix]
  · apply Subtype.ext; ext ⟨b,c,i,j⟩
    change (matrix (lift (realOperator e S)) (e.symm (b,i)) (e.symm (c,j))).im=0
    rw [(embedding_matrix e S).1]
    simp [Matrix.map_apply,Matrix.submatrix_apply]
  · apply Subtype.ext
    apply (matrix (ι := ι)).injective
    change matrix (lift (realOperator e (re e Z))+Complex.I • lift (realOperator e (im e Z)))=matrix Z.val
    rw [map_add,map_smul,(embedding_matrix e (re e Z)).1,(embedding_matrix e (im e Z)).1]
    ext i j
    change ((matrix Z.val (e.symm (e i)) (e.symm (e j))).re : ℂ)+
      Complex.I*((matrix Z.val (e.symm (e i)) (e.symm (e j))).im : ℂ)=_
    simp only [Equiv.symm_apply_apply]
    simpa only [mul_comm] using Complex.re_add_im (matrix Z.val i j)

/-- Agreement on embedded real symmetric matrices determines a complex
linear operator on the entire physical symmetric space. -/
theorem extension_unique {V : Type*} [AddCommGroup V] [Module ℂ V]
    (e : ι ≃ β × Fin 8) (F G : Space ι →ₗ[ℂ] V)
    (h : ∀ S, F (embedding e S)=G (embedding e S)) : F=G := by
  apply LinearMap.ext
  intro Z
  rw [← (coordinate_decomposition e 0 Z).2.2,map_add,map_add,map_smul,map_smul,h,h]

/-- The complex measured commutant is the complex extension of the
decoder's actual real Gram, under the physical Majorana index convention. -/
theorem measured_real {B q : ℕ}
    (M : NoiseGeometry.E (Fin q) →L[ℝ] GaussianRange.Space B)
    (S : RealSpace (Fin B)) :
    measured M (embedding (axes B) S)=embedding (axes B) (FrameGram.gram M S) := by
  apply Subtype.ext
  change ComplexFrame.commutantMap M (lift (modeMap S))=lift (modeMap (FrameGram.gram M S))
  rw [gram_action,ComplexFrame.real_correspondence]
  rfl

end QDM.Theorem2.SymmetricCoordinates


==> anc/lean/QDM/Theorem2/SymmetricReference.lean <==
import QDM.Theorem2.ComplexSymmetric
import QDM.Theorem2.SpectralContour

/-! The reference resolvent on the actual complex transpose-symmetric
space, with the inherited spectral matrix norm. -/
noncomputable section
set_option maxHeartbeats 1600000
set_option synthInstance.maxHeartbeats 120000
namespace QDM.Theorem2.SymmetricReference
open ComplexModes ComplexSymmetric BlockPinching
variable {β : Type*} [Fintype β] [DecidableEq β]

abbrev Sym (β : Type*) [Fintype β] [DecidableEq β] := ComplexSymmetric.Space (β × Fin 8)
abbrev End (β : Type*) [Fintype β] [DecidableEq β] := Sym β →L[ℂ] Sym β
local instance : NormedAddCommGroup (Sym β) := inferInstance
local instance : NormedSpace ℂ (Sym β) := inferInstance
local instance : IsTopologicalAddGroup (Sym β) := inferInstance
local instance : NormedAddCommGroup (End β) := inferInstance
local instance : NormedSpace ℂ (End β) := inferInstance

private theorem matrix_entry {ι : Type*} [Fintype ι] [DecidableEq ι]
    (S : Op ι) (i j : ι) : matrix S i j=S ((EuclideanSpace.basisFun ι ℂ) j) i := by
  have h := congrArg (fun F : Op ι => F ((EuclideanSpace.basisFun ι ℂ) j) i)
    ((Matrix.toEuclideanCLM (n := ι) (𝕜 := ℂ)).apply_symm_apply S)
  change Matrix.mulVec (matrix S) ((EuclideanSpace.basisFun ι ℂ) j).ofLp i = _ at h
  simpa [Matrix.mulVec,dotProduct,EuclideanSpace.basisFun_apply,PiLp.single_apply] using h

/-- The block-scalar, off-block and block-traceless pieces preserve the
transpose-symmetric space. The assertion is derived from their actual entries. -/
theorem piece_preserves (i : Fin 3) (S : Operators ℂ β)
    (hS : S ∈ symmetricSpace (β × Fin 8)) :
    BlockResolvent.piece i S ∈ symmetricSpace (β × Fin 8) := by
  have hB (b : β) : (matrix (block (𝕜 := ℂ) b)).transpose=matrix (block b) := by
    ext p q
    simp only [Matrix.transpose_apply,matrix_entry]
    by_cases h : p=q
    · subst q; rfl
    · simp [block,blockLinear,EuclideanSpace.basisFun_apply,PiLp.single_apply,h,Ne.symm h]
  have hD : pinching S ∈ symmetricSpace (β × Fin 8) := by
    change (matrix S).transpose=matrix S at hS
    change (matrix (∑ b : β, block b*S*block b)).transpose=matrix (∑ b : β, block b*S*block b)
    simp only [map_sum,map_mul,Matrix.transpose_sum,Matrix.transpose_mul,hB,hS]
    apply Finset.sum_congr rfl
    intro b _
    rw [mul_assoc]
  have hP : scalarPart S ∈ symmetricSpace (β × Fin 8) := by
    change (matrix (scalarPart S)).transpose=matrix (scalarPart S)
    ext p q
    simp only [Matrix.transpose_apply,matrix_entry]
    rw [(entry_formulas S ((EuclideanSpace.basisFun (β × Fin 8) ℂ) p) q).2,
      (entry_formulas S ((EuclideanSpace.basisFun (β × Fin 8) ℂ) q) p).2]
    by_cases h : p=q
    · subst q; rfl
    · simp [EuclideanSpace.basisFun_apply,h,Ne.symm h]
  fin_cases i
  · exact hP
  · exact (symmetricSpace (β × Fin 8)).sub_mem hS hD
  · exact (symmetricSpace (β × Fin 8)).sub_mem hD hP

def piece (i : Fin 3) : End β :=
  (BlockResolvent.piece i).restrict (piece_preserves i)
def reference : End β := ∑ i : Fin 3, BlockResolvent.level i • piece i
def inverseCandidate (z : ℂ) : End β :=
  ∑ i : Fin 3, (z-BlockResolvent.level i)⁻¹ • piece i

/-- Restriction leaves the explicit reference and inverse formulas intact,
including their two-sided inverse and dimension-independent 37/30 bound. -/
theorem restricted_inverse (z : ℂ) (hz : ‖z‖=3) :
    (z • (1 : End β)-reference)*inverseCandidate z=1 ∧
    inverseCandidate z*(z • (1 : End β)-reference)=1 ∧
    ‖inverseCandidate (β := β) z‖ ≤ (37/30 : ℝ) := by
  have hv (S : Sym β) : (reference S).val=BlockResolvent.reference S.val := by
    simp only [reference,BlockResolvent.reference,_root_.sum_apply,_root_.smul_apply,
      Submodule.coe_sum,Submodule.coe_smul,piece,ContinuousLinearMap.coe_restrict_apply]
  have hi (S : Sym β) : (inverseCandidate z S).val=BlockResolvent.inverseCandidate z S.val := by
    simp only [inverseCandidate,BlockResolvent.inverseCandidate,_root_.sum_apply,_root_.smul_apply,
      Submodule.coe_sum,Submodule.coe_smul,piece,ContinuousLinearMap.coe_restrict_apply]
  have hb := BlockResolvent.inverse_circle_bound (β := β) z hz
  have he := BlockResolvent.inverse_identity (β := β) z hb.1
  refine ⟨?_,?_,?_⟩
  · apply ContinuousLinearMap.ext
    intro S
    apply Subtype.ext
    have hh := congrArg (fun F : BlockResolvent.Maps β => F S.val) he.1
    simpa only [mul_apply_eq_comp,_root_.sub_apply,_root_.smul_apply,
      one_apply_eq_self,Submodule.coe_sub,Submodule.coe_smul,hv,hi] using hh
  · apply ContinuousLinearMap.ext
    intro S
    apply Subtype.ext
    have hh := congrArg (fun F : BlockResolvent.Maps β => F S.val) he.2
    simpa only [mul_apply_eq_comp,_root_.sub_apply,_root_.smul_apply,
      one_apply_eq_self,Submodule.coe_sub,Submodule.coe_smul,hv,hi] using hh
  · apply ContinuousLinearMap.opNorm_le_bound _ (by norm_num)
    intro S
    change ‖(inverseCandidate z S).val‖ ≤ (37/30 : ℝ)*‖S.val‖
    rw [hi]
    exact ((BlockResolvent.inverseCandidate (β := β) z).le_opNorm S.val).trans
      (mul_le_mul_of_nonneg_right hb.2 (norm_nonneg S.val))

/-- The reference contour on the physical symmetric space is its block
trace projector; any nearby operator's contour obeys the same 131t estimate. -/
theorem contour_bound (A' : End β) {t : ℝ} (ht : 0 ≤ t) (hs : t ≤ 1/40)
    (he : ‖reference-A'‖ ≤ (151/10 : ℝ)*t) :
    SpectralContour.projection (reference (β := β))=piece 0 ∧
    ‖SpectralContour.projection A'-piece 0‖ ≤ 131*t := by
  have hp : SpectralContour.projection (reference (β := β))=piece 0 := by
    have hi : (∮ z in C(0,3), Ring.inverse (z • (1 : End β)-reference)) =
        ∮ z in C(0,3), inverseCandidate (β := β) z := by
      apply circleIntegral.integral_congr (by norm_num)
      intro z hz
      have h := restricted_inverse (β := β) z (by simpa using hz)
      let u : (End β)ˣ := ⟨z • 1-reference,inverseCandidate z,h.1,h.2.1⟩
      exact Ring.inverse_unit u
    rw [SpectralContour.projection,hi]
    dsimp only [inverseCandidate]
    have h := SpectralContour.finite_resolution BlockResolvent.level (piece (β := β))
      (by intro i; fin_cases i <;> norm_num [BlockResolvent.level])
    convert h using 1
    norm_num [Fin.sum_univ_succ,BlockResolvent.level]
  refine ⟨hp,?_⟩
  rw [← hp]
  exact SpectralContour.contour_stability reference A' inverseCandidate
    restricted_inverse ht hs he

end QDM.Theorem2.SymmetricReference


==> anc/lean/QDM/Theorem2/SymmetricSpectrum.lean <==
import QDM.Theorem2.SymmetricBasis
import QDM.Theorem2.SpectralContour

/-! The spectral contour of the measured complex commutant selects the
same real eigenspace used by the decoder. -/
noncomputable section
set_option maxHeartbeats 1600000
set_option synthInstance.maxHeartbeats 120000
namespace QDM.Theorem2.SymmetricSpectrum
open QDM ComplexModes ComplexSymmetric SymmetricCoordinates SymmetricBasis
variable {β ι κ : Type*} [Fintype β] [Fintype ι] [DecidableEq ι] [Fintype κ]
local instance : DecidableEq κ := Classical.decEq κ
local instance : NormedAddCommGroup (Space ι) := inferInstance
local instance : NormedSpace ℂ (Space ι) := inferInstance
local instance : IsTopologicalAddGroup (Space ι) := inferInstance

/-- The canonical inverse has the finite spectral expansion. Both inverse
identities are proved on a spanning basis, not assumed from diagonalization. -/
theorem inverse_expansion (e : ι ≃ β × Fin 8)
    (b : OrthonormalBasis κ ℝ (RealSpace β)) (A : Space ι →L[ℂ] Space ι)
    (d : κ → ℂ) (hA : ∀ i, A (embedding e (b i))=d i • embedding e (b i))
    (z : ℂ) (hz : ∀ i, z-d i ≠ 0) :
    Ring.inverse (z • 1-A)=∑ i, (z-d i)⁻¹ • SymmetricBasis.projection e b i := by
  let R : Space ι →L[ℂ] Space ι := ∑ i, (z-d i)⁻¹ • SymmetricBasis.projection e b i
  have hR (j : κ) : R (embedding e (b j))=(z-d j)⁻¹ • embedding e (b j) := by
    change (∑ i, (z-d i)⁻¹ • SymmetricBasis.projection e b i) (embedding e (b j))=_
    simp only [_root_.sum_apply,_root_.smul_apply]
    change (∑ i, (z-d i)⁻¹ • (coefficient e b i (embedding e (b j)) • embedding e (b i)))=_
    simp only [(basis_resolution e b).1]
    simp
  have hleft : (z • (1 : Space ι →L[ℂ] Space ι)-A)*R=1 := by
    suffices h : ((z • (1 : Space ι →L[ℂ] Space ι)-A)*R).toLinearMap=
        (1 : Space ι →L[ℂ] Space ι).toLinearMap by exact congrArg LinearMap.toContinuousLinearMap h
    apply basis_ext e b
    intro j
    change z • R (embedding e (b j))-A (R (embedding e (b j)))=embedding e (b j)
    rw [hR,map_smul,hA,smul_smul,smul_smul,← sub_smul]
    have hs : z*(z-d j)⁻¹-(z-d j)⁻¹*d j=1 := by
      calc
        _ = (z-d j)*(z-d j)⁻¹ := by ring
        _ = 1 := mul_inv_cancel₀ (hz j)
    rw [hs,one_smul]
  have hright : R*(z • (1 : Space ι →L[ℂ] Space ι)-A)=1 := by
    suffices h : (R*(z • (1 : Space ι →L[ℂ] Space ι)-A)).toLinearMap=
        (1 : Space ι →L[ℂ] Space ι).toLinearMap by exact congrArg LinearMap.toContinuousLinearMap h
    apply basis_ext e b
    intro j
    change R (z • embedding e (b j)-A (embedding e (b j)))=embedding e (b j)
    rw [hA,← sub_smul,map_smul,hR,smul_smul,mul_inv_cancel₀ (hz j),one_smul]
  let u : (Space ι →L[ℂ] Space ι)ˣ := ⟨z • 1-A,R,hleft,hright⟩
  exact Ring.inverse_unit u

/-- The contour is exactly the sum of the eigenprojections inside its
radius-three circle, for the same complex operator and real eigenbasis. -/
theorem contour_resolution (e : ι ≃ β × Fin 8)
    (b : OrthonormalBasis κ ℝ (RealSpace β)) (A : Space ι →L[ℂ] Space ι)
    (d : κ → ℂ) (hA : ∀ i, A (embedding e (b i))=d i • embedding e (b i))
    (hd : ∀ i, ‖d i‖ ≠ 3) :
    SpectralContour.projection A=
      ∑ i, if ‖d i‖ < 3 then SymmetricBasis.projection e b i else 0 := by
  have hi : (∮ z in C(0,3), Ring.inverse (z • 1-A))=
      ∮ z in C(0,3), ∑ i, (z-d i)⁻¹ • SymmetricBasis.projection e b i := by
    apply circleIntegral.integral_congr (by norm_num)
    intro z hz
    apply inverse_expansion e b A d hA z
    intro i he
    have hz' : z=d i := sub_eq_zero.mp he
    subst z
    exact hd i (by simpa using hz)
  rw [SpectralContour.projection,hi]
  exact SpectralContour.finite_resolution d (SymmetricBasis.projection e b) hd

end QDM.Theorem2.SymmetricSpectrum


==> anc/lean/QDM/Theorem2/SymmetricTransport.lean <==
import QDM.Theorem2.ModeTransport

/-! Restrict an actual real-mode conjugation to complex symmetric matrices.
The restriction retains the spectral matrix norm in both directions. -/
noncomputable section
set_option maxHeartbeats 1600000
set_option synthInstance.maxHeartbeats 120000
namespace QDM.Theorem2.SymmetricTransport
open QDM ComplexModes ComplexSymmetric SymmetricCoordinates
variable {β ι : Type*} [Fintype β] [DecidableEq β] [Fintype ι] [DecidableEq ι]
local instance : NormedAddCommGroup (Space ι) := inferInstance
local instance : NormedSpace ℂ (Space ι) := inferInstance
local instance : IsTopologicalAddGroup (Space ι) := inferInstance
local instance : NormedAddCommGroup (Space (β × Fin 8)) := inferInstance
local instance : NormedSpace ℂ (Space (β × Fin 8)) := inferInstance
local instance : IsTopologicalAddGroup (Space (β × Fin 8)) := inferInstance

/-- A mode conjugation that realizes the given real-frame transformation
preserves transpose symmetry in both directions, on all complex inputs. -/
theorem conjugation_preserves (e : ι ≃ β × Fin 8)
    (F : Modes (β × Fin 8) ≃ₗᵢ[ℂ] Modes ι)
    (V : RealSpace β ≃ₗ[ℝ] RealSpace β)
    (hF : ∀ S, F.conjStarAlgEquiv (embedding (Equiv.refl _) S).val=(embedding e (V S)).val) :
    (∀ Z : Space (β × Fin 8), F.conjStarAlgEquiv Z.val ∈ symmetricSpace ι) ∧
    (∀ Z : Space ι, F.conjStarAlgEquiv.symm Z.val ∈ symmetricSpace (β × Fin 8)) := by
  have hinv (S : RealSpace β) : F.conjStarAlgEquiv.symm (embedding e S).val=
      (embedding (Equiv.refl _) (V.symm S)).val := by
    apply F.conjStarAlgEquiv.injective
    change F.conjStarAlgEquiv (F.conjStarAlgEquiv.symm (embedding e S).val)=
      F.conjStarAlgEquiv (embedding (Equiv.refl _) (V.symm S)).val
    rw [F.conjStarAlgEquiv.apply_symm_apply,hF,V.apply_symm_apply]
  constructor
  · intro Z
    have hz := congrArg (fun T : Space (β × Fin 8) => T.val)
      (coordinate_decomposition (Equiv.refl (β × Fin 8)) 0 Z).2.2
    change (embedding (Equiv.refl _) (re (Equiv.refl _) Z)).val+
      Complex.I • (embedding (Equiv.refl _) (im (Equiv.refl _) Z)).val=Z.val at hz
    rw [← hz,map_add,map_smul,hF,hF]
    exact (symmetricSpace ι).add_mem (embedding e _).property
      ((symmetricSpace ι).smul_mem Complex.I (embedding e _).property)
  · intro Z
    have hz := congrArg (fun T : Space ι => T.val) (coordinate_decomposition e 0 Z).2.2
    change (embedding e (re e Z)).val+Complex.I • (embedding e (im e Z)).val=Z.val at hz
    rw [← hz,map_add,map_smul,hinv,hinv]
    exact (symmetricSpace (β × Fin 8)).add_mem (embedding (Equiv.refl _) _).property
      ((symmetricSpace (β × Fin 8)).smul_mem Complex.I (embedding (Equiv.refl _) _).property)

def isometry (e : ι ≃ β × Fin 8)
    (F : Modes (β × Fin 8) ≃ₗᵢ[ℂ] Modes ι)
    (V : RealSpace β ≃ₗ[ℝ] RealSpace β)
    (hF : ∀ S, F.conjStarAlgEquiv (embedding (Equiv.refl _) S).val=(embedding e (V S)).val) :
    Space (β × Fin 8) ≃ₗᵢ[ℂ] Space ι where
  toLinearEquiv :=
    { toFun := fun Z => ⟨F.conjStarAlgEquiv Z.val,(conjugation_preserves e F V hF).1 Z⟩
      invFun := fun Z => ⟨F.conjStarAlgEquiv.symm Z.val,(conjugation_preserves e F V hF).2 Z⟩
      left_inv := by intro Z; apply Subtype.ext; exact F.conjStarAlgEquiv.symm_apply_apply Z.val
      right_inv := by intro Z; apply Subtype.ext; exact F.conjStarAlgEquiv.apply_symm_apply Z.val
      map_add' := by intro Z W; apply Subtype.ext; exact map_add F.conjStarAlgEquiv Z.val W.val
      map_smul' := by intro a Z; apply Subtype.ext; exact map_smul F.conjStarAlgEquiv a Z.val }
  norm_map' Z := ModeTransport.conjugation_norm F Z.val

end QDM.Theorem2.SymmetricTransport


==> anc/lean/QDM/Theorem2/Testing.lean <==
import QDM.Theorem2.AdaptiveTranscript
import Mathlib.Analysis.Convex.Jensen
import Mathlib.Analysis.Convex.SpecificFunctions.Basic

/-!
# Testing from finite transcript information

The high-confidence lower bound uses actual finite probability laws, with
matching supports (zero-probability policy choices are permitted). Tests may
be randomized. The exponential testing inequality is proved here rather than
passed to the learning theorem as a hypothesis.
-/

noncomputable section
namespace QDM.Theorem2

def affinity {α : Type*} [Fintype α] (p q : α → ℝ) : ℝ :=
  ∑ i, Real.sqrt (p i * q i)

def testingError {α : Type*} [Fintype α] (p q test : α → ℝ) : ℝ :=
  ∑ i, (p i * test i + q i * (1 - test i))

theorem weighted_exp_log {p q : ℝ} (hp : 0 ≤ p) (hq : 0 ≤ q)
    (hpq : p = 0 ↔ q = 0) :
    p * Real.exp (-Real.log (p / q) / 2) = Real.sqrt (p * q) := by
  by_cases hz : p = 0
  · simp [hz]
  have hp' : 0 < p := lt_of_le_of_ne hp (Ne.symm hz)
  have hq' : 0 < q := lt_of_le_of_ne hq (Ne.symm (fun h => hz (hpq.mpr h)))
  have he : Real.exp (-Real.log (p / q) / 2) ^ 2 = q / p := by
    rw [sq, ← Real.exp_add,
      show -Real.log (p / q) / 2 + -Real.log (p / q) / 2 = -Real.log (p / q) by ring,
      Real.exp_neg, Real.exp_log (div_pos hp' hq'), inv_div]
  have hs : (p * Real.exp (-Real.log (p / q) / 2)) ^ 2 = p * q := by
    rw [mul_pow, he]
    field_simp
  have hr := Real.sq_sqrt (mul_nonneg hp hq)
  have hn := mul_nonneg hp (Real.exp_pos (-Real.log (p / q) / 2)).le
  nlinarith [Real.sqrt_nonneg (p * q)]

/-- Jensen's inequality with every zero mass handled explicitly. -/
theorem affinity_kl {α : Type*} [Fintype α] (p q : α → ℝ)
    (hp : ∀ i, 0 ≤ p i) (hq : ∀ i, 0 ≤ q i)
    (hp1 : ∑ i, p i = 1) (hpq : ∀ i, p i = 0 ↔ q i = 0) :
    Real.exp (-finiteKL p q / 2) ≤ affinity p q := by
  have hj := ConvexOn.map_sum_le convexOn_exp (t := Finset.univ) (w := p)
    (p := fun i => -Real.log (p i / q i) / 2)
    (fun i _ => hp i) hp1 (fun i _ => Set.mem_univ _)
  simp only [smul_eq_mul] at hj
  have hs : (∑ i, p i * (-Real.log (p i / q i) / 2)) = -finiteKL p q / 2 := by
    calc
      _ = ∑ i, -(p i * Real.log (p i / q i)) / 2 :=
        Finset.sum_congr rfl (fun i _ => by ring)
      _ = _ := by rw [← Finset.sum_div, Finset.sum_neg_distrib]; rfl
  rw [hs] at hj
  simpa only [weighted_exp_log (hp _) (hq _) (hpq _), affinity] using hj

/-- Squared affinity is controlled by the total error of any randomized test. -/
theorem affinity_sq_le_testing {α : Type*} [Fintype α] (p q test : α → ℝ)
    (hp : ∀ i, 0 ≤ p i) (hq : ∀ i, 0 ≤ q i)
    (hp1 : ∑ i, p i = 1) (hq1 : ∑ i, q i = 1)
    (ht : ∀ i, 0 ≤ test i ∧ test i ≤ 1) :
    affinity p q ^ 2 ≤ 2 * testingError p q test := by
  have hcs := Finset.sum_sq_le_sum_mul_sum_of_sq_le_mul Finset.univ
    (r := fun i => Real.sqrt (p i * q i))
    (f := fun i => min (p i) (q i)) (g := fun i => max (p i) (q i))
    (fun i _ => le_min (hp i) (hq i))
    (fun i _ => (hp i).trans (le_max_left _ _))
    (fun i _ => by rw [Real.sq_sqrt (mul_nonneg (hp i) (hq i)), min_mul_max])
  have hmax : (∑ i, max (p i) (q i)) ≤ 2 := by
    calc
      _ ≤ ∑ i, (p i + q i) := Finset.sum_le_sum fun i _ =>
        max_le (by linarith [hq i]) (by linarith [hp i])
      _ = 2 := by rw [Finset.sum_add_distrib, hp1, hq1]; norm_num
  have hmin : (∑ i, min (p i) (q i)) ≤ testingError p q test := by
    apply Finset.sum_le_sum
    intro i _
    rcases le_total (p i) (q i) with h | h
    · rw [min_eq_left h]
      nlinarith [(ht i).2, (ht i).1]
    · rw [min_eq_right h]
      nlinarith [(ht i).2, (ht i).1]
  have hm0 : 0 ≤ ∑ i, min (p i) (q i) :=
    Finset.sum_nonneg fun i _ => le_min (hp i) (hq i)
  calc
    _ ≤ (∑ i, min (p i) (q i)) * ∑ i, max (p i) (q i) := hcs
    _ ≤ (∑ i, min (p i) (q i)) * 2 := mul_le_mul_of_nonneg_left hmax hm0
    _ ≤ 2 * testingError p q test := by linarith

/-- The manuscript's exponential binary-testing inequality. -/
theorem testing_kl {α : Type*} [Fintype α] (p q test : α → ℝ)
    (hp : ∀ i, 0 ≤ p i) (hq : ∀ i, 0 ≤ q i)
    (hp1 : ∑ i, p i = 1) (hq1 : ∑ i, q i = 1)
    (hpq : ∀ i, p i = 0 ↔ q i = 0)
    (ht : ∀ i, 0 ≤ test i ∧ test i ≤ 1) :
    Real.exp (-finiteKL p q) / 2 ≤ testingError p q test := by
  have h := affinity_kl p q hp hq hp1 hpq
  have he : Real.exp (-finiteKL p q / 2) ^ 2 = Real.exp (-finiteKL p q) := by
    rw [sq, ← Real.exp_add]
    congr 1
    ring
  have hs := affinity_sq_le_testing p q test hp hq hp1 hq1 ht
  have ha : 0 ≤ affinity p q := Finset.sum_nonneg fun _ _ => Real.sqrt_nonneg _
  nlinarith [Real.exp_pos (-finiteKL p q / 2)]

end QDM.Theorem2


==> anc/lean/QDM/Theorem2/TopEightProjector.lean <==
import QDM.Theorem2.PencilSpectralCoverage
import QDM.Theorem2.CandidateProjector

/-! The isolated low cluster of the shifted pencil is exactly the data-only
top-eight eigenspace of the original pencil. Repeated competitor eigenvalues
are allowed throughout. The exact reference enters only the analysis. -/
noncomputable section
set_option backward.isDefEq.respectTransparency false
namespace QDM.Theorem2.TopEightProjector
open QDM SpectralRecovery
open scoped InnerProductSpace
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E]

/-- A signed spectral cutoff acts by its scalar indicator on every
eigenvector, independently of the eigenbasis chosen inside the cutoff. -/
theorem below_eigenvector (K : E →ₗ[ℝ] E) (hK : K.IsSymmetric)
    (θ ℓ : ℝ) (v : E) (hv : K v = ℓ • v) :
    spectralBelow K hK θ v = if ℓ < θ then v else 0 := by
  let b := hK.eigenvectorBasis rfl
  have hc (i) : hK.eigenvalues rfl i*b.repr v i = ℓ*b.repr v i := by
    have he := congrArg (fun u => b.repr u i) hv
    change (hK.eigenvectorBasis rfl).repr (K v) i = _ at he
    rw [hK.eigenvectorBasis_apply_self_apply] at he
    simpa only [map_smul, PiLp.smul_apply, smul_eq_mul,
      RCLike.ofReal_real_eq_id, id_eq] using he
  apply b.repr.injective
  ext i
  change b.repr (projector b {j | hK.eigenvalues rfl j < θ} v) i = _
  rw [projector_repr]
  by_cases hz : b.repr v i=0
  · split_ifs <;> simp_all
  · have he : hK.eigenvalues rfl i=ℓ := mul_right_cancel₀ hz (hc i)
    simp only [Finset.mem_filter, Finset.mem_univ, true_and, he]
    split_ifs <;> simp_all

/-- A rank-eight isolated kernel supplies the actual top-eight projector
and its eighth/ninth eigenvalue gap after an affine sign-reversing shift.
No coefficient is required to be distinct from other competitor coefficients. -/
theorem top_eight_cutoff (H K Z : E →L[ℝ] E)
    (hH : H.toLinearMap.IsSymmetric) (hK : K.toLinearMap.IsSymmetric)
    (hZ : Z.toLinearMap.IsSymmetric)
    {a c Δ τ : ℝ} (hc : 0 < c)
    (hshift : K=a • ContinuousLinearMap.id ℝ E-c • Z)
    (hτ : 0 ≤ τ) (hsmall : 4*τ < Δ) (herr : ‖K-H‖ ≤ τ)
    (hpos : ∀ i, 0 ≤ hH.eigenvalues rfl i)
    (hgap : ∀ i, hH.eigenvalues rfl i ≠ 0 → Δ ≤ hH.eigenvalues rfl i)
    (hker : Module.finrank ℝ H.toLinearMap.ker=8)
    (hdim : 9 ≤ Module.finrank ℝ E) :
    spectralBelow K.toLinearMap hK (Δ/2) =
      projector (hZ.eigenvectorBasis rfl)
        {i : Fin (Module.finrank ℝ E) | i.val < 8} ∧
    (Δ-2*τ)/c ≤
      hZ.eigenvalues rfl ⟨7, by omega⟩-hZ.eigenvalues rfl ⟨8, by omega⟩ := by
  classical
  let b := hZ.eigenvectorBasis rfl
  let ev :=  hZ.eigenvalues rfl
  let ℓ (i : Fin (Module.finrank ℝ E)) := a-c*ev i
  let θ := (a-Δ/2)/c
  let s : Finset (Fin (Module.finrank ℝ E)) :=
    Finset.univ.filter (fun i => θ < ev i)
  have hb (i) : K (b i)=ℓ i • b i := by
    rw [hshift]
    change a • b i-c • Z (b i)=(a-c*ev i) • b i
    have hz : Z (b i)=ev i • b i := by
      dsimp only [b, ev]
      exact hZ.apply_eigenvectorBasis rfl i
    rw [hz, smul_smul, sub_smul]
  have htest (i) : ℓ i < Δ/2 ↔ θ < ev i := by
    dsimp [ℓ, θ]
    rw [div_lt_iff₀ hc]
    constructor <;> intro hi <;> nlinarith
  have hQ : spectralBelow K.toLinearMap hK (Δ/2)=projector b s := by
    apply b.toBasis.ext
    intro i
    change spectralBelow K.toLinearMap hK (Δ/2) (b i)=projector b s (b i)
    rw [below_eigenvector K.toLinearMap hK (Δ/2) (ℓ i) (b i) (hb i),
      projector_basis]
    simp only [s, Finset.mem_filter, Finset.mem_univ, true_and, htest]
  have hr := (PencilSpectralCoverage.sharp_low_subspace H K hH hK
    hτ hsmall herr hpos hgap).1
  have hs : s.card=8 := by
    rw [← OrderedSpectrum.projector_rank b s, ← hQ]
    exact hr.trans hker
  have hindex (i : Fin (Module.finrank ℝ E)) : θ < ev i ↔ i.val < 8 := by
    have hi := Tuple.lt_card_gt_iff_apply_gt_of_antitone
      (j := i) (a := θ) (hZ.eigenvalues_antitone rfl)
    change i.val<s.card ↔ θ < ev i at hi
    rw [hs] at hi
    exact hi.symm
  have hsset : s=({i : Fin (Module.finrank ℝ E) | i.val<8} : Finset _) := by
    ext i
    simp only [s, Finset.mem_filter, Finset.mem_univ, true_and, hindex]
  refine ⟨by rw [hQ, hsset], ?_⟩
  have hlow (i) (hi : ℓ i < Δ/2) : |ℓ i| ≤ τ := by
    obtain ⟨j, hj⟩ := eigenvalue_near_spectrum H K hH hτ herr
      (b i) (b.norm_eq_one i) (hb i)
    change |hH.eigenvalues rfl j-ℓ i| ≤ τ at hj
    have hz : hH.eigenvalues rfl j=0 := by
      by_contra hn
      have hg := hgap j hn
      have hh := (abs_le.mp hj).2
      linarith
    simpa only [hz, zero_sub, abs_neg] using hj
  have hhigh (i) (hi : ¬ ℓ i < Δ/2) : Δ-τ ≤ ℓ i := by
    obtain ⟨j, hj⟩ := eigenvalue_near_spectrum H K hH hτ herr
      (b i) (b.norm_eq_one i) (hb i)
    change |hH.eigenvalues rfl j-ℓ i| ≤ τ at hj
    have hz : hH.eigenvalues rfl j ≠ 0 := by
      intro he
      have habs : |ℓ i| ≤ τ := by simpa only [he, zero_sub, abs_neg] using hj
      have hh := le_abs_self (ℓ i)
      have hlo := le_of_not_gt hi
      linarith
    have hg := hgap j hz
    have hh := (abs_le.mp hj).2
    linarith
  let i₇ : Fin (Module.finrank ℝ E) := ⟨7, by omega⟩
  let i₈ : Fin (Module.finrank ℝ E) := ⟨8, by omega⟩
  have hin : ℓ i₇ < Δ/2 := (htest i₇).2 ((hindex i₇).2 (by norm_num [i₇]))
  have hout : ¬ ℓ i₈ < Δ/2 := by
    intro hi
    have hh := (hindex i₈).1 ((htest i₈).1 hi)
    norm_num [i₈] at hh
  have h7 := (abs_le.mp (hlow i₇ hin)).2
  have h8 := hhigh i₈ hout
  change (Δ-2*τ)/c ≤ ev i₇-ev i₈
  apply (div_le_iff₀ hc).2
  dsimp only [ℓ] at h7 h8
  nlinarith

end QDM.Theorem2.TopEightProjector


==> anc/lean/README.md <==
---
permalink: qdm/submission-3/final-arxiv-replace/anc/lean/readme
---

# Lean formalization (ancillary files)

Ancillary Lean 4 source for *Copy-Optimal and Fast Learning of Structured Fermionic States Under
General Quadratic Evolution* (arXiv version 3). Here v2 and v3 mean arXiv versions 2 and 3 of the
article. Line numbers refer to `main.tex` of the v3 source.

The package formalizes selected components of the proofs of both theorems.
**Neither theorem is formalized as a whole.** The exact hypotheses of each checked statement are in
its Lean signature. No manuscript result is introduced as an axiom.

## Contents

- `QDM.lean`: entry point; it imports every module.
- `QDM/AppendixA`, `QDM/AppendixB`, `QDM/AppendixC`, `QDM/Theorem2`: 179 modules carried over unchanged
  from the v2 formalization. 166 support v3; 13 are kept only because other modules import them.
  The folder `QDM/Theorem2` has a historical name: its modules concern **Theorem 1** of v3.
- `QDM/ReferencePreparations`: 7 new files (6 modules and their entry, 48 theorems) for the proof of
  **Theorem 2** of v3.
- `Audit.lean`, `verify.py`: rebuild and audit. `MANIFEST.sha256`: SHA-256 of every module file.

## Reproduce the check

Use Lean 4.34.1, as specified by `lean-toolchain`; Mathlib and its dependencies are pinned in
`lake-manifest.json`. From this directory run

```sh
lake exe cache get
python3 verify.py
```

`verify.py` builds the project, re-checks every module with warnings treated as errors, runs
`Audit.lean` and writes `verification.json`. The audit rejects local axioms and lists the axioms
behind every local declaration; only `propext`, `Classical.choice` and `Quot.sound` are expected.

Checks already done: the 179 v2 modules are byte-identical to those verified in full with the same
toolchain (14 October 2026). The 7 new modules were each compiled against the pinned Mathlib with
warnings as errors; their axioms are only `propext`, `Classical.choice` and `Quot.sound`.

## Coverage of v3

- **Theorem 1 (paired orbit, Appendix B)** is covered best: local algebra and quartic spectrum,
  decoder, Hodge orientation, range refresh, commutant, Gaussian pencils and candidate selection,
  and the adaptive-transcript lower bound. Not formalized: orbit geometry and the chart
  (`lem:opt-geometry`), the refinement lemma, joint noise and initialization, the
  complementary-square identity, the rounded Gaussian sampler, compilation into plane rotations, and
  the trace-distance part of `lem:necessary-copies`.
- **Theorem 2 (reference preparations, Appendix C)** is covered by `QDM/ReferencePreparations`
  (family counting, calibration, one-pattern click law and click-test endpoints, confidence budget,
  verification sandwich and horizon, readout allocation), by shared foundations (Jordan-Wigner
  conventions, Gaussian plane rotations), and by the one-pair case of the matching record
  (`MatchingProbability`, `GaussianReadout`). Not formalized: the averaging of the click law over
  patterns, the plane estimator and the matching and pairing corrections, the structure rule's
  success event, the readout tail bound, the frame-to-state and leakage estimates, the
  binomial-test search, and the run lower bound.

## Cautions

- Docstrings of the v2 modules cite v2 labels (for example `lem:parent`, `eq:rec-*`, `eq:na-*`); the
  tables below give the v3 anchors.
- About 30 v2 modules prove a v3 step with a v2 constant or a different inequality (for example the
  decoder constant 9/20, contour 131t instead of 46t, pencil window [7h/32, 5h] instead of [u/4, 4u]).
  They are marked "v2 constant or route" below; restating them would give v3's exact numbers.
- Conventions: Lean modes are zero-based; `(j,false)`, `(j,true)` are the Majoranas 2j+1, 2j+2 of
  Appendix A. Appendix C uses the reflected basis S_0 gamma. `planeLift t` corresponds to the angle
  theta = 2t.

Roles in the module map: **direct** formalizes a definition, identity or proof step of v3;
**direct, partial** matches v3 only in some declarations; **direct, v2 constant or route** proves the
v3 step with a v2 constant or route; **support** is infrastructure; **dependency only** is obsolete
content kept so that the import closure compiles.

## Theorem 2 components

New modules in `QDM/ReferencePreparations` (namespace `QDM.ReferencePreparations`). Each states the
manuscript step in elementary terms; anchors are v3 labels with their `main.tex` lines.
They import only Mathlib and each other.

| Module | Main results | v3 anchor |
|---|---|---|
| `Family` | `three_mul_card_branches_le`: pairwise disjoint branches of at least three modes give `3 · #branches ≤ n`. `six_le_card_symmDiff_pattern`: two different patterns differ in at least six modes. | `gen:eq:size-three` (402), sentence at 405 |
| `Calibration` | The fixed calibration and `admissible`: all inequalities of `gen:eq:design`; closed forms `rho0_eq` (381/260), `qbar_eq` (49/100), `beta0_eq` (3 c̄₃/32), `g0_eq` (1/√24 − 4/125); `readout_margin_comparison` (36·541² < 35·585²). | `gen:tab:design` (5760), `gen:eq:design` (5781), proof of `gen:lem:closed-budgets` (6160) |
| `ClickLaw` | One-pattern click law for an even count `Y`: `changedMean_sq_le` ((E Y)² ≤ P(Y>0)·E Y²), `click_law_one_pattern` (γ²/(16+γ²) ≤ p ≤ γ²/16 when E Y = γ²/8 and Var Y ≤ 2 E Y). Click-test endpoints: `endpoint_ratio_antitone`, `endpoint_ratio_ge_rho0` (p_r/p_a ≥ ρ₀ > 1 on levels u ≤ 1/16). | proof of `gen:lem:click` (4128), `gen:lem:test` (4204) |
| `ConfidenceBudget` | `pow_attemptCap_le` (q̄^{A_k} ≤ δ 2^{k−J−4}), `sum_stage_weights_lt`, `confidence_budget` (∑ A_k δ_k < δ/8, ∑ q̄^{A_k} < δ/8, A_J δ_ℓ = δ/4, total failure < δ), `expected_attempts_le` (∑_{j<A} q^j ≤ 1/(1−q)). | `gen:eq:confidences` (5936), "Probability and total cost" (6166) |
| `Verification` | `rejection_sandwich`: γ(I−P) ⪯ Q ⪯ I−P gives γX ≤ p ≤ X on a pure target (X = 1 − \|⟨φ,ψ⟩\|²); `reject_far_proposal`, `accept_close_proposal`; horizon: `horizon_failure`, `horizon_failure_le` (failure ≤ δ with z_j), `terminalAllowance_ge`, `terminalAllowance_top`, `reach_probability`, `horizonCost_le`. | `gen:eq:verifier-gap` (6374), `gen:lem:whole-test` (6366), text at 466, `gen:eq:validation` (6570), `gen:eq:finite-verified` (6588) |
| `ReadoutAllocation` | `readout_allocation`: (√B + √(wD))² ≤ (N_w + w N_φ)(B/N_w + D/N_φ); `readout_allocation_eq`: equality at the schedule's ratio. | `gen:eq:tail-parts` (5982) and the Cauchy–Schwarz remark after it |

Modelling choices, stated in the docstrings:
- Outcome laws are finite families of nonnegative weights; `Var Y ≤ 2 E Y` is the hypothesis `E Y² ≤ 2 E Y + (E Y)²`.
- The Loewner bounds of the verifier are hypotheses on quadratic forms of a complex inner-product space; the target is a unit vector and the proposal a unit vector `φ` with projector `v ↦ ⟨φ, v⟩ φ`.
- The confidence budget takes the caps and test errors as in `gen:eq:confidences`; stage errors are written `δ (1/2)^{J−k+4}`.

## Module map

### Appendix A foundations (v3 Appendix A; conventions shared with both theorems)

| Module | Role | v3 anchor (label, main.tex lines) | Note |
|---|---|---|---|
| `AppendixA.CoordinateCertificate` | direct | eq:paired-certificate-proof 1295-1298 | coefficient 1/28 at radius 14B |
| `AppendixA.DensityOperator` | support | eq:spectral-trace 888-895 | ensemble density |
| `AppendixA.EvenMajoranaBasis` | direct | 897-905; eq:majorana-orthogonality 907-916 | trace orthogonality of even words |
| `AppendixA.FockEmbedding` | direct | 1086-1087; 1239-1241; 1259-1261 | block-supported words act on their factor |
| `AppendixA.GaussianRotations` | direct | lem:closure 945-946; 1014-1029; gen:lem:matching 4306-4315 | plane lifts and Majorana action (t = theta/2) |
| `AppendixA.JordanWigner` | direct | conventions 856-864; eq:jw 1036-1044; eq:parity 1063-1070 | concrete JW Majoranas, CAR, parity sign |
| `AppendixA.MajoranaWords` | support | eq:jw 1038-1045 | word action |
| `AppendixA.PairFlattening` | direct | eq:rec-q-equivariance 988-1012; 2292-2297 | Q(wedge^4 R z) = wedge^2 R Q wedge^2 R^T |
| `AppendixA.PairedCoordinates` | direct | 1309; 1226, 1288 | C(8B,4) coordinates, radius 14B |
| `AppendixA.PairedExpansion` | direct | eq:block-expansion 1157-1165, 1195-1209 | 16 P_omega expansion, sum x^2 = 14 |
| `AppendixA.PairedFock` | direct | eq:global-parent 1227-1233; 1281-1294 | physical K_0 on JW words |
| `AppendixA.PairedMoments` | direct | eq:selection 1076-1085; lem:quadratic 1092, 1142-1144; 1226-1247 | degree selection, radius 14B |
| `AppendixA.PairedParent` | direct | lem:block 1154-1167 | K_b and unit gap |
| `AppendixA.ParentCertificate` | direct | eq:global-parent 1230; eq:paired-certificate-proof 1289-1294 | parent-gap certificate |
| `AppendixA.QuarticCovariance` | direct | eq:wedge-action k=4 924-927; 963-1012; 2296 | quartic covariance and flattening invariants |
| `AppendixA.QuarticNorm` | direct | 2309-2310; 2381-2382 | |Q(a)|_F^2 = 6|a|^2 |
| `AppendixA.SpectralDensity` | direct | eq:spectral-trace 888-895; 1289-1294; 1302-1303 | spectral ensemble and trace certificate |
| `AppendixA.TensorParents` | direct | cor:global-parent 1257-1294 | tensorized unit gap and trace certificate |
| `AppendixA.UnitFidelity` | support | 876; 1302-1303 | unit overlap gives projector equality |
| `AppendixA.UnitaryTransport` | direct | 1281-1285 | unitary transport of the parent |

### Readout and matching tools (v2 Appendix B leftovers)

| Module | Role | v3 anchor (label, main.tex lines) | Note |
|---|---|---|---|
| `AppendixB.BornMeasurements` | support | 1312-1314; 1770; 7324-7329 | Born weights; imported by C.QuarticMeasurement |
| `AppendixB.GaussianReadout` | direct, partial | gen:lem:matching 4281-4320 | E Gamma_hat = Gamma at k=1; median queries v2-only |
| `AppendixB.IndependentQueries` | dependency only (obsolete content) | - | v2 median-of-means queries |
| `AppendixB.MatchingProbability` | direct, partial | gen:lem:matching 4279; 4318-4319 | pair matched with prob 1/(2n-1); general k v2-only |
| `AppendixB.MatchingReadout` | support | via GaussianReadout | calibrated moments; median corollary v2-only |
| `AppendixB.MedianQueries` | dependency only (obsolete content) | - | v2 median of means |
| `AppendixB.OccupationReadout` | support | 4123-4124; 4308-4312 | FockSpace and occupation readout used by kept modules; median corollary v2-only |
| `AppendixB.QueryAcquisition` | dependency only (obsolete content) | - | v2 group sizes and median rounds |
| `AppendixB.QueryStatistics` | dependency only (obsolete content) | - | v2 iid banks and majority tails |

### Paired reconstruction algebra (v3 Appendix B, Theorem 1)

| Module | Role | v3 anchor (label, main.tex lines) | Note |
|---|---|---|---|
| `AppendixC.AlignedSeparation` | dependency only (obsolete content) | - | sorted-block decoder alignment |
| `AppendixC.BlockCommutant` | direct | eq:opt-exact-commutant 2492-2497; 2533-2534 | C = 7(I-D)+8(D-Pi), gap 7 |
| `AppendixC.BlockCoordinates` | direct, partial | 2442-2443; 2594; 2496 | kernel coordinates |
| `AppendixC.BlockSpectrum` | direct, partial | 2656-2663 | modeIsometry, block eigenbasis |
| `AppendixC.ClusterProjector` | dependency only (obsolete content) | - | sorted-eigenvalue cluster cut |
| `AppendixC.CommutatorAlgebra` | direct | eq:opt-exact-commutant proof 2487-2490 | four-term double commutator |
| `AppendixC.FrameAssembly` | dependency only (obsolete content) | - | exact-alignment frame assembly |
| `AppendixC.GaussianRange` | direct, partial | 2292-2298, 2325-2334 | spectrum {-3,1,0}, cutoff 1/2; Frobenius part old |
| `AppendixC.Hodge` | direct | 1347-1354; 1973-1977; Alg.1 7767 | 70-coordinate Hodge star, self-dual seed |
| `AppendixC.JointExperiment` | direct, partial | 2594, 2683, 3015 | joint_failure_bound |
| `AppendixC.LocalAccuracy` | direct, partial | 2062 | observables, quartic energy |
| `AppendixC.LocalCompilation` | direct | eq:rec-spin-map 1413-1436 | exp lift intertwines |
| `AppendixC.LocalStability` | dependency only (obsolete content) | - | old eigenvector bound; v3 uses interlacing |
| `AppendixC.MajoranaFrame` | support | 2244-2246; 2473-2493 | O(d) conjugation isometry |
| `AppendixC.MajoranaVolume` | direct | eq:parity 1065-1069; 950-952; 2075 | product of rotated Majoranas = det R |
| `AppendixC.MeasuredAlignment` | direct, partial | 2469-2470 | Pi symmetric/idempotent |
| `AppendixC.MeasuredCommutant` | direct, partial | 2244, 2442 | definitions used downstream; single-bank recovery old |
| `AppendixC.MeasuredRange` | direct, partial | 1320, 7711-7712; 1767; 1309 | Q(y) and coordinates; single-bank theorems old |
| `AppendixC.MeasurementConcentration` | direct, partial | eq:opt-linear-noise 1767-1775 | Hoeffding; prescribedShots old |
| `AppendixC.OrderedSpectrum` | direct, partial | 2325-2326, 2663, 3164 | Weyl inequality, projector rank |
| `AppendixC.Orientation` | direct, partial | 2949-2951; 2075-2076 | same_orientation_of_close |
| `AppendixC.PairedRange` | direct | 2289-2298; 1236-1247 | rank 28B pair matrix |
| `AppendixC.PairedSpectrum` | direct | eq:rec-local-spectrum 1342-1349; 1931 | Q^2+2Q=3I, multiplicities 7/21 |
| `AppendixC.PhysicalCommutant` | direct, partial | eq:opt-commutant 2252-2260; 3148 | exact commutant at true range; weighted_frame_recovery old |
| `AppendixC.PhysicalDraw` | direct, partial | 2617, 2656-2663 | modeOperator |
| `AppendixC.PlaneGenerators` | direct | 2477-2484, 2493 | block Casimir, eigenvalue 8, scalar kernel |
| `AppendixC.ProjectionAlignment` | direct, partial | eq:opt-refreshed-graph 2354-2364; 2628-2632 | U' = (U+Y)S |
| `AppendixC.QuarticFrame` | direct | lem:closure 929-944; 1975-1977; 1160 | wedge^4 action and J_- sign |
| `AppendixC.QuarticMeasurement` | direct, partial | 1312-1315, 1767; Alg.1 7725-7728 | fixed-basis sign readout; old budget theorems |
| `AppendixC.QuarticOrientation` | direct | 1489-1500; 2006, 2075 | star x(R) = det R x(R) |
| `AppendixC.RandomSeparation` | dependency only (obsolete content) | - | one-draw separation; v3 uses per-block coupling |
| `AppendixC.RealDecoder` | direct, partial | 1978-1980 | real minimizer; accuracy theorems old |
| `AppendixC.RealQuartic` | direct | 1978-1980; 2052 | local parent and compression |
| `AppendixC.RealQuarticTable` | support | 1365-1367 | 70 real quartic tables |
| `AppendixC.RealSpinor` | direct | eq:rec-real 1357-1416 | real structure, 28 generators, spin map |
| `AppendixC.ReferenceCommutant` | direct, partial | 2492-2497, 2442-2443 | spectrum {0,7,8}; transported_cutoff old |
| `AppendixC.RepeatedTrials` | direct, partial | 2683-2691 | iid trial failures |
| `AppendixC.SharpAlignment` | dependency only (obsolete content) | - | polar alignment onto true blocks |
| `AppendixC.SortedBlocks` | direct, partial | 2668 | projector_hs_bound (rank 16 gives 4 omega) |
| `AppendixC.SpectralRecovery` | direct, partial | 2269-2271, 2325-2331, 3149-3150 | pilot rank recovery; paired_range_cutoff old |
| `AppendixC.SubspaceRecovery` | support | 2441-2447, 2532-2550 | low-cluster rank; constants not v3's |
| `AppendixC.TensorTransport` | direct, partial | 1758-1759; 2725 | factor 24, Q^{x4} pullback |
| `AppendixC.WeightedCommutant` | direct, partial | 3138-3149 | gram_perturbation as in v3; paired_commutant_recovery old |

### Local decoder and frame corrections (v3 Appendix B, Theorem 1)

| Module | Role | v3 anchor (label, main.tex lines) | Note |
|---|---|---|---|
| `Theorem1.CliffordReflection` | support | main.tex 1335-1338, 1365-1367 | parity/real-structure symmetries |
| `Theorem1.CofactorFrame` | direct | eq:opt-cofactor 1917-1924, 1949, 2171, 2757-2759 | C^T C = 7I, C+ = C^T/7 |
| `Theorem1.ComplementRoot` | direct, v2 constant or route | S(L) 2023, 2190; eq:opt-completed-columns 2197-2202 | same root; constants v2 (v3 r_perp=1/8) |
| `Theorem1.DecoderOrientation` | direct | lem:rec-decoder, main.tex 2009, 2075-2077 | Hodge-score sign = det O for |nu+tau|<=3/2 |
| `Theorem1.FiniteSelection` | direct, v2 constant or route | lem:opt-candidates 2583-2694; eq:opt-pencil-tests 2617-2624 | selection rule matches; coverage window and failure split are v2 |
| `Theorem1.GaussianExponential` | direct | main.tex 1517-1519, 1425-1435 | U_{e^X}=e^{G_X} |
| `Theorem1.GaussianGroup` | support | lem:closure 920-933 | composition/inverse of Gaussian witnesses |
| `Theorem1.HouseholderFrame` | support | - | Householder factors for Cartan-Dieudonne lift (analysis witness) |
| `Theorem1.LeakageCorrection` | direct, v2 constant or route | eq:opt-block-update 2043/2213, 2199 | completion and Gram difference; v2 constants (v3 c_perp=8/sqrt63) |
| `Theorem1.LocalDecoder` | direct, v2 constant or route | main.tex 2052, 2062-2074, 1978-1980 | M(z) synthesis, tangent/normal identities exact; decoded_normal_tangent uses v2 constant 3/10 |
| `Theorem1.LocalGaussianDecoder` | direct, v2 constant or route | D(z) definition, main.tex 1978-1999 | data-only decoder; accuracy/nearby_alignment constants are v2 |
| `Theorem1.LocalQuotient` | direct, v2 constant or route | eq:opt-decoder 2011-2012 | decoder bound modulo stabilizer with v2 9/20 |
| `Theorem1.LocalSectorTransport` | support | lem:rec-local 1335-1338 | U^dag Pi U = det(R) Pi |
| `Theorem1.ModeSpinor` | direct | eq:rec-spin-map 1408-1415 | c_pq <-> A roundtrips |
| `Theorem1.NormalTangentDecoder` | direct, v2 constant or route | lem:rec-decoder proof (main.tex 2079-2092) | same top-eigenvector step; Lean constant 3/10 (v2), v3 uses gap 16-4sqrt2|nu| |
| `Theorem1.ObservableTangent` | direct | main.tex 2061-2065 | derivative of the 70 expectations; tangent generators |
| `Theorem1.OrthogonalLift` | support | main.tex 1435 | real Clifford lift of O(8) frames |
| `Theorem1.OrthogonalLocalDecoder` | direct, v2 constant or route | D(z) 1970-2001; eq:opt-decoder 2007-2013 | v3 decoder form; bound 9/20 vs v3 4|tau|/(16-4sqrt2|nu|) |
| `Theorem1.PinReflection` | support | - | Fock unitary for each reflection |
| `Theorem1.ProperLocalDecoder` | direct, v2 constant or route | eq:opt-decoder (det O=1) | decoder bound for proper frames, v2 9/20 |
| `Theorem1.QuadraticLift` | direct | eq:rec-generator-gram 1405, eq:rec-spin-map 1408-1415 | spinor-to-mode generator isometry; decoder_lift carries v2 9/20 |
| `Theorem1.QuarticDecoderAlgebra` | direct | main.tex 2062, 2076, 1835, 1554 | M(phi_w)=16ww^T-2I; <phi_x,phi_z>=16<x,z>^2-2; |phi_x-phi_z|^2=32(1-F) |
| `Theorem1.QuarticFrameLinear` | support | lem:closure 930-933 | wedge^4 R isometry |
| `Theorem1.QuarticOrbitTangent` | direct, v2 constant or route | main.tex 2004, 2063-2065; eq:opt-decoder | tangent_iff exact; decoder_bound v2 9/20 |
| `Theorem1.QuarticRemainder` | direct, partial | J4 at 1758-1759, 1818-1821 | |expand x|^2=24|x|^2; bound (6e^2+...) v2-only |
| `Theorem1.QuarticVariation` | direct | main.tex 1512-1513, 1650-1651, 1796-1797 | four-slot derivative of wedge^4 |
| `Theorem1.RealFrameAction` | support | main.tex 2075-2077 | covariant frame action |
| `Theorem1.RealQuarticFrame` | support | main.tex 2062 | integer certificate of sum_I B_I(a,b)B_I(c,d) |
| `Theorem1.ReflectionData` | direct | main.tex 1973-1978, 1998, 2009 | wedge^4(J-) sign pattern; proper J.R |
| `Theorem1.RotationDistance` | direct | main.tex 2094-2095, 1704 | |e^K - I|_F <= |K|_F |
| `Theorem1.SpinorGreatCircle` | direct, v2 constant or route | eq:rec-local-rotation, main.tex 1981-1993, 2093-2094 | great-circle rotation with |A|_F^2=2theta^2; short_rotation uses v2 9/20 |
| `Theorem1.StabilizerAlignment` | direct | main.tex 2005, 2093 | stabilizer alignment chord |
| `Theorem1.TensorPolynomial` | direct, partial | eq:opt-cofactor-bounds 1950-1968 | triple_bounds used; four_expansion/four_remainder v2-only |
| `Theorem1.WordSymmetry` | support | - | Clifford word signs for the Pin lift |

### Range refresh, commutant, pencils and lower bound (v3 Appendix B, Theorem 1; historical folder name)

| Module | Role | v3 anchor (label, main.tex lines) | Note |
|---|---|---|---|
| `Theorem2.ActualCandidateCoverage` | direct, v2 constant or route | 2656-2680 | accepted top-8 candidate, v2 margins |
| `Theorem2.AdaptiveTranscript` | direct | eq:opt-transcript 3518-3526 | adaptive transcript KL <= N c |
| `Theorem2.BlockPinching` | direct | 2466-2472 | pinching contractions |
| `Theorem2.BlockResolvent` | direct, v2 constant or route | 2558-2563; eq:opt-exact-commutant 2493 | exact inverse; norm 37/30 vs v3 5/6 |
| `Theorem2.CandidateAcquisition` | direct | 2693 | bank + probe failure allocation |
| `Theorem2.CandidateFilter` | direct | 2625-2627 | residual <= kappa gives |P-P_b|_F <= 4(kappa+0.9u) |
| `Theorem2.CandidateGeometry` | direct | 2604-2607 | alpha_c weights, residual identity |
| `Theorem2.CandidateProbeConfidence` | direct, v2 constant or route | eq:opt-pencil-tests 2620; 2683-2692 | data-only tests and scan |
| `Theorem2.CandidateProjector` | direct | 2617; Alg.1 7750 | rank-8 projector |
| `Theorem2.CandidateRounding` | direct | eq:opt-candidate-residual 2607; eq:opt-kernel-filter 2612-2615 | |P - P_b|_F <= 4 sigma |
| `Theorem2.CandidateSelection` | direct | 2691-2692; Alg.1 7752-7754 | threshold-1/2 scan |
| `Theorem2.CommutantRecovery` | direct, v2 constant or route | lem:opt-commutant-stability 2436-2457 | composition with v2 constants |
| `Theorem2.CommutatorBounds` | direct | eq:opt-commutant-matrix-norm 2523-2529 | |C'-C|_op <= 8at + 4t^2 |
| `Theorem2.ComplexFrame` | direct | 2531-2532 | complex commutant 15.1t |
| `Theorem2.ComplexModes` | support | 2471 | complexification |
| `Theorem2.ComplexSymmetric` | direct | 2471, 2531 | commutant preserves complex symmetric |
| `Theorem2.Confidence` | direct, v2 constant or route | 3585, 3689; 3552-3564 | log(1/(4 delta)) >= (1/3) log(1/delta) verbatim |
| `Theorem2.FiniteCandidateCoverage` | direct, v2 constant or route | 3158-3164 | rounded pencil |dP| <= 65 eta |
| `Theorem2.FiniteCandidateTests` | direct | 2625, 3155-3169 | outward tests, eps = 1e-6 |
| `Theorem2.FiniteNets` | direct | 2311-2313 | 1/4-nets of size 9^dim |
| `Theorem2.FiniteSpectralCertificate` | direct | 3159, 3164, 3182-3183 | backward residual to operator error |
| `Theorem2.FrameCommutant` | direct | 2445, 2529, 2578 | 15.1 t spectral bound |
| `Theorem2.FrameError` | direct | 2420-2430; Alg.1 7739 | refresh frame error |
| `Theorem2.FrameGram` | direct | eq:opt-commutant 2258; 2496-2497 | C' = T'^* T', kernel dim B |
| `Theorem2.FrameRepresentation` | direct | 2369, 2475 | pair vector <-> skew matrix isometry |
| `Theorem2.FrobeniusCommutator` | direct | 2501-2506 | |E|_{F->F} <= 2t |
| `Theorem2.GaussianCoordinateCoverage` | direct, v2 constant or route | 2640-2644 | favorable xi event, v2 thresholds |
| `Theorem2.GaussianCoverage` | direct, v2 constant or route | 2640-2644; 2687 | v2 window [7h/32, 5h], sqrt(2 log 16B) |
| `Theorem2.GaussianPencilTail` | dependency only (obsolete content) | - | v2 correlated-error union bound; v3 uses independent zeta |
| `Theorem2.GaussianProbe` | support | 2628-2638 | Gaussian under isometries |
| `Theorem2.GaussianTransport` | support | 2244-2247 | commutant = Gaussian conjugate of reference |
| `Theorem2.GramStability` | direct | eq:opt-commutant-stability 2457; 2578 | 11.42 t and 15.1 t |
| `Theorem2.HiddenFrame` | direct | 2400-2401, 2420 | sum A_k^T A_k = (7/2) I |
| `Theorem2.HypercubeTesting` | direct, v2 constant or route | eq:opt-assouad 3525-3537 | cube-edge pairing; same rate, affinity instead of Pinsker |
| `Theorem2.KernelTrace` | direct | 2467, 2591-2594 | Pi S = (1/8) sum Tr(P_b S) P_b |
| `Theorem2.LinearNoise` | direct | eq:opt-linear-noise 1775; 2314, 2386-2396 | Hoeffding proxy for sign means |
| `Theorem2.LowSpace` | direct | 2446-2448, 2579, 3132-3133; Alg.1 7743 | rank B low space |
| `Theorem2.LowSpaceError` | direct, v2 constant or route | 2580, 2597; eq:opt-low-projector-frobenius 2548 | 0.9 t by v2 route |
| `Theorem2.MatrixConcentration` | direct | eq:opt-pair-exterior-test 2307; eq:opt-matrix-noise 2322 | |Q(xi)|_op tail |
| `Theorem2.MeasuredContour` | support | 2442; Alg.1 7741-7743 | contour = B-lowest cutoff |
| `Theorem2.MeasuredProbeCoverage` | direct, v2 constant or route | 2683-2691 | all blocks isolated, v2 window |
| `Theorem2.ModeOperatorTransport` | support | - | index conventions isometric |
| `Theorem2.ModeTransport` | support | - | mode-isometry conjugation |
| `Theorem2.NoiseGeometry` | direct | 2369-2372, 2381-2386 | |Q(x)|_F^2 = 6|x|^2; cap 3 |
| `Theorem2.NoisyCoefficientCoverage` | direct, v2 constant or route | 2649-2651 | block separation, v2 window |
| `Theorem2.PencilCoefficientError` | dependency only (obsolete content) | - | tail of correlated (A-1)xi |
| `Theorem2.PencilCoordinates` | dependency only (obsolete content) | - | v2 pathwise polar coupling; v3 uses J, K, mu = xi + zeta |
| `Theorem2.PencilShift` | direct, v2 constant or route | 2656-2663 | N = mu_b I - sqrt8 Z verbatim; 131u vs kappa L |
| `Theorem2.PencilSpectralCoverage` | direct | 2664-2668 | |P-P_b|_op <= tau/(Delta - tau) |
| `Theorem2.PhysicalCandidateSelection` | direct, v2 constant or route | 2586-2588, 2625-2627 | filter_sound matches; operator-metric scan vs v3 Frobenius |
| `Theorem2.PhysicalProjector` | direct, v2 constant or route | eq:opt-commutant-stability 2457, 2578 | 131t vs v3 46t |
| `Theorem2.PilotRange` | direct | 2325-2331; Alg.1 7733-7735 | exactly q eigenvalues > 1/2 |
| `Theorem2.ProjectedConcentration` | direct | eq:opt-power-concentration 2394 | net union bound with bank conditioning |
| `Theorem2.QuarticSign` | direct | lem:opt-lower 3334, 3507; Alg.1 7726 | state-independent quartic sign readout |
| `Theorem2.RangeAcquisition` | direct | lem:opt-range-refresh 2264-2276; Alg.1 7733-7739 | two-bank event |
| `Theorem2.RangeRefresh` | direct | eq:opt-refreshed-graph 2364; 2337-2348, 2426 | sigma_min >= 0.86, refreshed graph |
| `Theorem2.ReferenceIdentification` | direct | eq:opt-exact-commutant 2493-2494 | reference = real paired commutant (7 and 8) |
| `Theorem2.RepeatedProbeCoverage` | direct | eq:opt-probe-count 2686-2691 | T = ceil(2/q log(32B/delta)) |
| `Theorem2.ResolventPerturbation` | direct, v2 constant or route | 2566-2568 | Neumann inverse, v2 constants |
| `Theorem2.RoundedCandidateSelection` | direct | 2691, 3172-3173 | distance error 1/100 keeps the scan |
| `Theorem2.ShiftedBlockSpectrum` | direct | 2663 | ker N_0 = ran P_b with gap |
| `Theorem2.SignInformation` | direct | eq:opt-transcript 3507-3522 | sign law, KL <= chi^2 <= (4/3)(x-y)^2 |
| `Theorem2.SingleBlockCandidate` | direct | 2590, 2433; Alg.1 7731 | B = 1: identity is the candidate |
| `Theorem2.SpectralContour` | direct, v2 constant or route | 2571-2577 | contour; 131t vs v3 46t |
| `Theorem2.StackedFrame` | direct, v2 constant or route | eq:opt-stacked-error 2280; 2414 | squared-sum route; both give t <= t_* |
| `Theorem2.StateSeparation` | direct | eq:opt-hamming-decoder 3484-3487; 3543, 3571 | Tr rho(P_u+P_v) <= 1 + |<u,v>| |
| `Theorem2.SymmetricBasis` | support | - | real orthonormal basis |
| `Theorem2.SymmetricCoordinates` | support | - | coordinates of complex symmetric matrices |
| `Theorem2.SymmetricReference` | direct, v2 constant or route | 2558-2577 | restricted reference inverse 37/30 |
| `Theorem2.SymmetricSpectrum` | support | 2571 | contour = eigenprojection sum |
| `Theorem2.SymmetricTransport` | support | - | conjugation preserves symmetry |
| `Theorem2.Testing` | direct, v2 constant or route | - | Hellinger affinity test bound; v3 uses TV + Pinsker |
| `Theorem2.TopEightProjector` | direct | 2617, 2664 | top-8 of Z = bottom-8 of N |

==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "d13f23b723b8a846827a245b89c10fc7d3f11612",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.34.1",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "118aa17ee84656b8bd727fef7c458ee8c833385c",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "ddf04cf3949fa556442341e87d47f9f6e6074707",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e928b72544873815af278d38681b31c0293588e3",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "106ff4fafc74ef4ac99d81dbf3ab399118f497a5",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "355695d523e41d0554926416cba2a2b3544fbbc9",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6a489d9af5d0c47e5b259e2e8bcdfc1811b5a259",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f2effa3d803fda822b1f97b806c47cf2adfbcbc2",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "e92c9f15fdfacc8536f31cfb3b7ad26c3c8cd204",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.34.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "qdm",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "qdm"
version = "0.1.0"
defaultTargets = ["QDM"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.34.1"

[[lean_lib]]
name = "QDM"
moreLeanArgs = ["-DwarningAsError=true"]


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.34.1


==> anc/lean/verify.py <==
#!/usr/bin/env python3
"""Rebuild all local proof files and audit the axioms of every local theorem."""
from pathlib import Path
import hashlib
import json
import re
import shutil
import subprocess
from datetime import datetime, timezone

ROOT = Path(__file__).resolve().parent
LAKE = shutil.which("lake") or str(Path.home() / ".elan/bin/lake")
ALLOWED = {"propext", "Classical.choice", "Quot.sound"}


def run(*args):
    result = subprocess.run([LAKE, *args], cwd=ROOT, text=True, capture_output=True)
    output = result.stdout + result.stderr
    if result.returncode or re.search(r"\bwarning:", output):
        raise SystemExit(output)
    return output


def sha256(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def main():
    sources = sorted((ROOT / "QDM").rglob("*.lean"))
    run("build")
    # Freshly elaborate every local file even when its build artifact is cached.
    for path in [*sources, ROOT / "QDM.lean"]:
        run("env", "lean", "-DwarningAsError=true", str(path.relative_to(ROOT)))
    output = run("env", "lean", "-DwarningAsError=true", "Audit.lean")
    imported = {json.loads(line.removeprefix("QDM_MODULE "))
                for line in output.splitlines() if line.startswith("QDM_MODULE ")}
    expected = {".".join(p.relative_to(ROOT).with_suffix("").parts) for p in sources}
    if expected - imported:
        raise SystemExit(f"Local proof modules not imported by QDM: {expected - imported}")
    rows = [json.loads(line.removeprefix("QDM_AUDIT "))
            for line in output.splitlines() if line.startswith("QDM_AUDIT ")]
    if not rows or len({r["name"] for r in rows}) != len(rows):
        raise SystemExit("Missing or duplicate compiled declarations in the audit.")
    for row in rows:
        if set(row["axioms"]) - ALLOWED:
            raise SystemExit(f"Unapproved axioms: {row}")
    dependencies = {r["name"]: r["axioms"] for r in rows if r["theorem"]}
    # Informational source count only; audit coverage comes from Lean's environment.
    authored = sum(len(re.findall(r"^(?:(?:private|protected)\s+)?(?:theorem|lemma)\s+", p.read_text(), re.M))
                   for p in sources)
    tracked = [*sources, ROOT / "QDM.lean", ROOT / "Audit.lean", ROOT / "lean-toolchain",
               ROOT / "lakefile.toml", ROOT / "lake-manifest.json", ROOT / "verify.py"]
    report = {
        "checked_at_utc": datetime.now(timezone.utc).isoformat(),
        "lean": run("env", "lean", "--version").strip(),
        "source_theorem_count": authored,
        "compiled_theorem_count": len(dependencies),
        "compiled_declaration_count": len(rows),
        "audit_method": "Lean environment, selected by originating local module",
        "imported_local_modules": sorted(imported),
        "scope": "Selected appendix components only; neither main learning theorem is fully formalized.",
        "warnings": 0,
        "allowed_axioms": sorted(ALLOWED),
        "theorem_axioms": dependencies,
        "declaration_axioms": {r["name"]: r["axioms"] for r in rows},
        "source_sha256": {str(p.relative_to(ROOT)): sha256(p) for p in tracked},
    }
    (ROOT / "verification.json").write_text(json.dumps(report, indent=2) + "\n")
    print(f"PASS: {authored} source theorems, {len(dependencies)} compiled theorem declarations; "
          f"{len(rows)} local declarations audited; all local Lean files freshly checked; no warnings; "
          "only the three allowed standard axioms (or subsets).")


if __name__ == "__main__":
    main()

